Can One Hear the Size of a Clock?

Weyl's law counts the vibration modes that fit into a cavity, and a quantum system with $d$ levels can oscillate at up to $d(d-1)/2$ frequencies without decay. For systems that jump at random between states, no such count was known: they oscillate only out of equilibrium, and the random timing of their jumps damps every oscillation. We find the missing count: if $Q$ is the ratio of frequency to decay rate, a system of $d$ states sustains fewer than $2(d-1)/(\pi Q)$ oscillations whose ratio exceeds $Q$. Nested cycles approach this bound, and measured oscillations reveal how large a hidden system must be.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Markus Baumann and Claudia Linnhoff-Popien

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.txt <==
Can One Hear the Size of a Clock? -- source code and data
Markus Baumann and Claudia Linnhoff-Popien
Quantum Applications and Research Laboratory (QAR-Lab), Ludwig-Maximilians-Universität München
Contact: markus.baumann@campus.lmu.de

This archive accompanies the Letter and its Supplemental Material. It contains the LaTeX sources of both,
the figures, the scripts and data that compute and draw every figure, and the reproduction files cited in
Sec. VII of the Supplemental Material.

CONTENTS

main.tex            Letter (REVTeX 4.2, two-column); it ends with \input{sm}, so one build gives the Letter
                    followed by the Supplemental Material
sm.tex              Supplemental Material (pages S1-S12)
refs.bib, main.bbl  references; one list, printed after the Letter and cited by the same numbers in the SM
build.sh            full build: pdflatex, bibtex (twice), pdflatex (three times)
wordcount.py        APS length estimate of the Letter (body, captions, displayed equations, figures)
figs/               the four figures of the Letter as printed (vector PDF)
figsrc/             scripts that compute the data of Figs. 1-4 and draw them; stored data in figsrc/data/;
                    see figsrc/README.md (networks and parameters behind every panel: SM Sec. VII, table)
repro/              reproduction scripts and logs cited in the SM:
                      standalone_clocks.py   standalone clocks with graded entry rates, Eq. (S4), in
                                             60-digit arithmetic (SM Sec. I A)
                      sharing_resolution.py  distinguishability of the rhythms of nested cycles (SM Sec. III B)
                      finite_d.log           finite chains against standalone clocks, and the drive of
                                             shared paths (SM Secs. II C and IV F)
                      finite_d.py            prints finite_d.log
                      verify_certificates.py exact rational rates and inclusion discs of the two networks
                                             that break the per-rhythm drive bound (SM Sec. IV E)
                      models.py              network constructions used by sharing_resolution.py and
                                             finite_d.py
                      exactcert.py           exact-arithmetic helpers used by verify_certificates.py
data/               stored results cited in the SM: resolved_rhythms.json (optimized networks, SM Sec. III C),
                    resolved_windows.json (the 12-state search, SM Sec. III D), worked_example.json
                    (the hidden machine, SM Sec. VI C); the exact rates read by verify_certificates.py
                    (additive_law_witness_d27.json, additive_law_witness_stalled_d27.json,
                    c4_counterexample_d62.json, per_index_affinity_witness_d11.json,
                    near_equilibrium_witnesses.json)

REPRODUCE

  ./build.sh                                   # main.pdf: Letter (pages 1-6) and SM (S1-S12)
  python3 wordcount.py main.tex                # length estimate
  cd figsrc && python3 data.py                 # all figure data, about 10 min
  python3 fig1.py; python3 fig2.py; python3 fig3.py; python3 fig4.py
  cp out/fig*.pdf ../figs/ && cd ..
  python3 repro/standalone_clocks.py           # about 6 s
  python3 repro/sharing_resolution.py          # about 7 min; writes data/sharing_resolution.json
  python3 repro/finite_d.py                    # about 4 min; prints finite_d.log
  python3 repro/verify_certificates.py         # about 1 min

NAMES IN THE REPRODUCTION FILES

The reproduction scripts and finite_d.log keep the names of an earlier draft: theta chain = nested cycles;
independent rings, or rings glued at a hub = standalone clocks. In finite_d.log, "Eq. (2)" is the sharp form
of the capacity (Corollary S1), F~_Sigma is the total drive F_tot of Eq. (5), F_Sigma is the plain sum of
cycle affinities, and "Eq. (7)" is the earlier bound F_Sigma > pi N (Q - 1/Q).

REQUIREMENTS

pdfLaTeX and BibTeX with REVTeX 4.2 and the orcidlink package; Python 3 with numpy, scipy, mpmath, and
matplotlib 3.8-3.10 (3.11.0 drops minus signs from LaTeX labels in PDFs); for the figure scripts also LaTeX
with the type1cm and cm-super packages (text.usetex).


==> anc/build.sh <==
#!/bin/bash
# full build: Letter + Supplemental Material (one reference list, in the Letter)
cd "$(dirname "$0")"
pdflatex -interaction=nonstopmode main.tex > /dev/null 2>&1
bibtex main > bib.log 2>&1
pdflatex -interaction=nonstopmode main.tex > /dev/null 2>&1
bibtex main > bib.log 2>&1          # second pass: citation order inside the SM endnote
pdflatex -interaction=nonstopmode main.tex > /dev/null 2>&1
pdflatex -interaction=nonstopmode main.tex > /dev/null 2>&1
pdflatex -interaction=nonstopmode main.tex > /dev/null 2>&1
grep -E "^!|Warning|Overfull|Underfull" main.log | grep -v "nameref\|No type size" | sort | uniq -c
pdfinfo main.pdf | grep Pages


==> anc/data/additive_law_witness_d27.json <==
{
 "d": 27,
 "description": "theta graph between hub 0 and vertex 26 with paths of 16, 4 and 8 edges; rates are the exact rationals given by the 12-significant-digit decimals below; W[dst,src] = rate",
 "edges": [
  [
   0,
   1
  ],
  [
   1,
   0
  ],
  [
   1,
   2
  ],
  [
   2,
   1
  ],
  [
   2,
   3
  ],
  [
   3,
   2
  ],
  [
   3,
   4
  ],
  [
   4,
   3
  ],
  [
   4,
   5
  ],
  [
   5,
   4
  ],
  [
   5,
   6
  ],
  [
   6,
   5
  ],
  [
   6,
   7
  ],
  [
   7,
   6
  ],
  [
   7,
   8
  ],
  [
   8,
   7
  ],
  [
   8,
   9
  ],
  [
   9,
   8
  ],
  [
   9,
   10
  ],
  [
   10,
   9
  ],
  [
   10,
   11
  ],
  [
   11,
   10
  ],
  [
   11,
   12
  ],
  [
   12,
   11
  ],
  [
   12,
   13
  ],
  [
   13,
   12
  ],
  [
   13,
   14
  ],
  [
   14,
   13
  ],
  [
   14,
   15
  ],
  [
   15,
   14
  ],
  [
   15,
   26
  ],
  [
   26,
   15
  ],
  [
   0,
   16
  ],
  [
   16,
   0
  ],
  [
   16,
   17
  ],
  [
   17,
   16
  ],
  [
   17,
   18
  ],
  [
   18,
   17
  ],
  [
   18,
   26
  ],
  [
   26,
   18
  ],
  [
   0,
   19
  ],
  [
   19,
   0
  ],
  [
   19,
   20
  ],
  [
   20,
   19
  ],
  [
   20,
   21
  ],
  [
   21,
   20
  ],
  [
   21,
   22
  ],
  [
   22,
   21
  ],
  [
   22,
   23
  ],
  [
   23,
   22
  ],
  [
   23,
   24
  ],
  [
   24,
   23
  ],
  [
   24,
   25
  ],
  [
   25,
   24
  ],
  [
   25,
   26
  ],
  [
   26,
   25
  ]
 ],
 "rates": [
  "15.1839640202",
  "12.1470351623",
  "9.47922385656",
  "8.69841742586",
  "9.65460161443",
  "8.89046219031",
  "9.47762191015",
  "8.86858033738",
  "9.51693300594",
  "8.54276506714",
  "9.38908924171",
  "8.5729107961",
  "9.79783021506",
  "8.82600607065",
  "9.81885286817",
  "8.70443547162",
  "9.59745909336",
  "8.76310089118",
  "9.53354832761",
  "8.89392187676",
  "9.34812908575",
  "8.65801428925",
  "8.96624138462",
  "8.22320621534",
  "8.80202161967",
  "8.04782703441",
  "9.31790632816",
  "8.29633115711",
  "8.88216152953",
  "6.42486166708",
  "22.0103735774",
  "109.818096406",
  "7.58701685945",
  "5.79855478746",
  "4.27100725937",
  "5.86773992328",
  "5.04471238483",
  "4.93065394255",
  "5.17163014456",
  "33.9449294847",
  "0.879409855123",
  "2.29733119999",
  "4.39804143317",
  "3.68543242975",
  "0.915431519599",
  "7.74858390935",
  "1.09566236177",
  "3.83002333702",
  "3.71609614446",
  "1.65759053583",
  "9.06908962714",
  "1.10950197992",
  "5.19033308364",
  "2.81182418577",
  "1.43421901011",
  "2.93846236434"
 ]
}

==> anc/data/additive_law_witness_stalled_d27.json <==
{
 "d": 27,
 "description": "exactly stalled variant of additive_law_witness_d27.json: identical rates except the rate 26 -> 25, chosen (exact rational) so that the stationary current through the 8-edge path 0-19-...-25-26 vanishes; the current then runs around the single 20-edge cycle formed by the 16- and 4-edge paths; W[dst,src]=rate",
 "edges": [
  [
   0,
   1
  ],
  [
   1,
   0
  ],
  [
   1,
   2
  ],
  [
   2,
   1
  ],
  [
   2,
   3
  ],
  [
   3,
   2
  ],
  [
   3,
   4
  ],
  [
   4,
   3
  ],
  [
   4,
   5
  ],
  [
   5,
   4
  ],
  [
   5,
   6
  ],
  [
   6,
   5
  ],
  [
   6,
   7
  ],
  [
   7,
   6
  ],
  [
   7,
   8
  ],
  [
   8,
   7
  ],
  [
   8,
   9
  ],
  [
   9,
   8
  ],
  [
   9,
   10
  ],
  [
   10,
   9
  ],
  [
   10,
   11
  ],
  [
   11,
   10
  ],
  [
   11,
   12
  ],
  [
   12,
   11
  ],
  [
   12,
   13
  ],
  [
   13,
   12
  ],
  [
   13,
   14
  ],
  [
   14,
   13
  ],
  [
   14,
   15
  ],
  [
   15,
   14
  ],
  [
   15,
   26
  ],
  [
   26,
   15
  ],
  [
   0,
   16
  ],
  [
   16,
   0
  ],
  [
   16,
   17
  ],
  [
   17,
   16
  ],
  [
   17,
   18
  ],
  [
   18,
   17
  ],
  [
   18,
   26
  ],
  [
   26,
   18
  ],
  [
   0,
   19
  ],
  [
   19,
   0
  ],
  [
   19,
   20
  ],
  [
   20,
   19
  ],
  [
   20,
   21
  ],
  [
   21,
   20
  ],
  [
   21,
   22
  ],
  [
   22,
   21
  ],
  [
   22,
   23
  ],
  [
   23,
   22
  ],
  [
   23,
   24
  ],
  [
   24,
   23
  ],
  [
   24,
   25
  ],
  [
   25,
   24
  ],
  [
   25,
   26
  ],
  [
   26,
   25
  ]
 ],
 "rates": [
  "15.1839640202",
  "12.1470351623",
  "9.47922385656",
  "8.69841742586",
  "9.65460161443",
  "8.89046219031",
  "9.47762191015",
  "8.86858033738",
  "9.51693300594",
  "8.54276506714",
  "9.38908924171",
  "8.5729107961",
  "9.79783021506",
  "8.82600607065",
  "9.81885286817",
  "8.70443547162",
  "9.59745909336",
  "8.76310089118",
  "9.53354832761",
  "8.89392187676",
  "9.34812908575",
  "8.65801428925",
  "8.96624138462",
  "8.22320621534",
  "8.80202161967",
  "8.04782703441",
  "9.31790632816",
  "8.29633115711",
  "8.88216152953",
  "6.42486166708",
  "22.0103735774",
  "109.818096406",
  "7.58701685945",
  "5.79855478746",
  "4.27100725937",
  "5.86773992328",
  "5.04471238483",
  "4.93065394255",
  "5.17163014456",
  "33.9449294847",
  "0.879409855123",
  "2.29733119999",
  "4.39804143317",
  "3.68543242975",
  "0.915431519599",
  "7.74858390935",
  "1.09566236177",
  "3.83002333702",
  "3.71609614446",
  "1.65759053583",
  "9.06908962714",
  "1.10950197992",
  "5.19033308364",
  "2.81182418577",
  "1.43421901011",
  "51805498915127361494686436617929081147161037098460145812033430257022506563647079485553820190475383984539168866479177874479042523698109358915512649661965981271085498381706274200868889004193679091852901682785177059126364382788074795007172496883135978438582558626935617116706472674207091866361522365043937273/17589259252655311151879375972604551891969636131426348627450087101787187515054572989740257318724241431985332613687683419824418348831554114782738593378568183351318799483607906280749751705936425164195164061935107811677673012633251452460212954980760420990006534208111530595062652144534685805878937500000000000"
 ]
}

==> anc/data/c4_counterexample_d62.json <==
{
"d": 62,
"k": 30,
"description": "even comb cascade: path 0->1->...->d-1, returns (L-1)->0 for L=4,6,...,d; rate[e] for edge e=(src,dst); W[dst,src]=rate, columns sum to zero",
"edges": [
[
0,
1
],
[
1,
2
],
[
2,
3
],
[
3,
4
],
[
4,
5
],
[
5,
6
],
[
6,
7
],
[
7,
8
],
[
8,
9
],
[
9,
10
],
[
10,
11
],
[
11,
12
],
[
12,
13
],
[
13,
14
],
[
14,
15
],
[
15,
16
],
[
16,
17
],
[
17,
18
],
[
18,
19
],
[
19,
20
],
[
20,
21
],
[
21,
22
],
[
22,
23
],
[
23,
24
],
[
24,
25
],
[
25,
26
],
[
26,
27
],
[
27,
28
],
[
28,
29
],
[
29,
30
],
[
30,
31
],
[
31,
32
],
[
32,
33
],
[
33,
34
],
[
34,
35
],
[
35,
36
],
[
36,
37
],
[
37,
38
],
[
38,
39
],
[
39,
40
],
[
40,
41
],
[
41,
42
],
[
42,
43
],
[
43,
44
],
[
44,
45
],
[
45,
46
],
[
46,
47
],
[
47,
48
],
[
48,
49
],
[
49,
50
],
[
50,
51
],
[
51,
52
],
[
52,
53
],
[
53,
54
],
[
54,
55
],
[
55,
56
],
[
56,
57
],
[
57,
58
],
[
58,
59
],
[
59,
60
],
[
60,
61
],
[
3,
0
],
[
5,
0
],
[
7,
0
],
[
9,
0
],
[
11,
0
],
[
13,
0
],
[
15,
0
],
[
17,
0
],
[
19,
0
],
[
21,
0
],
[
23,
0
],
[
25,
0
],
[
27,
0
],
[
29,
0
],
[
31,
0
],
[
33,
0
],
[
35,
0
],
[
37,
0
],
[
39,
0
],
[
41,
0
],
[
43,
0
],
[
45,
0
],
[
47,
0
],
[
49,
0
],
[
51,
0
],
[
53,
0
],
[
55,
0
],
[
57,
0
],
[
59,
0
],
[
61,
0
]
],
"rates": [
"1.000000000000000e+00",
"9.999918799163242e-01",
"9.999988667520846e-01",
"7.404487022941737e-01",
"5.604624595707596e-01",
"4.095974180092399e-01",
"3.110758917305463e-01",
"2.272233764058212e-01",
"1.702389470597999e-01",
"1.245850081837687e-01",
"9.324923075084869e-02",
"6.843235194998552e-02",
"5.128880838541250e-02",
"3.772952599823270e-02",
"2.835425423170050e-02",
"2.085781189858036e-02",
"1.567959331563425e-02",
"1.156424971618327e-02",
"8.714407231630973e-03",
"6.424276416462392e-03",
"4.843668734807139e-03",
"3.574841572508112e-03",
"2.691134653029779e-03",
"1.990674581234757e-03",
"1.494598870186737e-03",
"1.106636986395963e-03",
"8.298380984926202e-04",
"6.138138196969476e-04",
"4.600656057294871e-04",
"3.397099053652174e-04",
"2.546205687478374e-04",
"1.882098830268968e-04",
"1.408022228445758e-04",
"1.039060215117552e-04",
"7.782591017374945e-05",
"5.732321841011634e-05",
"4.295762658029808e-05",
"3.157133464710180e-05",
"2.365220245149675e-05",
"1.733757365113602e-05",
"1.297402874313270e-05",
"9.476211842835058e-06",
"7.080264191650151e-06",
"5.145321896969127e-06",
"3.837358472025447e-06",
"2.769577895939444e-06",
"2.059044396569886e-06",
"1.471814481184185e-06",
"1.089272702350182e-06",
"7.677584165042775e-07",
"5.645915934445220e-07",
"3.894776662074046e-07",
"2.842601804940866e-07",
"1.894345692602808e-07",
"1.373391265072035e-07",
"8.627623918283568e-08",
"6.250183243741055e-08",
"3.503892077479651e-08",
"2.602182057174471e-08",
"1.085274136985418e-08",
"9.063087436632580e-09",
"2.592087431693136e-01",
"1.510194065485773e-01",
"8.377399458710964e-02",
"4.559715932086911e-02",
"2.484656311964344e-02",
"1.359624917415475e-02",
"7.459818848449518e-03",
"4.119029677462362e-03",
"2.275955698968522e-03",
"1.261148138293440e-03",
"6.998267743725195e-04",
"3.883633397959544e-04",
"2.153456301737838e-04",
"1.194799191261019e-04",
"6.634402019991788e-05",
"3.683247435645759e-05",
"2.044519922264268e-05",
"1.134630190404532e-05",
"6.293013250937489e-06",
"3.486697194085504e-06",
"1.929018598824341e-06",
"1.064726294398248e-06",
"5.857862885388960e-07",
"3.208225964865616e-07",
"1.747254834945780e-07",
"9.458492215737982e-08",
"5.093929298212465e-08",
"2.743052828188518e-08",
"1.497120172847701e-08",
"9.063087436679092e-09"
]
}

==> anc/data/near_equilibrium_witnesses.json <==
{
 "W6": {
  "d": 6,
  "description": "near-equilibrium witness; rates are exact rationals given by the 12-significant-digit decimals; edge [src,dst], W[dst,src]=rate",
  "edges": [
   [
    1,
    0
   ],
   [
    2,
    0
   ],
   [
    3,
    0
   ],
   [
    4,
    0
   ],
   [
    5,
    0
   ],
   [
    0,
    1
   ],
   [
    2,
    1
   ],
   [
    3,
    1
   ],
   [
    4,
    1
   ],
   [
    5,
    1
   ],
   [
    0,
    2
   ],
   [
    1,
    2
   ],
   [
    3,
    2
   ],
   [
    4,
    2
   ],
   [
    5,
    2
   ],
   [
    0,
    3
   ],
   [
    1,
    3
   ],
   [
    2,
    3
   ],
   [
    4,
    3
   ],
   [
    5,
    3
   ],
   [
    0,
    4
   ],
   [
    1,
    4
   ],
   [
    2,
    4
   ],
   [
    3,
    4
   ],
   [
    5,
    4
   ],
   [
    0,
    5
   ],
   [
    1,
    5
   ],
   [
    2,
    5
   ],
   [
    3,
    5
   ],
   [
    4,
    5
   ]
  ],
  "rates": [
   "24458.2802006",
   "28330.1755905",
   "3.76284397605e-09",
   "5.44180139953e-06",
   "3939.83017651",
   "26331.2555517",
   "1.8332260567",
   "26230.4253581",
   "1.09747740931e-06",
   "3.75461262446e-05",
   "13170.2179884",
   "0.794787900161",
   "13225.5906318",
   "4.02867132788e-06",
   "3.75464791995e-09",
   "3.74733224257e-09",
   "24557.1074731",
   "28218.9069563",
   "3924.15731484",
   "1.10698575959e-08",
   "1.80329457223e-05",
   "3.39165059465e-06",
   "2.86025628067e-05",
   "13109.9666916",
   "3924.10234892",
   "13055.9227526",
   "0.000116034392793",
   "2.66574382003e-08",
   "3.69830985711e-08",
   "3939.8853897"
  ]
 },
 "W8": {
  "d": 8,
  "description": "near-equilibrium witness; rates are exact rationals given by the 12-significant-digit decimals; edge [src,dst], W[dst,src]=rate",
  "edges": [
   [
    1,
    0
   ],
   [
    2,
    0
   ],
   [
    3,
    0
   ],
   [
    4,
    0
   ],
   [
    5,
    0
   ],
   [
    6,
    0
   ],
   [
    7,
    0
   ],
   [
    0,
    1
   ],
   [
    2,
    1
   ],
   [
    3,
    1
   ],
   [
    4,
    1
   ],
   [
    5,
    1
   ],
   [
    6,
    1
   ],
   [
    7,
    1
   ],
   [
    0,
    2
   ],
   [
    1,
    2
   ],
   [
    3,
    2
   ],
   [
    4,
    2
   ],
   [
    5,
    2
   ],
   [
    6,
    2
   ],
   [
    7,
    2
   ],
   [
    0,
    3
   ],
   [
    1,
    3
   ],
   [
    2,
    3
   ],
   [
    4,
    3
   ],
   [
    5,
    3
   ],
   [
    6,
    3
   ],
   [
    7,
    3
   ],
   [
    0,
    4
   ],
   [
    1,
    4
   ],
   [
    2,
    4
   ],
   [
    3,
    4
   ],
   [
    5,
    4
   ],
   [
    6,
    4
   ],
   [
    7,
    4
   ],
   [
    0,
    5
   ],
   [
    1,
    5
   ],
   [
    2,
    5
   ],
   [
    3,
    5
   ],
   [
    4,
    5
   ],
   [
    6,
    5
   ],
   [
    7,
    5
   ],
   [
    0,
    6
   ],
   [
    1,
    6
   ],
   [
    2,
    6
   ],
   [
    3,
    6
   ],
   [
    4,
    6
   ],
   [
    5,
    6
   ],
   [
    7,
    6
   ],
   [
    0,
    7
   ],
   [
    1,
    7
   ],
   [
    2,
    7
   ],
   [
    3,
    7
   ],
   [
    4,
    7
   ],
   [
    5,
    7
   ],
   [
    6,
    7
   ]
  ],
  "rates": [
   "472.505406255",
   "0.00491984715563",
   "7184.14664565",
   "9.79575968824e-09",
   "4416.33845158",
   "9.89240889041e-09",
   "5823.56114248",
   "2024.69014911",
   "558.742133126",
   "0.103726916374",
   "274.80891637",
   "83.5551580897",
   "229.636609334",
   "78.9031048258",
   "0.020411347743",
   "543.14637422",
   "102.387809763",
   "1999.30798805",
   "882.644387816",
   "344.849208725",
   "230.92433696",
   "5038.58466852",
   "0.0169096987725",
   "17.3779576401",
   "8766.6708013",
   "70.9563073186",
   "1571.84207803",
   "1362.33974036",
   "5.82428860341e-09",
   "37.9792702658",
   "287.674637812",
   "7461.79427588",
   "7958.2047098",
   "562.361975874",
   "578.742634202",
   "3434.09179689",
   "15.3455539183",
   "167.427497263",
   "79.6193680258",
   "10533.4693046",
   "5449.49189031",
   "157.533575533",
   "6.36226016573e-09",
   "34.3290292582",
   "53.6729799697",
   "1435.64718422",
   "605.875468652",
   "4489.30016374",
   "3549.36122873",
   "3601.00664475",
   "11.4318039653",
   "34.8334474348",
   "1215.62291265",
   "609.154611229",
   "125.775497052",
   "3453.72424782"
  ]
 }
}

==> anc/data/per_index_affinity_witness_d11.json <==
{
"d": 11,
"k": 2,
"description": "directed cactus (2-cycle[0,1], 5-cycle[0,2,3,4,5], 3-cycle[3,6,7], 4-cycle[6,8,9,10]); W[dst,src]=rate; claim: two pairs with Q>1=cot(a_2), a_2=pi/4 (per-index cactus transfer fails)",
"edges": [
[
0,
1
],
[
1,
0
],
[
0,
2
],
[
2,
3
],
[
3,
4
],
[
4,
5
],
[
5,
0
],
[
3,
6
],
[
6,
7
],
[
7,
3
],
[
6,
8
],
[
8,
9
],
[
9,
10
],
[
10,
6
]
],
"rates": [
"0.011187",
"0.000335",
"1.707912",
"1.957474",
"1.822530",
"3.092317",
"1.096732",
"1.053140",
"0.018018",
"4.067713",
"1.465895",
"1.674942",
"1.489364",
"1.515329"
]
}

==> anc/data/resolved_rhythms.json <==
[{"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "random", "seed": 2245, "N": 11, "steps": 4000, "score": 0.5769362666642238, "n_all": 7, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 20.669244276168154, "seconds": 4.779592037200928}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 759, "N": 11, "steps": 4000, "score": 0.5773176905943447, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 31.308054623157002, "seconds": 4.77918004989624}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 1759, "N": 11, "steps": 4000, "score": 0.7249672292664021, "n_all": 5, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 30.777257947332743, "seconds": 4.797493934631348}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "random", "seed": 245, "N": 11, "steps": 4000, "score": 0.5771605351367847, "n_all": 6, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 23.019935506623902, "seconds": 4.887705087661743}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 3759, "N": 11, "steps": 4000, "score": 0.5736398679670421, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 29.648522562615177, "seconds": 4.84519624710083}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 2759, "N": 11, "steps": 4000, "score": 0.5720972952128728, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 22.830489809448437, "seconds": 4.912977933883667}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "random", "seed": 1245, "N": 11, "steps": 4000, "score": 0.8673716693168386, "n_all": 7, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 21.263696883388683, "seconds": 4.949250936508179}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 4759, "N": 11, "steps": 4000, "score": 0.555575658966202, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 22.326173628089116, "seconds": 4.952928066253662}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "random", "seed": 3245, "N": 11, "steps": 4000, "score": 0.9111346469425703, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 21.45970656704992, "seconds": 5.004737854003906}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 11759, "N": 11, "steps": 4000, "score": 0.7268418478028402, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 27.418477494048854, "seconds": 3.984050989151001}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 6759, "N": 11, "steps": 4000, "score": 0.9163721287604476, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 27.45237530982116, "seconds": 4.1869120597839355}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 5759, "N": 11, "steps": 4000, "score": 0.7243547677715929, "n_all": 7, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 28.128077377967042, "seconds": 4.192947149276733}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 9759, "N": 11, "steps": 4000, "score": 0.6779961671933342, "n_all": 9, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 28.06684230076275, "seconds": 4.139169931411743}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 13759, "N": 11, "steps": 4000, "score": 0.5625192757789416, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 32.15010443591835, "seconds": 4.010605812072754}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 12759, "N": 11, "steps": 4000, "score": 0.7089558590909024, "n_all": 6, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 26.790110714028515, "seconds": 4.095535039901733}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 7759, "N": 11, "steps": 4000, "score": 0.7649198095197697, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 27.902118511823012, "seconds": 4.276891231536865}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 10759, "N": 11, "steps": 4000, "score": 0.8020334941916795, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 29.182248466514842, "seconds": 4.16658091545105}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 8759, "N": 11, "steps": 4000, "score": 0.7184575823099314, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 23.117599369686562, "seconds": 4.362526893615723}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 18759, "N": 11, "steps": 4000, "score": 0.5109145080449842, "n_all": 5, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 21.70664865969063, "seconds": 3.255910873413086}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 16759, "N": 11, "steps": 4000, "score": 0.5638325442862435, "n_all": 5, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 26.386215863362434, "seconds": 3.3318824768066406}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 15759, "N": 11, "steps": 4000, "score": 0.5724529810468628, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 28.0746266128224, "seconds": 3.3667750358581543}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 17759, "N": 11, "steps": 4000, "score": 0.49784336274809854, "n_all": 5, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 25.513641635496597, "seconds": 3.339938163757324}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 20759, "N": 11, "steps": 4000, "score": 0.5621310706885593, "n_all": 6, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 28.48678243482606, "seconds": 3.278656005859375}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 14759, "N": 11, "steps": 4000, "score": 0.5413770875444707, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 23.304957850598687, "seconds": 3.482426166534424}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 19759, "N": 11, "steps": 4000, "score": 0.47589080674614864, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 23.91447885813283, "seconds": 3.4142980575561523}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 21759, "N": 11, "steps": 4000, "score": 0.7537696452454115, "n_all": 7, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 27.569662053151326, "seconds": 3.399686813354492}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 22759, "N": 11, "steps": 4000, "score": 0.5218125616897553, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 27.624945947482182, "seconds": 3.438462972640991}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 467, "N": 11, "steps": 4000, "score": 0.31910058137578645, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 40.8227162858764, "seconds": 3.5700769424438477}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 2467, "N": 11, "steps": 4000, "score": 0.31925451759485496, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 41.88450434320015, "seconds": 3.685091018676758}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 3467, "N": 11, "steps": 4000, "score": 0.31952483581830354, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 39.93034971040994, "seconds": 3.8446600437164307}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 23759, "N": 11, "steps": 4000, "score": 0.9185094956626297, "n_all": 5, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 25.527852466305617, "seconds": 3.9788289070129395}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 1467, "N": 11, "steps": 4000, "score": 0.31937624812028453, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 42.08359286246534, "seconds": 3.9198460578918457}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 4467, "N": 11, "steps": 4000, "score": 0.3194753338978255, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 41.633721186490035, "seconds": 3.8509881496429443}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 5467, "N": 11, "steps": 4000, "score": 0.31931143306028453, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 41.18144210408548, "seconds": 4.026204824447632}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 21, "N": 11, "steps": 4000, "score": 1.0392572276242846, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.84311715541949, "log_rates": [14.270187243572373, -0.26708856037571266, -0.45295235299707165, -0.29764854550592384, -0.38510694236834947, -0.42628748244136266, -0.4272297225024338, -0.44142313742629385, -0.4037475947058902, -0.353092167614976, -0.36471002963193905, -0.3646593303148434, -0.4782736156053143, -0.4715481116723989, -0.3222501060779198, -0.35115582679306934, -0.29169232484150254, -0.3408635571966017, -0.4499119513840099, -0.33729063545203347, -0.3709181300881507, -0.3913845994771682, -0.4415051067202019, -0.40306368343111737, -0.41060570440405547, -0.3597059301193919, -0.3983783876626454, -0.3272210539661996, -0.44206520588804227, -0.38228588005373865, -0.3808402475769256, -0.4468559516818776, -0.4629052954299174, -0.3552678641069847, -0.378449618080084, -0.41107851764949016, -0.3819950738094201, -0.42776899909119287, -0.3880863367140033, -0.4290813510619323, -0.27272614073113893, 14.234900250440852, -0.3616139157735352, -0.3311223567420953, -0.4312174469490307, -0.401637778504635, -0.45523386765668156, -0.39455213151215207, -0.38921130639746143, -0.4042204741704623, -0.4073482970086904, -0.3310239015110525, -0.3280552318738319, -0.45599512333147924, -0.3413556049390758, -0.4828004438605487, -0.4348850475549016, -0.4088853592687098, -0.39559001611671346, -0.45203698553714516, -0.43745204910509, -0.39894978186148405, -0.4365574205532688, -0.43522916844793563, -0.37176603184591833, -0.3588281986495219, -0.4081626918844498, -0.40450855769684385, -0.4062739035203308, -0.42827060102427766, -0.4309903758967119, -0.4563596649697698, -0.374451141638984, -0.4097458427907534, -0.41147164133504, -0.3943733529731313, -0.3765110836254364, -0.3293643153049808, -0.4138851352362138, -0.4200910773970353, 11.777188394955195, -0.3360825805430379, 14.083607517827126, -0.3074045561482985, -0.3429642528117575, -0.39189681049050235, -0.35498785158177565, -0.3403804055244552, -0.3686255918878094, -0.40932382857374516, -0.47821125735724496, -0.3509268902329376, -0.4154185637112922, -0.4400545206871585, -0.35628512027293907, -0.38385849428522456, -0.470003157819786, -0.4065060418342582, -0.4153140944493735, -0.35438611669496606, -0.49581150199311724, -0.4227087193297186, -0.41107081786642424, -0.3359130779451628, -0.4583534726525565, -0.5490956387956001, -0.4740137217368238, -0.3937711811808434, -0.3671372189824236, -0.3225065581683044, -0.38766409892693926, -0.4463055291042238, -0.36414411850831185, -0.40749260610190147, -0.4160594413896148, -0.40473795153842934, -0.34172279231694325, -0.44532317288896733, -0.4518080733633319, -0.405216795274286, -0.4028311130313783, -0.4191089393713215, -0.3808871326020728, 14.07128928916647, -0.3001005302071374, -0.3468639774111728, -0.35921045457527284, -0.3342633994726245, -0.4903419993337685, -0.4701102771330367, -0.4335044549817951, -0.4571296818222968, -0.44789544840135337, -0.39793631904446464, -0.46416486445495425, -0.42367627300589744, -0.5024746949765801, -0.4510291632062437, -0.33829672022741075, -0.4310660632918994, -0.38941795179933586, -0.37098695817689714, -0.42997789271473347, -0.37847498390506445, -0.39655456286536045, -0.3731992031373799, -0.43899732950762965, -0.47849137753315124, -0.45817678315575533, -0.43587580416374744, -0.3824895000893054, -0.4185989492565288, -0.428373462887861, -0.41728281749464863, -0.3540976561690001, -0.4354754963656348, -0.33202729631513256, -0.46366597725005393, -0.43283263185386517, -0.36226130703654263, -0.3828917711216807, -0.4443152520041331, -0.39245842577087536, -0.36044366740992995, 14.028392469689482, -0.32847128731020225, -0.42064951240950327, -0.37547164166751784, -0.41200215316412026, -0.3989265647103229, -0.3957166361743, -0.42747511490940765, -0.37941640013451267, -0.37887038430774006, -0.3817228824558961, -0.34895709621134713, -0.4165421489760173, -0.47660736904136064, -0.4285726582735237, -0.395244462199566, -0.40491723195432366, -0.37809583696781845, -0.3671784914423377, -0.4132828068793849, -0.4132401544943176, -0.456215182710135, -0.3581246410886233, -0.4218190032625064, -0.46191062826840773, -0.4640606113351224, -0.42984109748588667, -0.33316745141066845, -0.3718499130731893, -0.4922509688018662, -0.41482058425851637, -0.3954066942645199, -0.37635832837819944, -0.38750881288296746, -0.43611180300016844, -0.38476036302397293, 11.540620736112745, -0.5178625789942694, -0.43978437693186784, -0.42437637143485557, -0.2950367144671959, 13.89518064275344, -0.4116927057678886, -0.38159902161853737, -0.39141596617546676, -0.46516984456914406, -0.49682073078492933, -0.4055072017100908, -0.3949968230258554, -0.43024425019862117, -0.5353060984356773, -0.40563040639852554, -0.4321498136164334, -0.448694242213247, -0.4218179009803667, -0.4609654084029294, -0.37964191168967576, -0.4070340380531314, -0.43490905284647735, -0.39478573903414876, -0.41056575490928965, -0.4832348411046821, -0.4168166724335602, -0.4324136344536664, -0.49519108267707485, -0.4425502758693262, -0.3897671900024352, -0.4408195851184992, -0.3417958084476965, -0.32728136954743214, -0.4249882485184077, -0.3824789882338267, -0.31087530742287367, -0.42175186541336357, -0.4499693092728861, -0.426707428582844, -0.45284827220237417, -0.4670637519718061, -0.3970924457851775, -0.42838028695320235, -0.38612107619388525, -0.341339609608002, 13.814277398791106, -0.3736875444320288, -0.40514282776288724, -0.4308455067246944, -0.4379040154474602, -0.38498013474005327, -0.41030546537622037, -0.3869293958107035, -0.355119676933112, -0.3560087462846706, -0.4600255886242021, -0.4480711954053131, -0.4197617926776381, -0.4015226462323665, -0.362192889392527, -0.45580126768031176, -0.4304838359508372, -0.3976032005353304, -0.34993942109976695, -0.34279335586308674, -0.4601857132838099, -0.4215767815011154, -0.4509366974971523, -0.3701741654598763, -0.38990422181329243, -0.4293648768365121, -0.4419939728944969, -0.39731655569711716, -0.3633166074096805, -0.4485583894132507, -0.42570961497721677, -0.40305301434507773, -0.40659594350672434, -0.3909573481883831, -0.43770071206921984, -0.41727411330577063, -0.500277675655026, -0.4028428522056725, -0.35501171465446385, -0.5000122693762105, -0.4001161744400978, 13.830570189581346, -0.36616106599914994, -0.4864689229372115, -0.34166678843446746, -0.46600862906872415, -0.33451954058777805, -0.4323455673986805, -0.43732166342315454, -0.4029746965829303, -0.4071490928462766, -0.3763822005359753, -0.3818726364310652, -0.41491167851851735, -0.3429688105940638, -0.3732597770712505, -0.3956805562980861, -0.40272168732082425, -0.414402873239214, -0.41413177312632576, -0.3780056930165225, -0.38760226033369827, -0.4092873790438986, -0.3617118403025305, -0.4244239426136212, -0.39033802597712985, -0.36964454048224465, -0.46628048376035, -0.42431010129782526, -0.3290323428302344, -0.4564937626740853, -0.3530227914101795, -0.4589995055767106, -0.38740143680018807, 11.313683491884307, -0.43413368981525696, -0.4132958425967225, -0.4201431917557262, -0.3541144903764303, -0.36562299863682624, -0.35608931142785144, -0.35888719797435725, 14.093824373692994, -0.32111289756380357, -0.3809894356712689, -0.4465712118337866, -0.36349527814534993, -0.3703900648620494, -0.3977302040573361, -0.36784341597683845, -0.36717395755929544, -0.41968229266889684, -0.3777642272487685, -0.3896170087662736, -0.3917151598605774, -0.4240963172661157, -0.43077805980739253, -0.4028887479337136, -0.338894058671737, -0.2954576326333294, -0.4280946851643774, -0.4618726362250423, -0.4272230234213256, -0.45185049868619914, -0.4314061890872544, -0.3915354640564834, -0.45607582287209764, -0.38115428659851197, -0.3719115015639646, -0.33604530147602274, -0.3200371395278422, -0.3589797524986397, -0.29579327883946754, -0.4311298191363419, -0.40179094375998614, -0.40804537448251016, -0.3915269621845006, -0.35553520626282403, -0.4173090404953857, -0.3220362272790085, -0.345343721080488, -0.3866089504132587, -0.36237037502371666, 13.991229464948693, -0.5004967198953608, -0.4044381390765447, -0.3857658649448763, -0.39066150387469906, -0.459035076931775, -0.4285285944887656, -0.32055423839364616, -0.37233323269155555, -0.37854213317014995, -0.4234815582888783, -0.37344910048722374, -0.34727087547343866, -0.3729838392833037, -0.43083438241573285, -0.39752616703692917, -0.454370683773544, -0.42701389718981403, -0.3834475009169358, -0.43846506979975747, -0.42419236059913695, -0.3427917202845744, -0.4210184994967186, -0.3756932323919413, -0.427710548342044, -0.4682150886365061, -0.4123457186930988, -0.4293514715281606, -0.506685848437981, -0.4678854841582519, -0.4298345641221108, -0.31298859044384136, -0.43700908640461505, -0.41527756864354054, -0.38325817398741685, -0.3944125772418205, -0.4197292048102768, -0.32314780973108753, -0.3418245135864574, -0.5214662196275487, -0.34297300238376666, 13.997294762814604, -0.33721455007812146, -0.3979432494799643, -0.3605569524493326, -0.30931923526582394, -0.32315819238702487, -0.319166791726009, -0.35559426922459825, -0.36340942398202575, -0.36253197350831085, -0.46314534643954125, -0.29908001163117987, -0.3984313767357328, -0.3946661195374213, -0.40524101633021414, -0.38822992191553246, -0.5149746005540167, -0.40085871258766637, -0.4739657488092642, -0.4606789191229191, -0.5033785504424314, -0.4965320102236705, -0.38444683531391094, -0.43682718721823316, -0.41783077325328616, -0.42096873651959427, -0.4685021106605661, -0.445235680700586, -0.47066975230009817, -0.42456951693512185, 11.057410804095218, -0.4053851753011317, -0.35955512267559986, -0.35366412316353174, -0.3585474057962385, -0.38750545906216555, -0.45680300019815795, -0.36329574122790487, -0.3829499774613773, -0.3935444854853102, -0.4499104385339779, 13.837921322386329, -0.32141347910115714, -0.3684203030535941, -0.41298213735796724, -0.3783973900253323, -0.40868663289961693, -0.3991076950681049, -0.36750140502804907, -0.3940529266091886, -0.4066230100431767, -0.3919206907597928, -0.4521081978137191, -0.46056988958833706, -0.38870005239080085, -0.4422638466775663, -0.38602150962539966, -0.5033971993470528, -0.3556088468523149, -0.41918119153509276, -0.33287584633658635, -0.53563933596599, -0.49689745366912846, -0.3458689795809855, -0.40685345257349764, -0.3994173436364972, -0.4071775379981041, -0.4061268851480063, -0.3845238640046668, -0.4598968485862454, -0.42995380885106, -0.3529244075603693, -0.4019184895954557, -0.4366349984341414, -0.40730214913562, -0.3638147102372058, -0.4229710965867827, -0.4204169050240953, -0.386993613137185, -0.36778008214690955, -0.3377580943883923, -0.407676492112068, 13.631318920257735, -0.34463749233454627, -0.49747694995175046, -0.39913820148165885, -0.386253747398852, -0.41434331281571307, -0.45212037986671044, -0.38292089519096356, -0.35149328781348, -0.41678299414672243, -0.4365448318221025, -0.4241616378031077, -0.33771401703902376, -0.35329101242340016, -0.4125714944021418, -0.46852037936991126, -0.4769042420613904, -0.4312432539844215, -0.43094740572419027, -0.4023638138445506, -0.47117493930775917, -0.4217780905217637, -0.38927052691565023, -0.49819017046306363, -0.302243002629411, -0.38451474067608166, -0.3865330967593592, -0.4759479318772067, -0.464643140163245, -0.3677466739918793, -0.37298743902693926, -0.5324926169364441, -0.35259380214033165, -0.3741746730620593, -0.38120985617029196, -0.4657820689611843, -0.3975734279346739, -0.4384494221548763, -0.38017673782615374, -0.3177821185922822, -0.36714077795881966, 13.680945375220348, -0.4086911563975777, -0.4556114481162871, -0.40315881191563807, -0.3562242235509997, -0.3372538397468839, -0.41120897982760984, -0.3972814836142734, -0.43020272387928965, -0.49446820359311644, -0.4072117925527597, -0.3949513130449758, -0.4321390932306058, -0.42113027220240956, -0.5014110894293504, -0.4100730505452001, -0.345549434506675, -0.4148344296999464, -0.3841776839908673, -0.39210897791010213, -0.4511671133821756, -0.4032655074141705, -0.45401997001406064, -0.27010714142920306, -0.4002936711465598, -0.464141123698757, -0.4859859092882228, 11.206038255598441, -0.3661984655500128, -0.39161097739673567, -0.4826766086613626, -0.44229403511863613, -0.47162323792170396, -0.358618661398324, -0.43805647219797855, -0.3173635824941307, -0.3870504435853804, -0.4259652633183518, -0.34294035612847706, -0.5126226780827632, -0.43956810327491763, 13.59646712015889, -0.34503490960877803, -0.3545773498871544, -0.3882378700658003, -0.49508693871492643, -0.43666622308360076, -0.46422538369779437, -0.3495992457707221, -0.4338555522130491, -0.3833167293245772, -0.3214578294890423, -0.4171423942758729, -0.37927315463656097, -0.4328215705983401, -0.4120978048715563, -0.41252823772351926, -0.41403871681529425, -0.4116436969126556, -0.4344941087376764, -0.32307672122949854, -0.4470412758638907, -0.4028764910945392, -0.42940047595765857, -0.526473143824202, -0.36421864965187895, -0.40064890094442224, -0.48649051770153323, -0.44851333485080985, -0.48867123642806126, -0.3959510878908754, -0.3371552550450586, -0.35526445521151123, -0.47791571896733204, -0.49936325805225584, -0.38864037017027286, -0.3310583637949604, -0.4121113709449495, -0.3619110979334734, -0.4795994982728106, -0.41784285523189274, -0.3849225660426318, 13.394057777238766, -0.41315260550547933, -0.3756226434798341, -0.4397281708469402, -0.46070845680881384, -0.37640871445979845, -0.4012440742023504, -0.46311281207106286, -0.3935756475004504, -0.44283890362053385, -0.38419343005757817, -0.4166558043958342, -0.43069388488027255, -0.45490878500211523, -0.40727974618712376, -0.41971583054250644, -0.32414264273915255, -0.4199646938800779, -0.4843470945112541, -0.3155709463557726, -0.5182597785474247, -0.3362010616793458, -0.45955609513261747, -0.346596505322052, -0.4240933746772149, -0.39209355123948864, -0.4179175663675881, -0.42323888687910444, -0.3895365767990965, -0.44518932362738256, -0.3908415447759944, -0.468076905625968, -0.4511296356607451, -0.4404048796563094, -0.4199952724734208, -0.3551653182111805, -0.4565093418979423, -0.4565763692001206, -0.46787534555987625, -0.43315051794998977, -0.37868933284321743, 13.495733551081685, -0.4153141662670394, -0.44043375686158565, -0.4055528763324949, -0.5113951191432475, -0.38531691759504266, -0.3683027578740054, -0.45614863359678465, -0.4196098231365925, -0.46055317641665355, -0.36724426195131266, -0.3861287983602428, -0.27407901895217385, -0.42783940789943015, -0.4611880552625138, -0.441421848497409, -0.48009459615923183, -0.4079514035104213, -0.402679038294205, -0.3722418818495842, -0.3982784887606909, -0.4366765594891548, -0.3513588881491831, -0.3864460468241883, 10.852488534573148, -0.4603694245988054, -0.4535431879951131, -0.4478826355030487, -0.4351735021663535, -0.5224622136579765, -0.3566062526628738, -0.4256243119570234, -0.3732468185153404, -0.37789066664066895, -0.341521011145463, -0.38645606790183934, -0.39710892891087346, -0.45036646977341727, -0.4062377906512667, -0.3269831699110562, -0.4912500535617, 13.37278395834217, -0.38880594584587613, -0.3311871039656295, -0.46234730490032244, -0.43317812034242914, -0.40539133595822185, -0.2591361818939311, -0.45569137525854636, -0.4217725652389203, -0.37698057985227335, -0.4489095085334857, -0.39578493079488947, -0.3942199998731788, -0.43265191423420873, -0.3979283996315494, -0.32992408681979507, -0.4088882499509679, -0.43631650794409454, -0.4516185490900341, -0.4030966324813683, -0.3651563803889265, -0.40460357642366823, -0.3964991401570538, -0.28838768651379554, -0.45440342805419803, -0.46763647951984916, -0.3989896106485064, -0.4239083623471041, -0.38536476842847217, -0.3514202166693556, -0.39568347066104814, -0.4232166241131207, -0.3871339291310574, -0.3898758362688635, -0.41833936883722717, -0.44114145055153803, -0.3810528265089466, -0.42345240129087686, -0.4672992548070118, -0.37911342419381694, -0.43358508415304736, 13.121316538909117, -0.37372064874456085, -0.44787093730535327, -0.41853759861290435, -0.4606576403693307, -0.4878406539738395, -0.39873290036624365, -0.33763679307942995, -0.4576027240080189, -0.3576708304393443, -0.36302220701170296, -0.3415007966012898, -0.4688108682909958, -0.44864801619157696, -0.33520252837100345, -0.41907449594234253, -0.4170713501424101, -0.3815413727947865, -0.3856591112639232, -0.4435990566837305, -0.4242066262812711, -0.3823136909506432, -0.4061357566754677, -0.45562317554931303, -0.35560419708512375, -0.37554882563342334, -0.4318942891697158, -0.44245008060563934, -0.36847925971458645, -0.5318974343490616, -0.4079196634803639, -0.4413830773405251, -0.4454929565416323, -0.3693959281369434, -0.3971460201835863, -0.26178581099267495, -0.42347383064063154, -0.39351367436500756, -0.4790871453150713, -0.36180402443755266, -0.4335980077805755, 13.138034771369153, -0.33547363393557644, -0.3506157747255778, -0.38403168061616083, -0.34690853842233393, -0.43331390758383964, -0.45702706860626124, -0.4869051232504447, -0.3856391119435107, -0.3162355188967144, -0.42956483942424134, -0.4135926252950623, -0.42965314608923927, -0.39053005478870295, -0.5046167324219172, -0.37258703974242885, -0.36158274966405596, -0.44842685962579637, -0.46233731061625677, -0.455758301841972, -0.3852539501829628, 10.645730046406111, -0.4574760645143668, -0.4892949952923074, -0.4106333920777556, -0.40269224244141505, -0.38054863601592076, -0.44991655479416176, -0.37843475120694187, -0.3595133560189386, -0.494655236105585, -0.42772394977728384, -0.38243691543398534, -0.3755810875152323, -0.4398925274309498, -0.508221400159989, -0.4523869916286137, -0.48272221650913333, -0.4374331246335597, -0.3626017563651558, -0.4373061094894956, 13.207269923024652, -0.46280953691714616, -0.36589483545320195, -0.4411686541077145, -0.4637483310401032, -0.32204763341463793, -0.397270334191929, -0.38096050711184765, -0.5139405187985707, -0.34531068796822295, -0.3311670781199446, -0.42337047232039887, -0.4314316329754026, -0.4454180675551092, -0.36401146096363235, -0.4946939613374715, -0.4005886038990639, -0.31918548276806175, -0.407971810646852, -0.317484635052612, -0.4193323165503828, -0.43361201956594014, -0.37241904030090045, -0.42046740807629895, -0.41270109678552264, -0.4381533097872133, -0.4777434406424205, -0.43365283812803984, -0.38321697966666657, -0.3640420255634939, -0.42080800028804116, -0.40165741329383114, -0.46166105751773984, -0.4248662265776218, -0.4235634989892881, -0.4215966077522059, -0.41311504366733504, -0.3981491611138402, -0.3535656843658577, -0.3773672265027966, -0.38515031279684964, 13.02108993375922, -0.44856187418679266, -0.4108918842803689, -0.4075361806499315, -0.37869101207623507, -0.5017876970335392, -0.4066210688128905, -0.41017485285936667, -0.4333578132091231, -0.45574303536228417, -0.40609771107195936, -0.42536084844243055, -0.3942399241892494, -0.5164737046742451, -0.4626953713092608, -0.3421545712635132, -0.4059313226953353, -0.453533446687352, -0.4311968524180427, -0.4836908730039326, -0.3496298510614884, -0.3489536630462242, -0.37539314702933774, -0.35898529908919335, -0.3948677351015477, -0.3526968314145117, -0.3862601521577665, -0.3479692755799452, -0.4182811279827397, -0.4211064611608491, -0.4441965267967845, -0.4389165945394115, -0.49271201489516053, -0.3499579964557511, -0.3454671478194376, -0.37805289837901945, -0.36562164551674964, -0.40257445599140185, -0.38869376686259877, -0.47999030289353334, -0.41192911737291676, 13.065043282456596, -0.43918117181621813, -0.4269062821010901, -0.4264862551167185, -0.46524005626343307, -0.35185918382347364, -0.36596971292277924, -0.4414465271421198, -0.4764512164689963, -0.43983890704671164, -0.37077112961994424, -0.5106932009828467, -0.3773269134048242, -0.42363434852623755, -0.4377731468271649, -0.3638729649810455, -0.4142057787930042, -0.43244129518247204, 10.513352468649241, -0.47329397930670075, -0.3299389651398214, -0.4551608994037079, -0.45632989016788456, -0.3385698484230145, -0.25460483235965675, -0.35724469143753845, -0.4586792448531474, -0.5252709534819896, -0.4060969623007543, -0.41750677457998103, -0.44671204122052083, -0.42340863258675204, -0.4496599027414632, -0.3757311453516395, -0.41981890999223787, -0.4251086307205321, -0.5237216273165264, -0.4023610666281376, -0.4846126555581432, -0.37951520074976536, -0.41184430656335497, 12.9109447469601, -0.42413635930564747, -0.472001756149475, -0.38575153154144454, -0.3925677322962523, -0.36430051961858045, -0.45389881044513786, -0.39273056770116144, -0.4848400705660451, -0.40161715337930853, -0.429362118288882, -0.406810091159419, -0.418559651284975, -0.3686619685087987, -0.43709815871499896, -0.42520493508336094, -0.3477813593417577, -0.42479993842976876, -0.44573700135876987, -0.46246006927606803, -0.41613807377568496, -0.4186818825796896, -0.3858678689831823, -0.42535193921528097, -0.3842754659141885, -0.4314261050890846, -0.3402015020053936, -0.4214743520114906, -0.3860921392700075, -0.4003357705845781, -0.48417538057349013, -0.3688225270101305, -0.43940080312912383, -0.3738209041548612, -0.5164361890657274, -0.5079201246216704, -0.5160101803405016, -0.5055619725267506, -0.43512315039585797, -0.41950956738387385, -0.46269805466773145, 12.696763354641366, -0.44541402826211257, -0.3799044851518926, -0.3815886897395942, -0.4030614985221615, -0.38678777987930796, -0.33500539728753664, -0.3878967415017777, -0.4942017010905751, -0.430556316455637, -0.4351781083538902, -0.3805380558988218, -0.3966414728730868, -0.37951612782293365, -0.4943716265011195, -0.3504724927606075, -0.431027786830739, -0.3762379481324321, -0.39948756422309556, -0.4657933008444635, -0.46202760203059495, -0.39179350264921226, -0.3644279830939474, -0.46459275159000374, -0.4759922836859873, -0.520023639182185, -0.4656709466392078, -0.457088090156576, -0.43492547481759275, -0.3916209707421763, -0.4458449651203205, -0.47609120852404524, -0.44036571166494304, -0.4257761670811177, -0.41383377240084823, -0.41412603155141253, -0.4297142585883051, -0.3929124618428196, -0.4334308082678619, -0.47153286227449714, -0.4233773628302518, 12.706973436058384, -0.4519280899719969, -0.3002402441389074, -0.44339334016219173, -0.38473782081912794, -0.5001756649867014, -0.42652412761085073, -0.35145377101890296, -0.4798142314739064, -0.45818636352058933, -0.4071799425999188, -0.40601886438503837, -0.49331834724278184, -0.4824489659079279, -0.40711025953272445, 10.184296238532141, -0.3825735767224201, -0.42912621629287245, -0.39224393031555155, -0.36428169785622894, -0.4830504915727178, -0.3739910816626781, -0.38626861497051296, -0.36018225874976967, -0.4417372903048164, -0.4241016411996556, -0.41831871810230187, -0.44585680478757067, -0.37298988924742355, -0.4110662025937482, -0.4712518734420121, -0.4096928890892566, -0.47398201764050324, -0.49871657592439206, -0.47216725827536493, -0.4199878979972009, -0.41586845280867707, -0.42541283904206134, -0.3930332287525687, -0.32745671651503244, -0.46924849258221496, 12.81449499698406, -0.4019353601791024, -0.47781356261037605, -0.44263917981286266, -0.4100240650517803, -0.42037791515715034, -0.4618158228030796, -0.38434028970439593, -0.4112830726618448, -0.3914709927790147, -0.34526907870849693, -0.4853286584601974, -0.37323087168089697, -0.39796784253283796, -0.4679052735415485, -0.4277040233928459, -0.44458867393740326, -0.4806010955669359, -0.3850987227409207, -0.46160297183259597, -0.5224767604672732, -0.38469164466812444, -0.44805375278848675, -0.4063483498615962, -0.4143430946637076, -0.43902676195823925, -0.4422337985926547, -0.5460430463965056, -0.44355852240623556, -0.47824922626905314, -0.3993706178298087, -0.4614308550047966, -0.454984973523547, -0.4191282104390223, -0.4790277269780096, -0.4568820420624515, -0.44640857689763563, -0.4028477930970649, -0.49019402788372485, -0.3852257313226205, -0.42536214513464604, 12.600016546545234, -0.4004802280476792, -0.37271524897175184, -0.3646183756814811, -0.47194582929314205, -0.3585930928953616, -0.421406928337321, -0.36006583946963605, -0.47587228480753, -0.4320271170153371, -0.42916795090391563, -0.4837905988228061, -0.4445716159595206, -0.3815634871976438, -0.3715446543726282, -0.39362017698841584, -0.4117042086641147, -0.4464519660199527, -0.32558164851730714, -0.48967961697043255, -0.48281914282680677, -0.4618789703726515, -0.41611041738786286, -0.4467512600775759, -0.38728045496031344, -0.5000525588815206, -0.3841497996399509, -0.3393055272208624, -0.3818669846911203, -0.4382905088507821, -0.4531157004123571, -0.3714790875499217, -0.5059296836360005, -0.46244858852326204, -0.5047172692564097, -0.4303169826182905, -0.3347529725998346, -0.4432322306985686, -0.3696936709882663, -0.4743630886115357, -0.4451903883551764, 12.687837220444692, -0.36756544302546373, -0.4648073177956175, -0.4523741088494592, -0.4219381597289053, -0.3498594258606858, -0.4201344796172753, -0.3380229746991878, -0.4067117566219303, -0.43359067749244135, -0.36774741939729066, -0.45097898097556816, 9.925724679348544, -0.4073633722633307, -0.4909177816471348, -0.47758642859139605, -0.46075713157482406, -0.42136860304268137, -0.37433886028294294, -0.36953207439520713, -0.43430498278609436, -0.4143379512369412, -0.44049534061876433, -0.49383235641837625, -0.4063143529051248, -0.46089328439982485, -0.3891844262127319, -0.45191951390109836, -0.4738934563896596, -0.409004105268787, -0.45184247541393, -0.4881779383872355, -0.37485994022742747, -0.4099495204821642, -0.4095916086944958, -0.4204244847923411, -0.4515551424687854, -0.5580389702334608, -0.44907433460285456, -0.44451711154172896, -0.3989374699862016, 12.548944292161591, -0.39612081891245593, -0.4216253465107986, -0.3499996598389807, -0.45794081610715903, -0.4245140141591061, -0.4110306411079139, -0.3959841925037914, -0.3644289554264548, -0.40025893017587216, -0.49061638775654987, -0.34770337264245194, -0.5230389064966247, -0.3953457177783378, -0.3618916230960704, -0.45811757300225636, -0.42710355319280763, -0.4278027751345424, -0.4782072014882202, -0.40663074322386356, -0.4704006116151794, -0.40888612510638156, -0.39560071854633205, -0.37177072045243265, -0.3593866985407948, -0.40465082287033544, -0.4012138949116895, -0.43580844681743863, -0.4282775927482709, -0.38199300131073116, -0.38725736880737677, -0.40200616950489465, -0.4247771068386604, -0.3747260953449478, -0.4789537924330181, -0.44925517048834623, -0.4134849013865098, -0.36914224271520724, -0.48136404352954404, -0.47450614541536024, -0.47881733995678516, 12.364494862843012, -0.38119262793273645, -0.3481759470388965, -0.31132624400457615, -0.4811915270895036, -0.4339246200035533, -0.4484132719641874, -0.4778018533247374, -0.4214375002321186, -0.449856492211603, -0.4191920146767852, -0.4434520625732798, -0.496234012107637, -0.39732248645513507, -0.39841970923135067, -0.4465911032277801, -0.5297345777559953, -0.5368756449698618, -0.49138007348134444, -0.4065462114651768, -0.39241545731858796, -0.42116846385041135, -0.42106143432338333, -0.5470352553218338, -0.4072489205410525, -0.45782541865223886, -0.43818598956486304, -0.4716919744620504, -0.521458064497559, -0.3884229289760324, -0.40711432846614104, -0.47649799003355203, -0.499659267779117, -0.4555346019532885, -0.3829952739670716, -0.39839927168429196, -0.42228589750720263, -0.38004374439853517, -0.40651347882515715, -0.4695107924888999, -0.3894322518003579, 12.415962230006908, -0.45932726374971206, -0.3691846175169083, -0.40073934832799074, -0.49396906182772565, -0.3890968936623889, -0.4083905520326496, -0.44172055809286453, -0.44642453708292545, 9.951672582791806, -0.4668499368254298, -0.4009761614328274, -0.3985051957364799, -0.43956047720345, -0.412335359699786, -0.444160987974721, -0.4431707153041214, -0.40155056628486036, -0.40274742680049097, -0.35765350918080324, -0.44827642147102836, -0.40924386512852123, -0.43381484759247063, -0.4151430830782242, -0.3656984035718106, -0.40645665003501524, -0.4630276880086133, -0.4481468361534911, -0.4540995788260443, -0.4381347850514266, -0.45790837796842504, -0.4494274099596591, -0.4335563057501414, -0.41028029312806086, -0.46601480265244893, -0.42163726701617893, -0.4233955859754455, -0.38386700515276473, -0.411079658090669, -0.3994864879017222, -0.40741619296696335, 12.467291122188982, -0.42828554171796035, -0.4954159422988292, -0.404371739719876, -0.4725013890400113, -0.532752192221723, -0.40203077387877895, -0.42666236868597046, -0.4189523840501019, -0.4059160448637073, -0.4354884438025885, -0.37523080960011035, -0.42309956291312095, -0.44057651253182845, -0.42449716776214735, -0.522869265992595, -0.4026598890265228, -0.4965687434365637, -0.40878405513513927, -0.43404975324214984, -0.42423986075018644, -0.46637131123102, -0.3489276828170825, -0.524533603965892, -0.4345740060028764, -0.4706435872063344, -0.5033281908242369, -0.3603544490408509, -0.41937398732886216, -0.3131253212343152, -0.39141005067597545, -0.404503301794857, -0.40099988269115466, -0.4885971064800451, -0.4896676160908105, -0.3595085245501336, -0.38889612437638604, -0.4612972269308298, -0.41986515533997953, -0.41805742975366017, -0.3657289119554711, 12.212300006689434, -0.45508544687823577, -0.38683440958742427, -0.4464094219480182, -0.399647389309914, -0.4524965509880912, -0.5729299118471172, -0.3500432420813589, -0.47057952475526793, -0.37920605531585383, -0.3964133872728302, -0.4509642030480772, -0.4806577863549502, -0.3346648751600709, -0.41410536977346546, -0.3641492721859936, -0.40863883858186045, -0.3798215479629609, -0.4134735420437169, -0.48481401086789505, -0.4607546845935245, -0.4063036892957795, -0.48040445460686093, -0.440535181955986, -0.42936256813691936, -0.3721422073447174, -0.34799240352178906, -0.5219062974538432, -0.4047242457766868, -0.3391955468936975, -0.488808828274142, -0.4755670500643065, -0.3689225959475832, -0.41634083213758855, -0.4503861438553947, -0.41423121539000846, -0.38969032221275424, -0.41870606796878124, -0.40370486138844996, -0.4121707523574249, -0.4002186345963949, 12.372319762213904, -0.39895983837031385, -0.42863199912906597, -0.36288165884676493, -0.4348532403331749, -0.4442226132226344, 9.502355285276007, -0.4490243630950567, -0.40933994877407714, -0.4269394590955022, -0.39127971988403454, -0.47500991722171887, -0.4508499645395186, -0.5142905156112204, -0.43405518868149945, -0.3764069000593865, -0.3996641639645106, -0.44069388489495526, -0.3994668176225053, -0.4091398667399189, -0.46417403486083925, -0.4703206483385903, -0.4660871428025453, -0.40148326131881445, -0.39556809337767146, -0.4039996918425868, -0.43508958581335916, -0.33388003427752105, -0.43254782701011524, -0.39979261396779203, -0.41461212031647204, -0.373838190575503, -0.5019139323830553, -0.3985432906180751, -0.4316699864171289, -0.4265965546349953, -0.47202846488077205, -0.4561928914107201, -0.3639265461851717, -0.38057027452428643, -0.48529570311106257, 12.233559662698301, -0.4426349024716006, -0.3713306280549558, -0.4002361231236026, -0.3855030330546352, -0.4248592344640349, -0.4194725536259118, -0.45191370352340804, -0.4915204145438193, -0.44757556797758863, -0.3631881603584574, -0.35774679955576666, -0.462435961453005, -0.4618564042900382, -0.4571439549832346, -0.45931102427271825, -0.4780962798974135, -0.4556114959489293, -0.39288816571330987, -0.38944106982077503, -0.34428657244555244, -0.4320869596803473, -0.5257605958332193, -0.4514262865951226, -0.47550181405623776, -0.4415777367475307, -0.4602434837609463, -0.38013129449584954, -0.4653351424031565, -0.42572915723688415, -0.34147828330261004, -0.42669199778101613, -0.504022091259988, -0.3839094656181121, -0.4040091585428614, -0.400176036679331, -0.3934730454314453, -0.4699357593283395, -0.47120519163765723, -0.4177595022228741, -0.5017046822228199, 12.212407997890239, -0.3699926069880238, -0.48436511664710086, -0.40837381361680475, -0.37467034663297843, -0.4273872428218591, -0.4455991872850787, -0.3631814196196706, -0.48888197683928264, -0.34652796594679675, -0.4664768194049235, -0.4230288656733329, -0.4760010479656224, -0.4750316849100397, -0.3781830619795348, -0.42123522009092845, -0.4004506961358008, -0.48600012470652015, -0.4418405742344725, -0.4835381219962816, -0.42686942591298777, -0.4041341680096466, -0.40246193757894805, -0.40186764242376904, -0.45704009430448916, -0.3994663586115893, -0.44702761008797837, -0.36295112916487987, -0.43474952935209527, -0.37049624327218056, -0.44362570596008616, -0.3957125116388213, -0.41594120391582273, -0.49577197307897053, -0.39525074171515234, -0.4695485781907685, -0.5105431402465216, -0.41957895609776924, -0.3719444307712141, -0.3905132094004425, -0.4626580426002637, 12.10416881629523, -0.5512455832455957, -0.45549032789333194, 12.093645102180506, -0.0923342942606016, -0.09949131013267028, -0.3785078640469459, -0.4455078982743887, -0.4580476386501536, -0.45913031202260907, -0.4487221366613731, -0.40395277021461645, -0.4365063786624975, -0.4257652501615978, -0.417918769328309, -0.4142288958468616, -0.39366312892181354, -0.3692613124223964, -0.4722797537250499, -0.43922307968623103, -0.43090835790633736, -0.4334904179871755, -0.38748074925268333, -0.39183821209702346, -0.45641144852232657, -0.34771361090668007, -0.4018253616068373, -0.39413364289350733, -0.4549887790978128, -0.38920283933731686, -0.4420396725292752, -0.47139880761503433, -0.4206698271950365, -0.47496568078558815, -0.47775825668634936, -0.4048954749047706, -0.3891116875593101, -0.45819676653795044, -0.37985006012601996, -0.37007570410681123, -0.3687317732926167, -0.4084397336291035, -0.43875810469069737, -0.15970341995031806, -0.2507418331124126, -0.21013830541203643, -0.17925762603597006, -0.15112943892599573, -0.21786712990798895, -0.2193346166943112, -0.2066652948660173, -0.22109956014622545, -0.17860556389658022, -0.18057462855800233, -0.14932874694378112, -0.23346566358063664, -0.19568706615303022, -0.2644355492917836, -0.2499820152485937, -0.16295046176547823, -0.24323358413990293, -0.3203082059885688, -0.2562324967562477, -0.2554338904073961, -0.3172700066609261, -0.22136442987923372, -0.19089517532617106, -0.25526747406229133, -0.18453059205156114, -0.3286666483221517, -0.19529318062662798, -0.23138459311668602, -0.12394337339348695, -0.22973898860407926, -0.23198253387883477, -0.23193491919305637, -0.24710075846568785, -0.24870940601838099, -0.19795253827944642, -0.21785058000940477, -0.2165260140761121, -0.21754719495459085, -0.26284214118144306, -0.14127939585174598, -0.2778626519537904, -0.18654613018994531, -0.23849726186296594, -0.18133155423148367, -0.24099513439284326, -0.17884253760929614, -0.2068599862386481, -0.1748382392309052, -0.13639117300095516, -0.2198198546586918, -0.22248842332416285, -0.34251357160570667, -0.22872189862376313, -0.1875068723548568, -0.24139698557471317, -0.22660868097026077, -0.23716157212206135, -0.32018436668102146, -0.18906378769059962, -0.26322502704507894, -0.29324560151501544, -0.1833713949423078, -0.21083012109631505, -0.20279229620099587, -0.22329974070644892, -0.2601056629834331, -0.18738264610396171, -0.26977060629154037, -0.2171923698359009, -0.2759347895215207, -0.28078273992074176, -0.19089800341918478, -0.26543300746458304, -0.15417301394119726, -0.28976557776013745, -0.17900728691060142, -0.24272837923380702, -0.19266463180197207, -0.19605068243921464], "seconds": 4.137671947479248}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 1021, "N": 11, "steps": 4000, "score": 1.0307081693623275, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.926794574664058, "seconds": 4.248104095458984}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 2021, "N": 11, "steps": 4000, "score": 1.019983816262268, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.820914021810648, "seconds": 4.7174060344696045}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 3021, "N": 11, "steps": 4000, "score": 1.0205902496768808, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.940231605574905, "seconds": 4.60863184928894}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 5021, "N": 11, "steps": 4000, "score": 1.0210143812015904, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.996059112125032, "seconds": 4.462990999221802}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 4021, "N": 11, "steps": 4000, "score": 1.0354168296470627, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.820542244350799, "seconds": 4.634437084197998}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 1057, "N": 10, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 12.527712331333563, "seconds": 4.939784049987793}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 57, "N": 10, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 15.481150072097105, "seconds": 5.032447099685669}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 2057, "N": 10, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 13.437059399519008, "seconds": 4.892581224441528}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 3057, "N": 10, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 11.928336871044245, "seconds": 4.885556936264038}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 15.931248705534355, "seconds": 4.983388900756836}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 1359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 17.451591534188108, "seconds": 4.241464138031006}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 3359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.746483166928495, "seconds": 4.380559921264648}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 2359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.434010586959246, "seconds": 4.480994701385498}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 4359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.507218752963677, "seconds": 4.535275936126709}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 5359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.08733100227299, "seconds": 4.363944053649902}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 6359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.92560587157025, "seconds": 4.316854953765869}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 8359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 17.121043653778422, "seconds": 4.344759702682495}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 7359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.094117633722345, "seconds": 4.456183910369873}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 9359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.850802478804923, "seconds": 4.516899108886719}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 10359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 17.38026286228983, "seconds": 4.225605010986328}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 11359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.202193381353595, "seconds": 4.179840087890625}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 12359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 16.800600688725968, "seconds": 4.165640830993652}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 14359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.65259652010669, "seconds": 4.173703193664551}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 13359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.03434564112045, "seconds": 4.406175851821899}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 15359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.504339389742434, "seconds": 4.317072868347168}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 17359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.839760300489154, "seconds": 4.0976338386535645}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 16359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.27425598393881, "seconds": 4.134163856506348}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 18359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.674148761385283, "seconds": 4.024850130081177}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 19359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.620017122643027, "seconds": 4.081329107284546}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 20359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.28022106141487, "seconds": 3.957282066345215}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 21359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.23334924311007, "seconds": 4.059790134429932}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 22359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.399638741240118, "seconds": 4.050396203994751}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 1158, "N": 10, "steps": 4000, "score": 1.093509040613318, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 33.30641550805985, "seconds": 3.916821002960205}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 23359, "N": 10, "steps": 4000, "score": 0.0, "n_all": 4, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 14.646763376581776, "seconds": 4.15077805519104}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 2158, "N": 10, "steps": 4000, "score": 1.103450343629498, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 33.61200093258065, "log_rates": [31.711964210051317, -0.39483589622400567, -0.3553542932637775, -0.3846464786422286, 30.356436102686803, -0.4281201637872099, -0.356327612728509, -0.3137339629153012, 29.194070715711035, -0.39268572421614134, -0.3869026079077881, -0.37883123303859373, 28.08647313470841, -0.4156569422339171, -0.36842368934337233, -0.3095613588029197, 27.14738598405723, -0.3396573723011978, -0.41367224893855364, -0.3671500119583232, 26.235780947202834, -0.2901716936141778, -0.3616661557589345, -0.2977925470648852, 25.374373463090645, -0.41108049672707114, -0.3192868250731816, -0.42038944437082365, 24.4582814446849, -0.4153636300987111, -0.2898854343998153, -0.3083838334593816, 23.58581527501113, -0.4529964456877705, -0.33574104168855773, -0.4149598100161408, 22.65933696010989, -0.4019173623595187, -0.25045895779952415, -0.40542528648446047, -0.4306838808196301, 31.5854608281134, -0.3649437740797634, -0.4002005855920481, -0.38035976083925616, -0.40115321794367004, -0.3408390597757295, -0.3556585288958587, -0.3514296449430134, -0.36057095318604465, -0.49586895022452954, -0.4621269794399199, -0.3276604578117966, -0.29779821837372444, -0.310262199312535, -0.401410138562467, -0.3914855718883158, -0.4171848436906011, -0.4217839068130134, -0.24267531883853716, -0.41240244749993543, -0.3581403950367571, -0.4188772020096979, -0.30971961139313653, -0.34801754899411397, -0.368085473480396, -0.40564558611221707, -0.3917185687084952, -0.37578211785535715, -0.3751035407655458, -0.4543812436826191, -0.33408357928124255, -0.3922881022245284, -0.3691269301984262, -0.353958927546556, -0.4336362480309459, -0.3588139865255605, -0.3893905833894676, -0.3179182865380986, -0.39499083180399597, -0.3674107202685986, -0.2829802165296143, 31.59499516474959, -0.3931948561685181, -0.31308368370900785, -0.39917651667904663, -0.46127003869612976, -0.3924295374886048, -0.37555715062281125, -0.32440749366782146, -0.428471867861441, -0.26586061429404706, -0.4208671399639266, -0.38169609318038533, -0.34608030322925887, -0.3719441021863924, -0.3753823266595136, -0.3292012848344148, -0.31775314694920287, -0.3785752233704847, -0.41444445524010515, -0.4224009299273642, -0.3704539364580773, -0.32645912459241166, -0.41665670843256525, -0.3528377853644914, -0.4880673838991176, -0.39395767692181105, -0.36932900951438985, -0.4245166680540202, -0.4678079100442074, -0.37923537067706387, -0.4590844992263655, -0.34703199794709777, -0.29961228513003274, -0.4399386409904286, -0.3889762898445079, -0.38026560673955184, -0.36411456875336806, -0.39221329492718365, -0.33037221183043436, -0.2796582640492452, -0.33567358182026713, 31.542337026980963, -0.4085127597059845, -0.3747507232090575, -0.40240691829736264, -0.35507347132946004, -0.32705581926989746, -0.3120820450049694, -0.36425061665907493, -0.3759531309386647, -0.4180422418836925, -0.36387210237840384, -0.3486458519088913, -0.33607713579067494, -0.31298383049763573, -0.3055022688273868, -0.3740143981451739, -0.3659139699539252, -0.2591015381457165, -0.4195916908014576, -0.3802495977972117, -0.417450873947474, -0.27142106824643486, -0.33494934182278746, -0.4262060870897927, -0.3498412035449947, -0.3671776866214664, -0.4743257478630254, -0.42157470042638856, -0.3198088921227182, -0.4329364736818631, -0.38793588025979936, -0.3974127920640437, -0.33198061413392205, -0.36830091820597466, -0.38887293450709337, -0.3742959934829305, -0.3432142721587973, 31.54006119541541, -0.4017991237391128, -0.3677510620147117, -0.41599072025327205, -0.3639605320866381, -0.3639895340876803, -0.3836992746464764, -0.384882646984756, -0.3385803516989251, -0.4795690966888425, -0.27854025604252686, -0.3333201058417825, -0.4194667041078061, -0.39782595191267583, -0.32904173623704763, -0.4071097181383585, -0.311498049188357, -0.4028555751678478, -0.3530664767568854, -0.3294202839706326, -0.3994313650949781, -0.33347419175776133, -0.34813653999693434, -0.3756199789903724, -0.38229166950804777, -0.3955000789613411, -0.35226647848885023, -0.4067208599393017, -0.4152816112311429, -0.30637509885325903, -0.3257664051328515, -0.39656587885839356, -0.36084074590553294, -0.40377687468494505, -0.37520848136141294, -0.34355593653193794, -0.3454705077632028, -0.3744159075211607, -0.3391040029870913, -0.3680686109774934, -0.3346271435326725, -0.3717977995998778, -0.3951916213410589, -0.2594344856232376, -0.3763657212537449, 28.720444940839144, -0.386316667886006, -0.33564583275213034, -0.39654221156348174, -0.4136047732431093, -0.45204093313009297, -0.3598205376932515, -0.36627207795038164, -0.3174638986052864, -0.35645459238284166, -0.4184436120713295, -0.34082844761539455, -0.3457969241386367, -0.45063235692591064, -0.3574790999144426, -0.4379164972874003, -0.38089212676259054, -0.36761728409065825, -0.34315477353962276, -0.40955797182918807, -0.3569055935567893, -0.3730965866479188, -0.29624329661205046, -0.4113816646222227, -0.3589720671398072, -0.36602476281560353, -0.41746176926919626, -0.4017175336505972, -0.38772249988587354, -0.3875324199070802, -0.39206891743616507, -0.3816930657582128, -0.35777412453089136, -0.40441472517566596, -0.47696083561677494, -0.4107328470630482, -0.44832302975008104, -0.2897393807305697, -0.31957191054800915, -0.41027622973455846, -0.3860854292019048, 28.68875772588455, -0.31593848463358687, -0.41769000780106025, -0.44392361614593234, -0.3903048298046942, -0.4142137917115588, -0.3413792023415227, -0.3997286186574091, -0.381404499867654, -0.42057353892411947, -0.3195430751066265, -0.3894963673478503, -0.3810701441311111, -0.44475400968974815, -0.3567738957961673, -0.4270491673413547, -0.359817895680374, -0.41621921841303045, -0.26472722854048203, -0.3685859649455046, -0.46246529366439165, -0.38603433495436507, -0.3712405635666047, -0.38127068951876175, -0.427123361110621, -0.3644360586279561, -0.38232026357028026, -0.39148953179476165, -0.36794221405034677, -0.3864996754425266, -0.40316085330248974, -0.41104071581825474, -0.40200364690338897, -0.34659013735200406, -0.45938553128194926, -0.35933701783447386, -0.40000027301154184, -0.40654894027017047, -0.37677470651301914, -0.3988213893099304, -0.26425417744331264, 28.68391621225567, -0.3849974859885686, -0.39045660493485707, -0.32902324851670345, -0.34718524519188315, -0.3577331647245016, -0.38215023040206486, -0.3649313100902636, -0.3686714789986305, -0.33234254491971366, -0.420799723400614, -0.36061598995666183, -0.46941522825521914, -0.35535419661141243, -0.3816836830439049, -0.4918007801231264, -0.41501385844444594, -0.39116924079804727, -0.40514149099221297, -0.3203143139835911, -0.39687822085470514, -0.3380247406633948, -0.30026307480757364, -0.36468952447706754, -0.4694452694885186, -0.2933477223475272, -0.30185319926481563, -0.32439814425348157, -0.3282266457314646, -0.32803109490200655, -0.42215446305611937, -0.3907226352977221, -0.4340782390805178, 28.7060194476373, -0.36820576791535337, -0.4848193944127364, -0.3326726626643398, -0.37017053469517575, -0.42188896330146247, -0.36986789726533587, -0.3344434550490955, -0.31370304879800487, -0.4317916594237201, -0.3500413631989784, -0.39435366095127367, -0.4257258194723985, -0.3355332228591587, -0.36048358386905954, -0.34400126495640326, -0.28281959220374403, -0.4475291171445554, -0.3510792701858937, -0.37645500159411177, -0.3703511459315679, -0.4236587336874724, -0.3768969985508564, -0.4259353072971753, -0.37088870836360316, -0.29332629642387803, -0.3815140609339717, -0.37528370472555717, -0.39420729806725846, -0.38839470505943835, -0.4559642779223515, -0.3537185543245616, -0.4193143065283145, -0.29062293498932695, -0.35086221951534635, -0.3410849854862073, -0.25952852098343443, -0.31915222077008154, -0.3874295967033983, -0.3279072808960834, -0.44637290877896385, -0.38132689404058434, -0.35843518672277386, -0.4392133602379296, -0.3887481162301772, -0.2911204059395293, -0.383162624451178, -0.4009119940719377, -0.3604365534716862, 26.06028786727889, -0.4244152255217133, -0.2294340978735636, -0.3517362194592315, -0.32338628621511545, -0.32942418248084726, -0.41373084989375736, -0.4072543956020648, -0.4210902037899033, -0.4078452401036862, -0.5204215178556728, -0.4624072830101989, -0.3314082017102747, -0.3286140853801554, -0.3656625220091443, -0.4216217179478581, -0.3614820990370132, -0.35423830911652715, -0.4094704795802162, -0.34770314104568195, -0.3564568043289104, -0.3600967885199958, -0.4312704186040221, -0.37508270839533997, -0.32352582856341056, -0.3166711861688255, -0.38853251526493277, -0.4037845049205913, -0.3088456723197089, -0.3783186084160928, -0.3282671982660708, -0.3662090593290376, -0.3231553982357525, -0.38784924267566223, -0.333731964867086, -0.48454845492213056, -0.3629432648080139, -0.3755423552864388, -0.4375609712355273, -0.45425221279432004, -0.45304703497860144, 26.017122978859646, -0.3957514866908396, -0.38732183187335256, -0.5021269436433623, -0.4739834799026242, -0.5013196909293576, -0.4113626925291918, -0.31894924635433997, -0.36219123522446245, -0.4119525942084341, -0.4157751754103537, -0.3965291640763307, -0.3918826928232329, -0.33484385551084833, -0.37170567503127633, -0.3426087054819634, -0.3641631244896873, -0.3995106248829927, -0.3177154816933641, -0.4491016453166905, -0.364089256278668, -0.23180350827740537, -0.38384667446178017, -0.3705971435117594, -0.38166673172958665, -0.3419505279219566, -0.41621548350548654, -0.45773013367123877, -0.453150686342056, -0.4274486107909249, -0.32823626618554225, -0.4459023576427052, -0.45926690777275003, -0.33412377142409444, -0.28431941046823433, -0.3404065746875472, -0.37931354061414974, -0.4168406142304603, -0.3290248932951976, -0.4503184791458279, -0.34960438938408817, 26.059222378137875, -0.5196595835847402, -0.3900319073743602, -0.42112569542919315, -0.3842844813243003, -0.3530476577208715, -0.3450384897690704, -0.39861908258376955, -0.3560071295326989, -0.29968927969125003, -0.3980679412536815, -0.30340918241996584, -0.345480136973193, -0.4639719287693854, -0.36123195051465135, -0.3123370745957519, -0.39501420061603215, -0.3143658335164771, -0.37151670732410563, -0.4003393385735841, -0.4469880139595958, -0.31795510100403723, -0.3925368446578297, -0.2720801160218603, -0.33800148932154434, -0.3467662534134357, -0.3566032946637303, -0.31711904603163665, -0.4007666045245187, 26.02993614594621, -0.37482866035334567, -0.36731673856741726, -0.29358705778002586, -0.376805609974498, -0.4276661878997723, -0.3668033311457515, -0.4055431296959886, -0.5030520911068233, -0.40737128591991484, -0.38523139878755336, -0.4026849404752302, -0.2781132837347247, -0.38656845489393965, -0.40939379022795647, -0.35999348273425696, -0.44228588045388706, -0.3276074702234826, -0.44219493343626504, -0.3726086137866331, -0.3620519093198569, -0.41756418866023237, -0.32704223656773646, -0.3647414454396908, -0.33146429396115484, -0.33738285513401245, -0.39944443242687944, -0.33901235476393704, -0.41618130604645776, -0.351838397753796, -0.4203358266153182, -0.3663911424348359, -0.24064900802695932, -0.3997304348607519, -0.427475226408753, -0.3665719861971026, -0.34922244872998726, -0.35846654065300476, -0.38458771473100545, -0.520641154315499, -0.3264737121610417, -0.4240467937336456, -0.3783381336831332, -0.46526191585262994, -0.37166708861212533, -0.39017574821630724, -0.386255169135028, -0.31986885061259107, -0.30928908621516965, -0.3939453051187923, -0.38154496896553014, -0.3744807854591825, -0.4381141622880639, 23.59230453588954, -0.32409818473225044, -0.3958746787138898, -0.31674983894373676, -0.3085666054588208, -0.3789733049859175, -0.37877349142758143, -0.325556335685784, -0.3522064597580983, -0.3599480724109568, -0.3468127971511982, -0.37573384109155933, -0.34843674145809356, -0.2806853544129722, -0.3831627810774175, -0.3301265857918038, -0.3355641969323329, -0.3289520051427981, -0.43697392237141297, -0.3112344094346751, -0.4500792938351861, -0.47991756652702383, -0.40900012788935847, -0.40064046869189346, -0.4567436529966011, -0.44235232543389574, -0.3939338087314613, -0.3068106766515388, -0.36506498986791286, -0.4505145457996667, -0.32319287545629766, -0.3770571441989828, -0.412755834795338, -0.33804680972403295, -0.4465138607193782, -0.3568627700350678, -0.3364188224508938, -0.34910520388589056, -0.346442616441604, -0.34997848781536217, -0.32490996149725937, 23.572200352750425, -0.3445885075678428, -0.356903216488734, -0.388109674575479, -0.41393801882743575, -0.4292637010972185, -0.3879422379660214, -0.3301532999440588, -0.40309155659687934, -0.38439519543884804, -0.4060561146115087, -0.4322280410612811, -0.3676779460980096, -0.4084009941335621, -0.3305620555827594, -0.28539900561299153, -0.3608664119612208, -0.4004480312417112, -0.3204756265463994, -0.3727248888257302, -0.4798700898818558, -0.40789473135459137, -0.25312254955121827, -0.42409502094109325, -0.46990015109011246, -0.41630644416913043, -0.4089169333291838, -0.3337657909366754, -0.3234474462382551, -0.3486368940515518, -0.414162325673836, -0.43067980608411804, -0.3333233420553358, -0.5017520421790899, -0.3531347783819339, -0.4156736956177209, -0.39613657998266827, -0.3689369550630818, -0.3671428982661578, -0.31066782081889305, -0.4377118143925086, 23.578735849883184, -0.3912323620080712, -0.35640608785653866, -0.33897868905917006, -0.37529097521991306, -0.30935611363994536, -0.4052825124845448, -0.37531004981598187, -0.3936156992722302, -0.2665954374946024, -0.3381807896219664, -0.5140109129264083, -0.29660404138355523, -0.3346774887727443, -0.47465088439041886, -0.38874637065023887, -0.3271371747949825, -0.3885886585413177, -0.318738225776943, -0.4426700804338821, -0.45201307123542117, -0.40007289122218764, -0.38360792733113247, -0.42029412048263365, -0.43817595162310363, 23.578561787870342, -0.3503954273872424, -0.3508646905855786, -0.44731456464385677, -0.4213393162046485, -0.32676526477326034, -0.3946910804561668, -0.3159068488269746, -0.32677286444656767, -0.4334560941782437, -0.3625344533441101, -0.303475698419484, -0.3993117455775598, -0.471977197365366, -0.3148192228067072, -0.4073574565078195, -0.3897226877821652, -0.3924870856621874, -0.3901283061081708, -0.4048649220326885, -0.38513923804598865, -0.4163021560237201, -0.3212856187584694, -0.40713197835575254, -0.3892748433195921, -0.4388126813239939, -0.38986753650233763, -0.39476716690642244, -0.4210488123800026, -0.38032230279670537, -0.5109464361904857, -0.34886426772126766, -0.3867398225835789, -0.41475876880086626, -0.405325376388022, -0.3616363132969157, -0.34066028641169077, -0.4566407755894345, -0.44406770586635247, -0.4799062276361372, -0.3256875108717488, -0.36646899481755796, -0.38114062911045865, -0.44217571875482, -0.4293579002571064, -0.38940855753571324, -0.35606759756916845, -0.3238048869799626, -0.2852389328427407, -0.4419679591203531, -0.4643628749159536, -0.28422995432779335, -0.33010103536217267, -0.4138252522964187, -0.38845224624653335, -0.3413122228018018, -0.4291207440455271, 21.28422298143017, -0.43720639849912524, -0.3254718498138893, -0.41239508706105693, -0.45846650320995047, -0.32423548307129063, -0.4169076934029649, -0.40517049270893757, -0.3082049294387, -0.3529101705624838, -0.42539934641557087, -0.33418748814873495, -0.3749414017204889, -0.4099620244389543, -0.3434791132323255, -0.4517413169767196, -0.4295054315762843, -0.5112433943802456, -0.5145681285570954, -0.32405039357906734, -0.5634911457631355, -0.6241907982053492, -0.5415691981345792, -0.3097046114638868, -0.4955864497966391, -0.34492506982566723, -0.37663736882603943, -0.38117614265246597, -0.39314551324964214, -0.44789647463106885, -0.35648071996150926, -0.3458329991672182, -0.3790316551903068, -0.3770175163653706, -0.3705243436701153, -0.3866727163707162, -0.4700475439899145, -0.2872324079447006, -0.3418344419323424, -0.3731185246977407, -0.368559907409145, 21.223182757369194, -0.3716555677905174, -0.3600319488256563, -0.4232472302124061, -0.41858403798169497, -0.5150334539459541, -0.42148986180179787, -0.3381315032235766, -0.4663902694615498, -0.3234614803940416, -0.41402621948979956, -0.42195716052421617, -0.3546643353713353, -0.4411389239389465, -0.3707518922380538, -0.42605341085625215, -0.576876071790033, -0.5649234991110449, -0.4931369881999718, -0.5464156954182301, -0.5304009410920115, -0.47861018118626253, -0.28442592784790993, -0.35610556869363774, -0.41753642389010864, -0.4499615419423809, -0.3928685189817991, -0.4069798131282603, -0.45287422933216726, -0.3885941793732143, -0.4087021689803111, -0.40489986455719207, -0.3735611291909132, -0.4704434363807149, -0.3328368221119598, -0.40374857310772894, -0.44145887737207967, -0.4426768376907457, -0.40507309641044414, -0.40357035804751573, -0.4683140441091613, 21.26851143942039, -0.3693258032648258, -0.3015462555946441, -0.3547817054404343, -0.4029240871469078, -0.2972361659981967, -0.43845995266053117, -0.3608142789166162, -0.36893329159796173, -0.30350615017755833, -0.4056180648691442, -0.3029665752382118, -0.4342301300921522, -0.3294871488949709, -0.3820521229811293, -0.36687858518337507, -0.4082890154043811, -0.39907784450642303, -0.5362688203911866, -0.6130707034748976, -0.5323710588202755, 21.220092389150718, -0.4409994535461407, -0.3513224345890512, -0.44458731829017734, -0.4200713109640886, -0.28432912972017893, -0.4248635854239188, -0.31783749293288927, -0.4548674703644087, -0.33575240879810153, -0.4210061790836257, -0.30238392421747384, -0.25402647583331545, -0.4062304798270518, -0.34280895088910424, -0.32019562008401864, -0.3225026727954581, -0.3955829091041201, -0.3695047598908666, -0.43578722568038236, -0.47262233258276615, -0.3659767124413397, -0.4083185558693554, -0.41440016527598267, -0.4259803859881555, -0.299162014320598, -0.41912234061948306, -0.45018434218941034, -0.3587684799310549, -0.35142198727995716, -0.410295902943405, -0.41854855860507595, -0.3979023644862725, -0.39791797380421856, -0.4745182232880677, -0.44636175322546556, -0.4808406619434106, -0.5757043914570593, -0.44843753501953726, -0.4285376290967511, -0.41363387733932905, -0.3605501629902811, -0.38280075329205576, -0.4545108385831602, -0.3965211490488954, -0.32464998309783427, -0.42574073066205814, -0.40368268442866795, -0.3305476366954677, -0.45649112253384405, -0.4308176315540822, -0.4054047334098307, -0.32643987935470964, -0.38982035651079994, -0.32337093273704876, -0.4824434242801331, -0.3173104087750872, -0.37344681997224216, -0.42671097536736824, -0.44793858672555675, -0.34275603112272846, 19.003601917790743, -0.3914661501095581, -0.32651152286543156, -0.3744053799413761, -0.5193486660251049, -0.4638732167755819, -0.4988479984753568, -0.38241288983132066, -0.4458919569908748, -0.4944494430240794, -0.5004880485382847, -0.440920369731813, -0.4640851470894908, -0.6892735963675121, -0.5574248465794124, -0.6502246867898164, -0.7727911336326194, -0.9485830760565412, -0.810496177164784, -0.42532061359600487, -0.4175411844627919, -0.32117690140181204, -0.4008965512439933, -0.40513401249098635, -0.4349330602205804, -0.35742272602636277, -0.3931935029668969, -0.5126222057237387, -0.39004223159986096, -0.464775751460295, -0.43319468605736444, -0.4008907664940644, -0.3508564697825952, -0.4195152585870183, -0.36143341217043606, -0.34577135329683767, -0.33097470223028813, -0.4020144266543987, -0.45227291369517836, -0.41645522372286353, -0.326872936449898, 18.951479119610465, -0.39726081973724925, -0.3771320554833894, -0.4173905130416587, -0.4935359225989591, -0.40062556740538097, -0.32726007934958895, -0.45630345613392825, -0.5006475714886268, -0.5564483442159245, -0.4802050193130335, -0.5569762674496186, -0.6063180949471669, -0.612183268525794, -0.5931101314806922, -0.8562058659265762, -0.8835162764646783, -0.7661067898095065, -0.38683004718646374, -0.31348703010000895, -0.44242850507957193, -0.3859776132512726, -0.4955808301852534, -0.3891426892311296, -0.365423887503998, -0.4253557308827266, -0.46491281613858265, -0.38464999232757063, -0.39730962951456733, -0.4346158522571798, -0.4427920788040683, -0.3792109556047791, -0.4757043940253149, -0.3754079940248612, -0.3929865847740648, -0.38333704226119253, -0.4593254350091529, -0.33420656488924433, -0.3500482708744579, -0.4094079789457615, -0.4332525148870772, 19.001456304195543, -0.25735369250477913, -0.4263268670887668, -0.48143356376251023, -0.4743393420653802, -0.4347401023560775, -0.5063782597119261, -0.5526616338895259, -0.47780859150285665, -0.44845269880715277, -0.5956714834784772, -0.6219395643039959, -0.621884209069557, -0.5836512129979964, -0.8449247287756723, -0.9008700754033857, -0.7864406534426944, 18.955438231955682, -0.4374671136976062, -0.32678231444884986, -0.3483710554967922, -0.35027189049731106, -0.39143760834082847, -0.35698441784867885, -0.43011852743455015, -0.4332536779431775, -0.30024326247772676, -0.31728957582586703, -0.4731126242750759, -0.4249394606860837, -0.3453753427538258, -0.4152582919454131, -0.3333715791839983, -0.36273526514494964, -0.2865524980331487, -0.30991226849486553, -0.3127895647031468, -0.4438244688216171, -0.41085246075980403, -0.4264682051722661, -0.3375021292875537, -0.3328634595640861, -0.40932027092896067, -0.4384913953721549, -0.4498338594551783, -0.3650041102166305, -0.44680805380602084, -0.5189398694204788, -0.5409251919159056, -0.4891400371025126, -0.5754947586731232, -0.6272050170918193, -0.514792241122598, -0.5716495665582949, -0.809153752365246, -0.9085019180030257, -0.7283681922337232, -0.5739509200117479, -0.537120072498876, -0.5516317353582172, -0.5404615989046753, -0.6138956301418751, -0.577089569461272, -0.5394781769777474, -0.5537552876244907, -0.567076107792423, -0.56651249583409, -0.5658336667886701, -0.5802781362172542, -0.5040604599439772, -0.5141261633739791, -0.5635133142084071, -0.6328474984482725, -0.546139460989236, -0.5708076264940521, -0.5386870984560393, -0.6057613719248359, -0.5847030885131156, -0.6162093765048845, -0.5068742190753799, -0.5621597197989973, -0.5577254077057545, 16.725725088760356, -0.5336641423700644, -0.6656153433842372, -0.2657923266290797, -0.66136320813606, -0.897731677916338, -0.6831175980146008, -0.5196497391456887, -0.9456716417268403, -1.0361075841105802, -0.9315737325903429, -0.9519699637337732, -1.3086660341008345, -1.4209436026358877, -1.2100528839548892, -0.5870214744491681, -0.694727931426516, -0.6065333293640334, -0.7082106548159677, -0.6010562243322063, -0.5611127380386368, -0.604968732964699, -0.6559613045058262, -0.5636894008075317, -0.5841329359404926, -0.6038105800424395, -0.6813964501898013, -0.6348127568394162, -0.6171067054686715, -0.6910550964067843, -0.6108969631056858, -0.6542156444563672, -0.6849136209709799, -0.7021032899858736, -0.66063949335222, -0.695767830077474, -0.6633586404005852, -0.7111289720367222, -0.6211063104342829, -0.6993172861998203, -0.6810820609498026, 16.719259858944653, -0.5512289917783969, -0.26764666814893273, -0.7123866685754711, -0.8304795952051783, -0.7161980129436237, -0.5274664216364903, -0.982574786339737, -1.0319978677537154, -0.9590692741372101, -0.9363785767031205, -1.2442979237415763, -1.331570464974855, -1.195933816364716, -0.5665411904762797, -0.5505999273710771, -0.6313780901738753, -0.5128265948539579, -0.5629979272341529, -0.605958788696768, -0.5581106832446857, -0.5076891619686005, -0.5760812549479357, -0.5382638922530003, -0.5563897990084271, -0.5974675599004419, -0.5935970830197967, -0.5555178044971056, -0.6256365591971991, -0.584946812397283, -0.45516005892004396, -0.5667568592282346, -0.5514571053456431, -0.6098353351935678, -0.5242714669017864, -0.558360699528153, -0.4434831532616132, -0.6022782463112246, -0.4648319210016552, -0.7141133094879757, -0.6111091769117889, 16.73505172105323, -0.2504649759054078, -0.6760824650872354, -0.8789099979132886, -0.7522584722916228, -0.6119166632670874, -0.9646077103828202, -1.0926067094035297, -0.9526503963740691, -0.9443970110562551, -1.3365134317632235, -1.383313906532602, -1.1927029254338954, 16.6840805629454, -0.3416524820702017, -0.382345545528052, -0.43941376404536736, -0.3844038083675145, -0.3534717964629765, -0.3994140219045478, -0.35785121488734967, -0.3666104324505398, -0.39061266930212607, -0.38405846826066997, -0.4223965910650233, -0.3718044948821351, -0.41124158136552197, -0.3489560278536948, -0.3955996290654638, -0.4403124913088546, -0.39081475788967873, -0.3718107883169231, -0.4290756656410955, -0.3877770466790388, -0.21875726938618584, -0.3667192578094457, -0.2981248041763805, -0.30146212490077307, -0.4769726498476213, -0.7221192750185395, -0.6007045051263036, -0.17754022506259565, -0.635590318166677, -0.8782452562259045, -0.7767015227191432, -0.5485300616676623, -0.9718964014635101, -1.034084504246498, -0.9258884233430651, -0.9791818130485811, -1.2722857985993192, -1.362702075692211, -1.2227038841594149, -1.0626105862743975, -1.0571284610099208, -1.1403844484968573, -1.0817920132497114, -1.0905455357717604, -1.1484049133362304, -1.0967028722546142, -1.1069087118881213, -1.1572505317915807, -1.1411526921847108, -1.1339611894977495, -1.1387577757228269, -1.1199900664813127, -1.178694967747974, -1.1409596466742151, -1.1444140354325802, -1.0939365724862367, -1.1919905615982913, -1.1012518851909883, -1.1560928403228437, -1.1379363822575728, -1.1176912131301446, -1.1519360868105915, -1.1460228565671644, -1.0761310577588095, -1.2253098037353756, -1.1365183180308882, -1.2265665499569256, -1.1382112423721884, 14.419895083681075, -1.1390302990357055, -1.2534784171493882, -0.7282109952781352, -1.3451092845338504, -1.4373288912387912, -1.3835112292223204, -1.3790716310778237, -1.5752128201530216, -1.5805136525074037, -1.6020358557585102, -1.3526084151899502, -1.2683582596450307, -1.290858044153922, -1.2815927455956948, -1.307645694402978, -1.3182998185379429, -1.282230668471276, -1.2630739190374123, -1.3194839910696534, -1.2555813635165813, -1.2436748367553208, -1.2185511250093743, -1.2334765590791008, -1.1962762287579431, -1.2850312675619306, -1.2423203625827028, -1.2216911554185208, -1.2346402270240158, -1.2826081822998747, -1.3037167213523662, -1.2385121053791046, -1.2719165448089242, -1.2004762997566027, -1.2597515400903374, -1.225078900818143, -1.2913001156354404, -1.2844670911973832, -1.2796368720956859, -1.3060445844947204, -1.2313544431857357, 14.39619564328261, -1.1557493715463811, -0.41154405293382595, -1.2796759627625502, -1.5119936451581137, -1.4016742984431414, -1.4383880489589846, -1.615649775180324, -1.616839657040617, -1.5678035831510817, -1.1976482679998066, -1.135204919934351, -1.2070700360713629, -1.0708796703279106, -1.173189341884006, -1.1383958601750297, -1.1585068238558196, -1.1384763139653487, -1.094142702658744, -1.216577985613794, -1.1767256506266977, -1.169653365555786, -1.142993502887456, -1.1362033642310996, -1.134710435508635, -1.1674006535731658, -1.2266073543448264, -1.148129913750803, -1.171818939752428, -1.1571435773945529, -1.1316606702918794, -1.1894674855049971, -1.1584167533452605, -1.0849291173025681, -1.1419298654864547, -1.0863130646684982, -1.0587287724038705, -1.0707802462504485, -1.1285596216645821, -1.3633708419265205, -1.293521486824047, 14.414202335357745, -0.22366422833144212, -1.3781502616566272, -1.4572004369758946, -1.3804502161700147, -1.3548821058791198, -1.5934919227248414, -1.6657576800470824, -1.5880513200562836, 14.414575407129227, -0.398404924779549, -0.3724169880815846, -0.46126820483908604, -0.357338886123827, -0.37950218510832745, -0.4521762037417431, -0.382012925109377, -0.3075801378523625, -0.3470174713032353, -0.41950440956085644, -0.3779856875243384, -0.3631309771872323, -0.34265244178847704, -0.25742110013945063, -0.3770151678718654, -0.37779253652637207, -0.40498376607947684, -0.29406017989621247, -0.3873215654265511, -0.39698193431056605, -0.22229764485922798, -0.3364490738354268, -0.27166945624294997, -0.27284067850842086, 0.3656943526893262, 0.22434391965018896, 0.043455141376447626, -0.24768923290524975, -1.1741246065173974, -1.397839715879035, -1.248098076355894, 0.05638584351399521, -1.3443751083015807, -1.5260376936491902, -1.426920789717667, -1.4314151857186705, -1.6658481664539644, -1.6401805189276044, -1.6022639333324937, -1.678307213559112, -1.6419556954385743, -1.7213358622342112, -1.707342819980042, -1.6803695837623438, -1.5960913804033616, -1.6576721311400544, -1.6231850211551158, -1.6331397313341725, -1.6719857117395671, -1.6534443757764217, -1.6580748156301686, -1.6199397650040812, -1.682715723449892, -1.6575596533074621, -1.650831157638039, -1.6279914020481092, -1.6775892603683322, -1.6821506435183677, -1.5786578539547071, -1.6421702786333505, -1.6644073060697697, -1.6925540635987673, -1.6682248606346048, -1.636434280337324, -1.6888822162362505, -1.6806623278792912, -1.5869131500388836, -1.5888132015954308, -1.6602897664078302, -1.5821126264924381, -1.6572475799915989, -1.6572497143084544, 12.010431915151695, -1.6370461527930147, -1.6936629955188138, -1.6211066129164735, -1.6721336300625382, -1.7823213714066484, -1.7235280937757245, -1.6801380228320506, -1.6374922687543243, -1.5467439185277596, -1.6701234013322077, -1.6783573952553965, -1.5703630171897067, -1.7206805895704143, -1.6201555364850933, -1.688886155530775, -1.6679739996792031, -1.7010185087195, -1.6992029232185333, -1.613915255931705, -1.6335522393532314, -1.6885351611319173, -1.6712090338208654, -1.5171709432691347, -1.6360049606256322, -1.6925973533033527, -1.6027801325964521, -1.5787354799288096, -1.6774927081964255, -1.6899744390194034, -1.6456264049243803, -1.5698239370412115, -1.628062647593646, -1.6359392191045488, -1.6483421739351174, -1.5924348710136371, -1.6186397563173665, -1.5880187396952323, -1.6744735463659473, -1.6990899695819834, -1.6799231040055929, 12.030572127033489, -1.5955078832315646, -1.321806090018558, -1.8483216208229836, -1.791153654611607, -1.7511218568564757, -1.6428664582767079, -1.7033855150869701, -1.5620941410894997, -1.697217645565389, -1.585758463056453, -1.6087157096135447, -1.5888481323470374, -1.6304942491870327, -1.6064351035913471, -1.5924599839994216, -1.6517872700881646, -1.5971988912251265, -1.6602224042914293, -1.5803744819570793, -1.6184635807260712, -1.6236356412333655, -1.5685437429638378, -1.5997234734743324, -1.5459361667403595, -1.6857807282958772, -1.6752424642740973, -1.6687217535336576, -1.630569550023052, -1.643994840374196, -1.6305534307816574, -1.5515744912823906, -1.6299137975550932, -1.6479314313586961, -1.5714084661541325, -1.6055956051091964, -1.5760065627082518, -1.5608268104691025, -1.4949797706460235, -1.6436307685481755, -1.5455725756029988, 11.986004422585598, -1.1812612285016169, -1.7742854366460639, -1.6827580964277347, -1.679775580151423, 12.029120851293072, -0.2007050199277196, -0.18196388508832234, -0.23954863252840203, -0.1922644496298323, -0.3029495818548621, -0.23669227193711634, -0.12765196319031963, -0.13759003640803058, -0.2327657219052135, -0.17927160410068, -0.15748320625058382, -0.25470615057645224, -0.18629443753121183, -0.2759958734650399, -0.15390537433177776, -0.1411733708265011, -0.27124895952894923, -0.23959780773939987, -0.23338145835743362, -0.19507769681524034, -0.15547883998607226, -0.22159146823617382, -0.10906669337047624, -0.28449092971889434, 0.21969580570079744, 0.15127140761112357, 0.007223034446403058, 0.06312580920065769, 0.9409229093648466, 1.006559663900867, 0.7967224416679793, 0.6222787274797863, -1.5526564421871258, -1.6126627995932243, -1.6027757707825674, -0.8845247686831902, -1.746856075239947, -1.7890174489584791, -1.737506196615254, -1.6993420901938825, -1.714622400537554, -1.760608689690681, -1.7570813612760918, -1.7463049476899315, -1.8461239721334133, -1.6972143813239016, -1.7844556687520856, -1.630480894312205, -1.786871246395025, -1.7366058980544883, -1.8171589844287444, -1.7274145979584123, -1.7680098795492067, -1.6961866603758238, -1.7654524390812782, -1.7542543045596757, -1.7247002146633799, -1.6614619242020887, -1.6872067255691885, -1.7610674085217224, -1.7436281458365523, -1.7251097691175807, -1.7540503599782962, -1.7143458768411413, -1.7377245991774966, -1.789718474723422, -1.7550005435270966, -1.8468583785940014, -1.7185893852491982, -1.7013116771827559, -1.6965489581089876, -1.7471001912020976, -1.7176551434446516, -1.6438026211290275, -1.6695001146912807, -1.7703039410403967, 9.338416214926394, -1.7388889209361773, -1.7273334707306132, -1.8234192382596457, -1.8533128183739354, -1.7546259531436863, -1.7123631857449526, -1.746639499088113, -1.8770256911221757, -1.8171805791145006, -1.775256293474042, -1.7067159695226295, -1.7045862025830558, -1.7316104063587305, -1.7781972039460767, -1.7378299063570068, -1.824038804183048, -1.7604446649706305, -1.7697572250266764, -1.8121232451855662, -1.8168422523673644, -1.762714481157244, -1.8311103970376943, -1.7515953896957643, -1.8560889160154221, -1.8146117848422538, -1.8069831294088579, -1.8910857628958055, -1.7223409333554391, -1.741666358385446, -1.7461065717964332, -1.790570038112996, -1.828679440278205, -1.8129279492331056, -1.7635855703030114, -1.8395048386056403, -1.7152072961012963, -1.7766448286924268, -1.8348943183578175, -1.734106607542026, -1.825710780782358, 9.360572050959162, -1.786173723063544, -1.7717376566365208, -1.7179198828876363, -1.8325429139519642, -1.8260229195445585, -1.7142125741030383, -1.8159130200924851, -1.7816896198356704, -1.7978021305760123, -1.9000367225293342, -1.7920343587392595, -1.7860473029729753, -1.8126315392444339, -1.8399071833093732, -1.7580609617538314, -1.6688847663275914, -1.775163758210118, -1.8093070239706572, -1.727687689958188, -1.8652650206871653, -1.815384187047487, -1.8268216673797801, -1.700790653421732, -1.8005033578984586, -1.772762196264403, -1.7845509989782065, -1.701872391693142, -1.775441746236784, -1.7335297479426584, -1.7751162196080967, -1.867048782660614, -1.7068801827091078, -1.7337230218190718, -1.7741652437237865, -1.7025734242646262, -1.8095321522949164, -1.7452369602502646, -1.7724564203100028, -1.7309267609672256, -1.8783392624271693, 9.34321992998678, 9.398829761636602, -0.6741957540764, -0.6448174011504049, -0.5666412858036098, -0.5780397071318776, -0.6286900517468481, -0.6616051748494549, -0.5930083382910605, -0.6753486963828295, -0.5948544092805549, -0.705822076540402, -0.6393822064031244, -0.6525794764400185, -0.5909438160349996, -0.6214339567861773, -0.6151271776383289, -0.6307933704938891, -0.606131477904592, -0.6551799460506386, -0.7055851331697123, -0.6628224356388316, -0.6169604355597291, -0.6045888041675554, -0.6311073224368273, -0.6852936718752808, -0.6471716414428641, -0.5541448812421821, -0.5755682174786017, -0.6597698876695453, -0.1351119461667255, -0.3218356570207821, -0.46128771854824624, -0.513692354234242, 1.1163501784662675, 1.0917347318550397, 1.11153181803286, 0.4406359827562541, -1.6938992192591331, -1.7804189937917274, -1.7897766187081157], "seconds": 3.9825940132141113}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 158, "N": 10, "steps": 4000, "score": 1.102162924233133, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 33.47740141078182, "seconds": 4.134767055511475}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 3158, "N": 10, "steps": 4000, "score": 1.0945769253190838, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 33.34545571174354, "seconds": 4.096652984619141}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 4158, "N": 10, "steps": 4000, "score": 1.0928502461573124, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 33.32410200724333, "seconds": 4.004387855529785}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 5158, "N": 10, "steps": 4000, "score": 1.0932979433890841, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 33.32690880433552, "seconds": 3.997211217880249}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 351, "N": 10, "steps": 4000, "score": 0.0, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.88957385697821, "seconds": 3.975802183151245}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 1351, "N": 10, "steps": 4000, "score": 0.0, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.869600988648601, "seconds": 4.169904947280884}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 2351, "N": 10, "steps": 4000, "score": 0.0, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.795728880424859, "seconds": 4.2090466022491455}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 4351, "N": 10, "steps": 4000, "score": 0.0, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.878702241030942, "seconds": 4.131433963775635}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 5351, "N": 10, "steps": 4000, "score": 0.0, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.889554415539855, "seconds": 4.1850199699401855}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 3351, "N": 10, "steps": 4000, "score": 0.0, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.938592894375999, "seconds": 4.533458232879639}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "random", "seed": 794, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 13.521875685448872, "log_rates": [-1.6065182173384331, -2.963380564090529, -0.5715245550137557, -3.0548274224733554, -1.2376018236860835, 3.164906775561022, -1.3958143392359212, -0.21706922834651654, 1.6960633679482644, 1.009531948842564, -0.1907078486340093, 4.206316616857749, 2.6643552694993833, -2.0165079462528412, -4.438478033383178, -1.2218161762288782, -1.1017713698366782, 0.8902222956539477, -3.1155629832844562, -0.6919509675811387, -7.015457747682557, -0.14325944545899322, -1.1919699821620933, -1.7694556656759055, -1.6247920288626148, 3.1436699904779317, 4.008791365236416, -3.140297574753111, -1.2243895867615917, -0.4122997678991356, 2.2712726028051646, -1.4290000339654385, 0.6453612990039612, 2.338364741907764, -3.8759709136761753, 5.0406486616756645, 0.49778783888784456, -0.6342903620783189, -0.9412832256263668, 1.651527311808293, -1.275915648752416, 0.26587831410829954, -1.706151230794543, -4.071137073531578, 0.5379561535145991, -1.4990938595740815, -0.473463446969818, -0.6213123602701105, -2.3988844727493106, 3.297769781223465, -0.8105343441474825, -5.159784595075052, 0.1302469358927656, 1.3959956392107216, 0.6678314409483161, 0.1593634677213271, 2.6339743514012035, -1.6882633333876695, 1.643917521809103, 3.7813704866599984, -1.0831097620004486, 1.9062750998923474, 1.9913515444780048, -1.0461332933450993, -1.3864043114044091, -1.0352776394476282, 3.4356836501492696, 1.8056923740077222, 3.6796046535125786, -0.08440765679545731, -1.106039737807531, -0.38402279940109385, -0.10702531938085288, -1.0085102590463695, 0.4287988638448498, 2.676800187089933, -0.8524244839027377, -0.11614159341455668, -0.6700013635520649, 2.886043281729811, -4.781196352351015, -0.018855315917238047, 1.8979526246699139, 2.26339075439443, 3.769295668821637, -0.7078436571562947, -1.1378974057838616, -2.968288978440012, -0.8683208035214159, -1.0214570388612798, 1.643909282353179, 1.634103785211738, 2.8581043914933115, 1.1897270048181803, 2.1221935387850346, -0.04235592609492769, 3.4315194007010525, 0.848904395988215, -0.4823112725025661, 1.5931783816105773, -2.8052315707465008, -1.027867901337304, 0.40014833790124366, 1.9472246867385328, 1.6033396956772017, 0.3021741717769417, 4.095907116963437, -1.6182078080347067, -2.2532261881685374, 3.4305060776169904, -3.316760433013874, 0.46160155480512605, 1.892965967043474, -1.1527846865618385, -3.3527339001396212, -1.8077043479558865, -3.693704273527068, 2.1921193814067363, 2.249246346887234, -0.7500792696994943, 0.16534041768370125, -1.2791149401148432, 1.0462617587351275, 0.45785103228040397, -1.8263279808290716, 2.3353420930480793, -1.1626048754172396, -4.447840197242233, 3.0710747154501004, 2.6940704426803235, 0.17706492667506923, -1.3862590226085814, -1.399517343777098, -0.9321825798004462, -0.828282290041977, -0.45886510381872314, -1.8234658850827177, 3.11450869695652, -4.6195373370408666, 3.4489158320539586, -1.937043991076777, -2.6779776753770816, -2.6213412232958584, 0.7729252166107408, 0.287994537286261, -3.777702901907057, 3.4287521928217792, -5.5110476947906895, -1.9040284246121064, -1.9755392222825054, -0.942264172515697, -1.4693257205437837, 1.18015534691697, -3.4424201045936274, 1.198028365474209, 1.294075094918407, 0.5497167984734463, -0.6974459293174569, 1.2220326994738995, -0.9821856216191145, -5.091401489065326, 0.327154348940911, -2.0231666251922986, -1.381858075886766, -1.9603530492562633, 1.3487776533939813, 2.315244545654876, 1.253061475124394, 0.09462586800631984, 1.2641445232373614, -0.07255679307078555, 1.045428799547441, -0.38272893038540207, 1.737269234179381, -0.929867138792208, -1.0485711581719062, -1.0882009337207483, 3.5338862891132896, -2.1243480416523672, 1.465766672616885, -4.494896301731891, 1.7617857667906212, -0.9934321307557812, -1.7389255914813433, 1.4240898958367123, 1.4932139986085493, -1.3967928380704, -3.750012943732134, -0.4502406905429347, -0.941036792726178, 1.5376812377366889, -1.7457038253800776, 0.6956209228775031, 4.879911654351701, 1.3144368872589955, -1.8752089890158374, 1.0331556669518889, 0.48909492660448434, 0.7172143482387259, 2.4066563999132873, 1.1330076403706495, 0.47274677672145476, -1.4117868173615402, 1.260011662111848, 2.1431857849036104, -0.6110054577013296, -0.8501263830550758, 1.0045541663498367, 0.1450281618630444, 5.343849705381867, -2.6709590195049033, 2.5121859205019677, -3.2493175487925257, 0.3588863363513273, 2.219072502141641, 2.1964487694519397, -0.14777716907036037, 2.5213020092351144, -0.6203619925485943, 0.329207660602335, -0.8142378176400951, -2.023361675431265, 0.5480543556705049, 0.3698228196855066, 3.2641245824681926, 3.1486357483809835, -3.2871221637925023, -0.7999732275721426, 1.8758471656975413, 0.8631484339410771, 0.019678606329473103, 1.4795423418707099, 1.624365621443459, 0.2880556971237803, -1.0498122012901576, 0.5825930101651471, 1.456819516668161, -1.7630948927857113, -3.1726349287294564, 2.3845030029154124, -2.8085504300274575, 0.350225531911205, -0.5280321004218524, -0.07563490337103163, -0.7616404650442113, -0.5940853050099204, 1.1464833108851886, 0.5723405464379623, -2.6282110039097937, 3.9689411828383054, 1.3705808188550006, 1.3275745830049401, 2.1298734654139055, 3.2814404984657397, -0.17670992763979787, 0.681851358756847, 0.2190384286273519, -1.7010058826775554, -1.4035057368945068, 1.2591349889384968, -1.3175178094505802, -1.2268690486868121, 1.1308823434593935, 0.10261068419764699, 0.5933032303452184, -1.7925252017252011, -0.21783576066654958, -1.608455207251518, 0.4181611315430552, -3.677790950868916, -1.7735772784518398, -2.102218943298382, -0.47245727897349676, -0.42203772884523283, -1.3018304697569405, 1.5766547535521171, -1.0166196967976415, 4.300146902748658, 0.8973505924382579, 1.4419813068458722, 1.8256662060349862, -2.96879501973266, -2.4869861278653635, -1.5185439973547108, 1.605041283651796, 1.776042981545287, -3.321118159162414, 1.4760631134974365, -0.8570881961992479, 2.0005686695767393, -1.6557277455942998, -0.7163532080864605, -3.6792123953659948, 2.855761638167942, 1.0257377450131564, 0.7436547060737512, -1.755271277577914, -0.08609233521437487, -0.27416345536632336, 0.005111750176531787, -3.0645580278518905, -3.6408792941353756, 2.265089814925946, 1.8165191622143582, 0.7119697428142193, -0.9486046870861959, -0.0537782483911696, 3.1666771563264122, -3.9036696529581345, -1.6220559684717264, -0.4381732481844689, 0.07542217137110427, 0.8260429230644072, 1.8901321081776075, 2.302382002264107, 1.2515948443544571, 3.2524082780441805, -0.051693662748331426, 3.01320562441144, 1.7776832663113429, 2.4519253548250743, -0.35420716697968685, 0.26514341478904757, -1.7836132266879436, 0.6298730746947901, 0.13805256324992526, 0.5527852170000354, 1.3695218872480341, 1.9505508808876602, -4.371232199013365, 0.1616697221849449, 0.47545825566886, -2.1822743398331825, -0.5871027239942292, 2.2862018659986285, -0.556429423456825, 0.21308602836070378, 0.10697389475015504, 0.5702314231420839, 1.5962389287919987, 2.7763752785689446, -1.381398576304157, 2.0936490538961694, 2.0579668029224587, 3.4758088070000888, 0.20987783141604138, -0.3353019023377131, 0.9952808060749404, 0.7170474752217127, -2.621543000150762, -3.200785597817754, -0.4179564807060271, 3.9785073415717083, -0.3025414397573799, 0.4785074738571177, -1.897052959736406, 0.4111504643917812, 3.216455966193129, 1.264668638741388, 1.2759083201351353, 0.679030544058293, 2.5734948901942998, -3.4933743815478, -0.4967573795659431, -1.8127715979202415, -0.013730597965952052, 0.38802051967082113, -1.7350162792817478, -1.0814997386720149, -3.0522423172721735, 2.758682086287254, 3.11018235714846, -2.4983553278906925, 1.7512661904826419, 2.3315609323908664, -0.5518101264480608, 1.1706551298229337, -0.3845426871138199, -0.2439099700256806, -0.8719536053785936, -1.4520055372516931, -3.0853308702546522, 2.8782771482819944, -1.7463435010016783, -0.4976157402278667, 1.7565751101952973, 1.8589097620885453, -3.6570246534330053, -1.0440604802408995, -0.8354175448935296, 0.024470311799704006, -1.0608047986797045, 1.2138394409161661, -0.2945630087348432, 1.242911328394343, -2.07293567813387, -0.40822295339532577, -1.4404972295739513, 1.2611320842020635, -4.213147404880522, 1.2530370949918839, 3.4242357975344637, 2.0086445710865366, -0.7335635894379129, -1.8743995996434448, -0.3886365330334993, 0.5400912740114996, 2.863051934048336, -0.8733286919380979, -0.03455596543135844, 1.2450857451551531, 1.9353451721449528, 1.976507562085393, 1.9754077087049673, 1.2174815270409116, 0.25822376360890364, -0.2731023640019084, -1.8369443542240707, 3.153194125736971, -1.2273114756010335, -0.22194246795659667, 2.113065625586125, 3.34665779335117, 0.3540427464152992, -2.6191418139314084, 1.5458114015090012, 0.5953767747497121, 3.056778485479154, 2.0632452152066025, 0.2303410955628024, -2.720735328142265, 0.5773673114089497, 1.8141399160320202, -0.17988825290349797, -2.825924655934096, 0.9233052786314896, 1.1198848590385304, -0.8605512972534661, 0.4926730058250729, 0.22376751695223351, -0.1800995915978989, 0.9867347623000124, -1.6552313980933502, -0.44209612118352104, -1.2103482189489767, -1.337773100223119, -0.7137319913162531, 0.5081145341187379, -1.1354898488395515, 1.8354338030786304, 0.6188512164915196, -0.012138790252997744, 1.7794657173392932, 2.650188148513891, -3.3595281808196784, 3.144445628226224, 1.4354189542277487, -1.9103824735996946, 4.31967097966692, -1.0088021216264473, -0.16052463026370112, 0.029106815735177524, 0.6380218369469207, -2.2238933692336538, 0.6856264900305333, -3.200973908871366, 2.106696378031544, -0.8799805656265464, 2.5330658969354136, -0.897853704108416, 0.15825243696839583, 0.6061305685297421, 0.042215462979502544, 2.604775232362063, -1.8320084670973427, -2.421497241949461, -0.6670785827783188, 2.379425477978681, 3.9741001181971773, 0.4180006851595854, -1.781440885379469, 2.916350346188726, -4.174475030290924, -2.736103891186654, 2.574415398619198, -0.1173347373560501, -2.8110343772588946, -0.8172823688216438, 0.2230333712355533, -1.3751016048299312, 2.3287524605418692, 0.21074733128472822, -1.7846647259308133, -1.9657615782093754, 0.6632492748259728, -1.7945514017213355, -1.8326284987711505, -3.992393064776942, -2.704404960675288, -2.5965655186829526, 1.3212959544115999, -3.7734895029889657, 0.4937205101727787, -1.2637014311982269, 0.32499340135784716, -0.9791400245230895, 0.9091684681318062, 0.7428716790489647, 0.8088468284375468, -0.008887817352820432, -1.3990515978163292, -2.210851923551594, -0.469621699367783, -0.1322207306344233, 3.6813175102893574, 2.6367502702585464, -1.6478014638207974, -0.17633265612213145, -2.185571122861073, 1.1474879802796816, -1.4610237767925767, -2.7509934369215427, 1.7325086773699352, 4.2483044722995, 2.1848007132630247, -0.16616597208392148, 1.0561686308002012, 2.67240272639647, 1.746387715836479, -1.2202881460939434, 0.37868027988228764, -0.6183128645960527, -0.7290965467044954, 0.5229955065139751, 2.9614926284125858, -1.5990892386198825, 1.5019115462109929, 1.5104564084895888, -0.40628830886128176, -1.8826313675684834, -3.5161855366798855, -0.8135168314508117, 1.770363858701615, 0.7379585102696729, -0.7068970378466283, -0.37032639632303144, 0.3724461407711136, 1.3924647451086187, 2.305832927337123, 0.007203955674735488, -0.18393362166453242, 1.7175030877276163, -3.279655191776688, -0.22559005126584447, 0.00948074006448174, -3.5929511375062617, 0.8009389417069555, -0.36424537303101207, -0.2792183821276916, -2.6415330474309497, -1.1104149090402617, 2.22847562994158, -3.2952512742241806, -3.463434142911354, -0.6127544793304515, -1.9614832965986448, -0.674708753788094, -1.1536589958012682, 4.163336561269071, -3.925699714237524, 0.6155474681446231, 2.3677952258266393, -0.985364236866896, -1.571569897753135, 2.351095157068709, -0.8011728005478256, 0.09909100457750003, -1.7237231108625324, -0.12925847947778119, -1.3773777457152123, 3.957401315240528, -3.4310070777001265, 0.373687995709379, -0.8774815554749384, -0.4514508050968148, 1.4830620459408907, -0.8337740852942362, 3.0989071623736137, 0.7453862298081501, -0.20634839483515388, 0.15429040361951196, 3.0659593611448317, -5.313920161883948, -0.5388797631319089, 1.5987727474181899, -1.0852030262557475, -2.9216760065967433, 2.428634429384595, -0.6907393472445487, -3.7600233797104208, 1.3364670607460714, -1.1340425593217975, -0.5616096599215767, -0.7874122099413472, 0.6837178602227578, -0.46287416678884974, 0.5365344882867734, -1.7442043394014788, 0.5178935600056183, -3.774648312175141, 0.5271066494233669, -0.9988214734541678, -1.161147505794991, 2.3104311934261474, 0.3217350803963238, 0.6316569289763888, 0.7706759638033777, 0.36769763504437664, -1.6917220708544807, -1.946666986915737, 0.4926124159264491, 0.9893552819217727, 1.8344082172631737, 1.0503523595789122, -1.969304081214253, 0.26296050201548704, 2.6806161924071983, 1.1408365468228754, 0.15485936311425985, 1.4256908216277793, 0.1336150279411861, -0.9062461470741205, -2.0162760414572336, -0.6001476998584951, 0.321888518763007, -1.5350988269483634, 0.6537372908768938, -0.07769656744496939, -2.0153545841286835, -0.5853058048758671, 1.1025544033045458, 0.38769295171256324, 0.36418132961932015, 2.4166997006308346, -0.6304174130945766, -0.10734106517876726, -3.3335711388664038, -0.767117544685918, 3.789303755223302, -2.0211673328454545, 0.9900179823655463, 5.861872915001794, 1.611278670724515, -0.9189245412644904, -1.742817959205949, -4.314642947203462, -1.2912823749063043, 0.8911548570249455, 4.450263968277843, -2.232147829656828, 4.304213070752992, -4.070942576300527, 2.5507610386675337, 1.460476623349405, 0.676277506405392, -0.4187205966799621, 0.6914817715351389, 0.9777567863840113, 1.6875367982096012, 0.30315158145812027, -3.912781392985549, -0.6568022671141324, 0.8851426279099038, 0.16849098217858266, -1.3135651545993299, 1.2252189698525018, 1.6833508877150027, 1.8094461371626345, -1.1236020471067003, -2.243541664527484, -0.8585920832180886, 2.7608984965752983, -1.3056510550488807, -0.21110195729266856, -1.1110717623464894, -1.8192633083011749, -4.919496873970567, 1.550870586009358, -2.7362637713658833, -3.0661198660800926, -0.870020686682743, -2.751378892908808, 1.0680049827510274, 4.2367176030938385, -1.4838344460643833, 1.38091948684755, -0.24501118881882367, -0.46365338329238104, -1.457628107188677, -1.3124857129978809, -0.1039056855582356, 1.9675818019707034, -4.668858715890382, 1.6263649306165657, 1.2867063219984287, 1.8486386140276128, -3.516389765027034, 2.881544453479772, -0.31910188305070564, -2.0296966901281364, -0.6259433679771853, 2.7093920145791577, -2.6391861752979073, 0.8224786727701725, -2.643271789361413, -1.2203059250451038, 1.8100283920942175, 0.8606468902623993, -2.379555323236982, 2.068368565415569, 0.35713084899607095, -2.225102699700412, -0.4519973597121234, -1.6205496694141457, -0.9404323686391018, -1.4234119046031948, 3.3386829916877927, 1.3210225724285511, -4.2180952239003355, -0.1754605727889314, 2.128061225572015, -1.5333987436477337, -4.821343659891017, -0.22787810119308127, -0.4314413496628233, 1.3306234463893432, -0.43211569010569306, 2.6583730359978652, 3.530143200879678, 2.35913180669975, 1.267349440699677, -2.137079403013473, 1.1386020164343604, -3.4227097856469273, 0.5123917243873715, -0.3852630199382758, 0.5061979400104688, 0.36583184324971163, 0.9134891306625087, -1.628447543568424, 0.48724913552598886, -6.607890674315086, 1.8243385773725624, 1.019199241795903, -3.156637693975761, -2.094511382205993, 1.6406297744595608, 0.023430477869497507, 2.215659619455888, -1.0816343338633667, 4.37298652855301, 0.06715816999122382, -0.45520248499645954, -7.046534800454564, 5.0177513554639654, -4.170548305248653, -1.9370832417253105, 4.714938866572828, -0.025630293185369135, 0.79652655959535, -4.327119070316579, 0.5753135429546029, -3.3946504970928233, -0.9885820361391342, -2.666514831211966, 4.374549474450281, 2.0687436756290984, 1.036042278220864, -2.349087773551741, -1.4605978347370931, -2.582435894503587, -0.9531696916337742, 0.3612480493377671, -2.533255652360924, 1.1342377117621634, -1.1038591152539947, 2.194996480693667, -1.5894775097425087, 1.5187694160060696, 0.21091798651117158, 2.213433264994068, -0.314470894173042, 2.1950193922359595, 0.35098516778654865, 2.9435831076157335, -0.1177998241447398, 0.3845956027857712, 2.4643594976505643, 2.9407226123058976, 3.6706854251974956, -0.1606893094815121, -0.22079610534971345, 2.2038164813653234, 0.9672608932655291, -1.7445186202815854, 0.024612197706309666, 0.09846585393016025, 0.4481574716621932, 0.6442555119664614, 4.978951453849059, -2.3355715783688993, 0.38351941226462555, 0.7667050620542384, -3.859744522978813, -2.039509118734064, 1.7114996378497316, -3.065018817878384, -3.482683862230913, -0.8526365134567098, 1.7958205754611825, 0.09701863969834704, -2.9688366011370366, -1.8355960544970316, 0.7617704307611203, -1.1477057334676806, -0.039834346575779084, 1.5032657785472094, -0.2984750602394811, -0.23686421256007423, 0.6940756790318379, -1.105437636283737, -0.6475704668030585, 2.1838275883033402, 4.637790743553317, 2.205009287436127, -0.3208026999100664, 2.2505068900831455, -1.1566306264647066, -4.986876191735175, -1.0983935646553895, -0.8638697332832111, 3.5950226669781795, -2.1684522431015054, 0.6464433121564351, -2.1390298114869477, -3.31780498377902, 0.4235480086785349, -1.459756842615985, 4.057023259800349, 1.4845486179150214, 3.0889404292992557, 4.282205379390752, -1.182916325118536, -2.0516193292068925, -0.6504434744312508, 1.613205560107582, -2.3846730261439806, 4.109067679220676, 2.349865604705065, 0.38471811476746504, -0.22173947681508643, 0.48920962457446254, 1.9413768160194163, 2.482026328691992, 1.0225689501856832, 2.0034637907409976, -1.6016202798668604, -3.1721397108086276, 1.4497979446337046, -2.377172357448967, -0.1752251166488044, -1.9274595400761096, 0.8437343759034259, -1.5348695139027444, 0.22517098024596105, -1.3450005485355097, -2.446472757614427, 0.29347347774048677, -0.6606607883820889, -0.7232394412487397, 0.18602906100168554, -2.7801545987724836, -0.36500481998800993, -2.0314777087091684, 0.5647243745588553, 0.8169071052183334, -0.8082481300561035, -0.41461783128033236, -0.9264131941107829, 0.30750483189921346, -0.42157019734173806, -2.1066588473445336, -0.45413709072178876, 2.8493187673285316, 1.4688063198272003, -1.1488641801967956, 0.04054166577613065, 0.5939593907601342, 1.048428126084666, 2.2071864629199114, 3.385505840845231, 2.3377872378667774, -2.341120568018482, 1.0129894635765497, 3.268032489880759, -1.0751194098661552, -0.9001263872840681, 4.510170069619937, 3.751453104570583, 1.2659698095917855, 0.6018227231336075, -0.29510837583264804, -2.365994022383094, -1.2876624966914845, 0.8709170003821864, -4.673374434436523, -2.913638744762496, -0.6175831608856438, 1.903895669480456, 3.141275906856724, -0.19201580429881898, 4.061323744571292, -1.8542528399110128, -0.875187484447016, 1.937989286229193, 1.4250319429971638, 2.650648257940685, -1.4887359603186323, -1.0148210056502698, 1.1324254898210098, 1.7257480251773163, 1.8673149502214328, 0.8425070367351495, -3.141450579790657, -1.836364825113576, -1.4124778020032691, 0.5452497831866729, -0.9659789795571148, -0.8528690609299628, 0.7621151332353456, -0.774234153484605, 3.4043906412308607, 0.7761412632543616, -2.1124708649987944, -1.9440191554517303, -0.8273444139657326, -0.5424857464195957, 1.3907687936374464, 2.194562887366642, -2.271264140180554, 4.3417725029008265, -0.5925678463131652, 4.700667120909744, -1.2721361748584403, -1.6960504413127415, 1.5862025590041857, 3.0250385994176687, 0.7251020777949099, -4.204875345562471, 0.9704892441927128, -1.3061623560391724, 1.4897015512193188, 0.6847770097853585, 0.40583496007136327, 0.8020892603300702, 2.339609763450116, -1.566695619932805, -0.8317578866016617, 1.401685727582963, 0.9965857964682732, 1.4619132570981357, 1.2773292795662978, -2.7637564439283597, -1.6986538601364611, 1.7652696732409856, -0.9362560314992212, -3.9764231728887873, 2.317777289930512, 2.0113030514234085, 2.9199492063811077, -0.05829692521122762, -1.8236449951112472, 0.7431782656670548, -2.560658423449924, -0.6152143881997847, -2.0426874554038985, -0.7726462989305172, -4.314666405485866, 0.4241374588380647, 1.3336791817664224, -2.0276707534066842, 1.255175175959018, -4.2213804980012775, -3.462638437335067, -1.4615668654944587, 1.0142906699794088, 4.589371614064692, 0.9701112134218461, 0.6457676837487268, 1.7725130839796135, -1.4935367685816268, -0.6128597087401394, 0.9868210582922606, 1.0500208608771535, 1.3905906995549515, -0.4655285012656891, 1.282921703722126, -0.0064030931822895015, 0.19626039986976598, 0.48145884538455785, -0.5510706160001475, -0.47708757208273567, 0.3872420745766547, -0.3646440355829108, 1.613921821341075, -1.6431531429682389, -2.234580109321051, -0.8800843625763964, -1.3210186868728222, 1.0064272883392698, 1.4190990404601331, -0.5049886949092368, -3.453791741671962, 1.5616119551286647, -1.939624081760847, 1.1957657500116408, -0.35849796604992873, 1.3053883929244965, 5.555865753001749, 1.437753567459787, -0.3680066206478641, -0.7208508074261331, 1.3121704100419722, 2.9796422749334193, 0.8621700904077434, 1.0279317469531306, -4.405374101163867, 1.288640194046578, -2.7326768468244076, -0.344412306532966, 0.3186190120049611, 1.4683056412708912, -2.6928487942069266, 4.26637801037912, -5.832076320223994, -0.04756766087023609, 0.6860392431409167, -3.8678710565775045, 2.8749909864053027, -3.3333662498368613, 1.5776813867413153, 3.4151846924339493, 1.988424719284738, -2.500668167635129, 2.2456794068677164, -2.1753763370176813, -1.4798346112045186, -3.489726122515723, 0.15511300256584437, -0.18292181928964885, 1.8600482697810206, -0.46170717130926664, -1.6895939918650655, -1.058265975139861, 2.3947265396581514, 3.384365198456014, -1.0972174114878415, -1.5565677328825864, -1.9510813790422417, -1.641284987093802, 0.4513356005828232, -0.04510784222596481, 2.4350427416529143, -2.5000846264179275, -3.442931827346687, 1.408100650456198, 3.559360221225221, -0.36551831317735933, 2.0849621256630373, -0.7980781010666423, 2.1705002792106356, 3.8478218543103315, -2.8414311854769743, -0.03125281203250643, -0.17733654873791854, 1.18637266091025, -1.8135783647926136, -0.29145251758756524, -0.08731704909806942, 2.139182609345678, -1.1417132897792617, 0.7046519082180087, -1.5776130072635186, 1.9647272702928158, 1.8729665872566914, 0.9503193679273967, 0.2729282243454435, -0.7589041306198857, -2.416439833363391, -1.0494202628501834, -0.2565052133193448, 3.2630618951386863, -5.345059206726282, 2.4009295996825477, -1.1985970589990937, 4.028386017131751, -0.15999630915026491, 0.07774668830572348, 0.8115074205559218, -0.8123684660257458, -1.2275280165373788, -1.8741087151378644, 1.6335407282264922, 3.380622579908149, 3.3264904181592554, -1.4724446208545503, -4.241768869280034, 3.4867143176629893, 3.542537101237637, 2.001622393628368, 0.07099445068707794, -3.1282418400753276, -0.40057946060246385, 1.2932551457725066, -1.4327028305364637, 2.758455276395617, 0.22608550702243643, -0.47168715816196394, 0.8727378843709812, -1.9719198998701326, -0.02144504703747893, 1.0839643826165903, -1.0531432605473952, 2.4055678996237733, -0.4922101607024708, 3.035847446650533, 3.1335831020854927, -0.5951121043988646, -2.5157714224741294, -1.2039155152913363, -1.6876834129684206, 0.30585503157192717, -0.08724247573202387, -0.23465807568620162, -2.5066748677001236, -0.35078565398715006, -0.09778466683556122, -1.1423217329323367, -1.3152613153209802, 1.2747995929552323, -1.2659209778610947, 0.16839420438776928, -0.5455349605260927, 0.8823261844124731, 0.9809603821086039, 2.4737407707629746, 1.6223430834557526, 0.1295117496910757, -1.6281170880510953, 0.1319443522334406, -1.4851851768371154, -2.182545901465777, 1.6768027629100226, 1.6068292331056715, -3.408115735468913, -2.0230130396006585, -1.1966822457493296, 0.9850460992888632, 0.08329673858443541, -3.9313228485092333, 2.9666966444918703, -1.6886690618835944, 3.4283517031281177, 1.2505802358438372, -0.20871064892368524, 1.5947455460264932, -0.8114158951899554, -2.6115921973337324, -3.0706251637218758, -1.1421303102142712, -0.36714520196543626, 2.610887540149811, 1.0740814412691306, -1.177996611113467, -0.10175074859388122, 0.5091909259654067, 3.0409108220725978, -0.07234900447102705, -1.3521485942355664, 1.7024911883623353, -1.2178476026966158, 2.40558721630637, 1.4939245596756265, -0.9612974263689702, -0.7883633338380717, -3.7186474004655867, 0.42748002019128384, 0.32346964655216365, 0.836812036132382, -3.8118493828957334, -1.950817930391273, -0.41037007250310287, 1.2709649275690498, 1.5247212290048786, -2.9525303116625308, -0.06105662583666255, -1.1401506022992083, 2.2853794910939254, 0.9176202757802815, 0.889496605541459, 0.6996101956899715, 1.8784900531340245, 0.629473733986911, -0.5265373605636117, 3.9449331942125623, 0.4236672293088966, 3.9510037252320345, 1.8275825746522247, -0.34984309688798493, 0.0430717232984211, 2.434625954339616, -1.769631717631009, -1.330796277987958, 2.9939841105715264, -2.68738945110368, 3.6820661951370726, 1.8707954444051025, -0.41182361294624203, -4.460345198152554, -0.7416367199598141, 1.6864268566530827, 1.6338907559963125, 0.06298145037706057, -2.608396175887435, -1.0362978978224708, 2.4035348539417676, 0.15429637033271978, -4.264733155398396, -0.4557350325787335, -2.315747224212986, 1.4954884729068874, 1.5987686962756855, -2.4226933006628153, -0.07843534243732142, 0.6541461119041982, -2.6347923992538096, 0.2662063051466793, 0.3169809654864042, -1.0233227574153212, 1.3352439252509847, 3.2109277147067425, -2.1395788104085733, 2.2517915610343096, 4.339907949494091, 0.3788388273337537, 1.6468405920841556, -1.161906778044013, -0.07878636333882921, -4.32580277433175, 0.4274730965195968, -0.1965827570507661, -0.9668727305505918, -0.1825741219511921, 0.9086661012539241, -3.685456985656865, 0.8899373421203365, 0.6714992307340714, 3.02499856152071, -1.6729269224873675, -0.593899388079238, -1.0700556427413488, -2.4087858005274816, 0.7889838018422906, 2.119469774506358, -0.298380670075488, 1.3372300212233525, -1.3984592362963488, -0.965965684484773, 5.573864173855852, 1.4868637064753802, 0.10619329236725174, 1.8031877941043783, 0.750139495317062, 3.680257497185364, -1.3300019231404094, -1.4045397024428592, 0.1480386925066761, 0.7096283502463191, -0.5919596724432273, 2.3619877218347147, 2.604782136645129, 0.6781938789831367, 1.5711976746292071, -3.85920247592619, -2.7955966099783947, 0.5507157641829543, -1.3560473312536907, -0.9839591296874053, -0.26259609729039995, -1.6183387182946876, -0.1687662863396585, 0.4578641353120487, -1.3013389138032352, -0.7232557085996069, -2.1941995313342737, 0.7805737731923624, -2.005593980194461, -1.7171757149207107, 0.8074992273838331, 0.8912909344116977, 1.800809079896187, 4.1237606118359755, -0.5531952967577609, -0.7069438830396991, -0.617456701887035, 1.0481656058053386, 0.954651308695258, 1.9699943638765378, 2.079382517356949, -0.2516492574283386, 1.2847422208064951, -2.2004769202584926, -1.7508661330756174, 2.9270732511668873, -4.083904540090542, -0.06608225405648768, -2.837854342930969, -1.1762249418605186, 0.3307369155627885, -3.0126608617825044, -0.8396491807522568, 1.137654643529523, 1.9565190784041293, -2.419404513026226, 1.0447763536202803, 1.0905751685178529, -0.05071221813816826, -0.08221850747305737, 2.6591341076511075, 0.24360140145379838, 0.16830154295908994, 0.21498134909510253, -2.6591575319795355, -0.7296491941826067, -2.4331834716541314, 1.1639594454204758, -2.968954907292626, 0.11973571282114041, -2.721462405978083, -3.310505368184269, -0.8526987748398572, 0.8294319587900387, -1.0593330430176582, -1.030968668309163, 0.9843327477115181, -2.6258996047960315, -2.7217017295358454, 2.6383116799389716, -0.6598916603886236, 0.18539858746898227, -1.6473713861953507, 2.004124868474337, 1.4558823382893284, -3.2929080875583443, -1.7063845055553972, 0.5318560569245356, 0.48934689288188565, 1.52607620449536, 0.6594938537027567, -0.4436367756582583, 2.6681305364275802, -2.0976937966121847, 0.7733439373993505, -1.0089536053010935, 0.002030848141528624, -0.016443976882509037, -0.27474395856270806, 0.23118659389626434, -0.5955334174119524, 4.1128050188332175, 2.544592684497654, 2.14167694662647, 0.27291077591526336, 0.3223787101407729, -0.4725404537441883, -3.1752370031837946, 1.756270238325461, 2.279961418751224, 0.2477497749344271, -0.871033116566362, 1.4127419103404832, 1.1278048441650868, 0.565259139189676, 1.5462912070750146, -0.37899290055056656, -3.0648259222416065, -0.4295778291552549, -5.562793760362243, 2.638238331053498, 0.2111775694977523, 2.442618751784117, -2.2076599251504927, 0.20739475616211603, 2.3257537140266535, 1.005797185272208, 1.4621967799898847, -0.48261603048994295, -0.4863417222900668, -0.8931087986231985, -1.607065402960514, 3.9386220794624505, -1.7151548333031423, -0.2279386722911595, -0.2321852778645802, 2.6143234377575126, 1.3149871586075597, 2.5549191589049647, -2.367459221970213, 0.6235097540878551, -1.6764215371553821, 2.270637958536609, 0.7919150743296813, -1.0804640166447192, -0.5426668243264037, 0.3969553805439466, -1.5740412485656214, -2.8580587170453553, 2.2077462157688013, -4.087692296599751, 1.1680605576950778, 0.43153448846065073, 0.7947293111433889, -0.15082840435512768, -2.3325008927938153, 2.0977752196004276, 3.156442027299782, 2.3314757021032637, 0.42497273877149094, 3.668509046586684, 1.8404552180781284, -1.5357289706383561, -4.554131804375481, -1.491102262053982, 1.1047647307854118, 1.8883214787431222, 0.7323313271484951, 2.095921175532088, 1.7303477078199794, -3.7727711305946086, 1.7427864903173316, -1.3628141577498372, 0.2113719229152597, -4.081668314514796, 6.0059107485529255, -0.8397542237338681, 0.06845968060804053, 5.164722249872928, -1.38838364239603, 3.313964552567821, 0.8175704556683207, 2.4581429372000247, -0.27709388427869286, -2.5070470394322637, -0.3970055453954564, 0.7731843148436818, 2.857450638200909, 0.8245402598196692, -1.3991723408510246, 1.9997932895272645, 2.8854720255628346, -1.9420846808076357, 3.3773891186208926, -2.615845909697435, -0.4702852546382027, -1.798133920886841, 1.984995476699622, -2.075032749382358, 1.4382149981965235, -2.4562948799772153, 6.475340884994307, 0.12094103821801029, 0.15717576039608835, 1.9285957675587753, 1.8851345738240424, 0.09381671215281671, -2.1044253013894565, -0.7085688396720484, -0.4147112755935076, -1.0045569729487938, -4.17530329485116, -1.464330603970326, 0.5911181148781912, -3.8027612298815834, 0.8114448083913273, -1.8135776848560006, -1.0765892246852142, -0.20054796415180853, -1.2333598524471594, -0.671259664492787, 1.0629684423302441, -1.4333868779286654, 0.42693971563152494, -2.941122370414109, 0.8081530303122886, 2.217904873813435, 1.6130835615182908, 0.9720022725119936, 3.263277335292848, -0.6894080739302451, -0.2630013911569755, -0.02078576466935167, -0.6090031478460121, 1.7924530235452643, 0.5493851564906467, -0.23748970562366567, 0.7648566245717114, -0.9962285205465273, 1.1871899772691357, 1.3810724536058356, -0.8724624442953488, 0.6035175850734416, -3.7336279394309804, -2.319306683853653, -3.248969289234588, 0.2537741138710985, -0.02220490448223733, -1.8353828919899269, 2.942842269844551, -0.27813259916259925, 0.5175447545279532, 0.8169478229872489, -4.78701041706942, 1.8663241583807304, 0.8067137566236056, -2.9764926726741017, -1.9464704988690398, 1.321667445002296, -1.0696466128992854, 1.248809095272973, 1.8617099924937526, -1.1385819040252005, -2.1302457482276145, -1.6636233628186072, -1.0687038594809253, -2.0103132535903976, -4.413357725255189, 0.8978561774510012, -0.389588755007632, -0.06197066400516971, 0.369219272926383, -2.0849856556003212, 4.874110472349089, 1.7763077642092875, -1.4116128976996056, -2.5416833835164176, 0.47899466388690515, 0.25332278713753054, 0.9040540567307953, -3.3502466505432, 4.534156565009085, 2.692588123021653, 0.6766705105850559, -2.03256401024011, -0.09093023709707068, -3.8686426330997774, -0.4890178506824492, 1.4949941202331067, -0.5510511685797967, -0.38804105395068667, -1.405721647029148, -0.1592913806489482, -2.8928411238670906, -0.334221105283727, -0.3213512483875255, -1.6072166241074262, -3.0466672984194147, -2.061911634238708, 0.08199517608266327, -1.725261773402184, 2.2297389251246207, -1.8842975277599854, -1.6020345818200306, -0.7262510830754718, -2.909924494095608, 2.5112892870729464, 1.4237150812500607, -2.0290417981627247, 2.111926342206139, -0.8611947084799925, 1.2218081073202556, -2.220366364306777, 3.2344018872261184, -2.4046412065658203, 2.482031967874171, 3.0111114366765577, 0.2670056006649517, 0.9164874269718378, 0.42882092606286826, 2.7821683391563585, -3.539287431624744, -3.730694359889565, 0.09193536558698483, -3.2245824567738923, 4.138550445814442, -0.9461679986676144, 2.382511796844149, 0.593183335580405, 4.11481010993218, 0.6021195937908563, -2.6704902609742254, 0.7391154159184941, 0.974361319649578, 1.7863562914595033, -2.707731525070752, -2.6594042458446463, -0.09082162188929518, 1.955525130613315, -0.729282310734934, 2.304940485861274, 1.2729972035321981, -3.1249345294154462, 0.9992178550195624, -2.157735052367614, 1.699988382065475, 2.112799596852181, -0.9971156671760819, -2.505587411247248, -3.233297533996584, 1.0455769792871425, -0.4969108328633274, -0.7957778130557832, 3.124425045991174, 3.999972800457625, 2.5918634096308875, 2.6678650228743246, -1.368406085937488, -2.103650055636332, -1.1314085406523535, -0.8117995868889945, 1.5745000337738055], "seconds": 4.422693252563477}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "random", "seed": 1794, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 13.408596599658692, "seconds": 4.425436973571777}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "random", "seed": 2794, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 12.867980734667892, "seconds": 4.548267126083374}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "random", "seed": 3794, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 11.117838424740299, "seconds": 4.513643026351929}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.903054947602847, "seconds": 4.362649917602539}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 1407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.989281357756534, "seconds": 4.278256893157959}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 2407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 17.185534773250367, "seconds": 4.376397132873535}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 3407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.658727036647807, "seconds": 4.408870220184326}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 4407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.459207519594976, "seconds": 4.431219816207886}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 5407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 17.313198013723884, "seconds": 4.331454038619995}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 6407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.011656528820232, "seconds": 4.319359064102173}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 7407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 16.887689300713838, "seconds": 4.309385299682617}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 8407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 15.845005644603923, "seconds": 4.271886825561523}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 10407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 17.348943888172954, "seconds": 4.265730142593384}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 9407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.456300574000043, "seconds": 4.390161991119385}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 11407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.36172048591772, "seconds": 4.372189998626709}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 12407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.375759625086975, "seconds": 4.375688076019287}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 13407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.00793417576942, "seconds": 4.585494041442871}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 14407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 15.877619334861372, "seconds": 4.437676906585693}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 15407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 15.446059074046902, "seconds": 4.236429214477539}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 17407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 17.030559582461912, "seconds": 4.04867696762085}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 16407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.058090394543687, "seconds": 4.162556886672974}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 18407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.705275934700936, "seconds": 4.186095952987671}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 20407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.99432845464873, "seconds": 4.176408767700195}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 19407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.858164743088437, "seconds": 4.377070188522339}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 21407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.980785629303597, "seconds": 4.216821908950806}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 22407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 16.685373004848003, "seconds": 4.295693874359131}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 23407, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.436167318836965, "seconds": 4.167582988739014}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 109, "N": 11, "steps": 4000, "score": 0.0, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 30.945769422205885, "seconds": 4.146705865859985}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 2109, "N": 11, "steps": 4000, "score": 0.0, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 31.016766072128014, "seconds": 4.078887939453125}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 1109, "N": 11, "steps": 4000, "score": 0.0, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 30.86062120653414, "seconds": 4.262025833129883}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 3109, "N": 11, "steps": 4000, "score": 0.0, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 30.94870420072832, "seconds": 4.136418104171753}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 4109, "N": 11, "steps": 4000, "score": 0.0, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 30.90040924682198, "seconds": 4.196819067001343}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 5109, "N": 11, "steps": 4000, "score": 0.0, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 30.93461004875314, "seconds": 4.311110019683838}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 816, "N": 11, "steps": 4000, "score": 0.0, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.795028683016826, "seconds": 4.370633125305176}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 2816, "N": 11, "steps": 4000, "score": 0.0, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.861428072980575, "seconds": 4.224017858505249}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 1816, "N": 11, "steps": 4000, "score": 0.0, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.88317705625906, "seconds": 4.458807706832886}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 3816, "N": 11, "steps": 4000, "score": 0.0, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.798837067601943, "seconds": 4.240582227706909}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 4816, "N": 11, "steps": 4000, "score": 0.0, "n_all": 10, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.966371585170993, "seconds": 4.253244876861572}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "random", "seed": 372, "N": 11, "steps": 4000, "score": 0.56540210765077, "n_all": 5, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 32.243522575115705, "seconds": 3.691193103790283}, {"family": "complete", "d": 41, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 5816, "N": 11, "steps": 4000, "score": 0.0, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.827658598331674, "seconds": 4.256500959396362}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "random", "seed": 1372, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 11.195626375176754, "seconds": 3.621317148208618}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "random", "seed": 2372, "N": 11, "steps": 4000, "score": 1.0254341945544985, "n_all": 11, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 24.397936978808094, "seconds": 3.910169839859009}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "random", "seed": 3372, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 10.174281555422079, "seconds": 3.729903221130371}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 237, "N": 11, "steps": 4000, "score": 0.7974211885842121, "n_all": 9, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 35.0704124871525, "seconds": 3.659025192260742}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 1237, "N": 11, "steps": 4000, "score": 0.9003801185303536, "n_all": 10, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 31.75985691800809, "seconds": 3.718683958053589}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 3237, "N": 11, "steps": 4000, "score": 0.7235475755891283, "n_all": 8, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 39.585040949758664, "seconds": 3.526474952697754}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 2237, "N": 11, "steps": 4000, "score": 0.9338348293570721, "n_all": 8, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 37.41959138514923, "seconds": 3.64809513092041}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 5237, "N": 11, "steps": 4000, "score": 0.9188694052381363, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 35.166559952836046, "seconds": 3.5693469047546387}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 4237, "N": 11, "steps": 4000, "score": 0.6459506818258066, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 16.458744405780244, "seconds": 4.023566007614136}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 6237, "N": 11, "steps": 4000, "score": 0.8664676387185999, "n_all": 9, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 29.14195009242126, "seconds": 3.925572156906128}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 7237, "N": 11, "steps": 4000, "score": 0.7974575676989512, "n_all": 9, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 39.25855757005486, "seconds": 3.779741048812866}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 8237, "N": 11, "steps": 4000, "score": 0.7507349795893825, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 26.46426887546096, "seconds": 3.9812169075012207}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 9237, "N": 11, "steps": 4000, "score": 0.7972826994279766, "n_all": 7, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 41.14169694563866, "seconds": 3.7242789268493652}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 10237, "N": 11, "steps": 4000, "score": 0.7264916488031448, "n_all": 6, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 41.018867216478995, "seconds": 3.7095413208007812}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 12237, "N": 11, "steps": 4000, "score": 0.5767522423322525, "n_all": 7, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 39.69793761330206, "seconds": 3.494595766067505}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 11237, "N": 11, "steps": 4000, "score": 0.7972733875861745, "n_all": 7, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 37.724850952458226, "seconds": 3.6118319034576416}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 13237, "N": 11, "steps": 4000, "score": 0.6533182288143208, "n_all": 7, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 31.08104196318793, "seconds": 3.567066192626953}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 15237, "N": 11, "steps": 4000, "score": 0.8643913715566627, "n_all": 8, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 36.20870894825252, "seconds": 3.5414063930511475}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 14237, "N": 11, "steps": 4000, "score": 0.9414323210562107, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 23.621237356192992, "seconds": 3.8055100440979004}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 16237, "N": 11, "steps": 4000, "score": 0.7966683848597493, "n_all": 9, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 38.7382386599185, "seconds": 3.5741560459136963}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 17237, "N": 11, "steps": 4000, "score": 0.925596677147237, "n_all": 8, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 33.42399179551899, "seconds": 3.5996451377868652}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 19237, "N": 11, "steps": 4000, "score": 0.6877380031246177, "n_all": 8, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 37.62671303797099, "seconds": 3.536371946334839}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 18237, "N": 11, "steps": 4000, "score": 0.7858656385042789, "n_all": 7, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 23.843868073358962, "seconds": 3.7483880519866943}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 20237, "N": 11, "steps": 4000, "score": 0.7969242550763938, "n_all": 7, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 38.061199520981674, "seconds": 3.6191344261169434}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 21237, "N": 11, "steps": 4000, "score": 0.9359600296081784, "n_all": 8, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 36.24465730722946, "seconds": 3.773293972015381}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 22237, "N": 11, "steps": 4000, "score": 0.7811914403428118, "n_all": 6, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 30.40815364563641, "seconds": 3.854188919067383}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 23237, "N": 11, "steps": 4000, "score": 0.6346838188021569, "n_all": 6, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 15.50448882976719, "seconds": 3.7324347496032715}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 222, "N": 11, "steps": 4000, "score": 0.31915895243204345, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 41.71705028076468, "seconds": 3.685743808746338}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 1222, "N": 11, "steps": 4000, "score": 0.31929936159314737, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 42.030248486623364, "seconds": 3.743701934814453}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 2222, "N": 11, "steps": 4000, "score": 0.31916641028968606, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 40.67040873832221, "seconds": 3.603454828262329}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 3222, "N": 11, "steps": 4000, "score": 0.3194748200277463, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 41.71954614195552, "seconds": 3.8122799396514893}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 4222, "N": 11, "steps": 4000, "score": 0.3192540604879057, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 41.46078912479636, "seconds": 3.7711801528930664}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 5222, "N": 11, "steps": 4000, "score": 0.31933667108220254, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 42.15168672798899, "seconds": 3.8471779823303223}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 568, "N": 11, "steps": 4000, "score": 1.0287363113820613, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.787533544639377, "seconds": 4.195210933685303}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 1568, "N": 11, "steps": 4000, "score": 1.0163806152497774, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.838674363950776, "seconds": 4.2187628746032715}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 2568, "N": 11, "steps": 4000, "score": 1.0042975994781433, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.858470094932109, "seconds": 4.322795867919922}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 3568, "N": 11, "steps": 4000, "score": 1.0278149077074719, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.842172910859427, "seconds": 4.258077144622803}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 4568, "N": 11, "steps": 4000, "score": 1.0424729146526563, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.805675093368194, "log_rates": [8.942908781920293, -5.482389294378934, 8.894661076508227, -5.534721023653029, 6.5085679537876215, 8.845325979959247, -5.687324155933432, -5.715265095754165, 8.80253550941484, -5.614197977118524, -5.617575786250866, 8.748369132624115, -5.61004296022461, 6.236784354987215, 8.766785631732526, -5.630560636795552, -5.650935109561075, 8.618309315855162, -5.603832586146898, -5.6183947881415905, 8.62392224926455, -5.773937339302273, 6.16665009576902, 8.978910478123872, -5.614553460438456, -5.63274750665665, 8.90026367214581, -5.56262273266078, -5.647397520625994, 8.941658525168545, -5.622962251142758, 5.937069309567115, 9.002093558502843, -5.721274540422004, -5.655990409041134, 8.670747909241738, -5.7004729011784585, -5.627625474130608, 8.668662306858797, -5.701305186350186, 6.297486200207548, 8.607163741789995, -5.678654518484605, -5.663584183942788, 8.280561540123536, -5.684076651116178, -5.737799338016562, 8.398147624302187, -5.598114228822484, 5.764948895214058, 8.317933685780842, -5.692220572553658, -5.789259004390415, 8.206120769470921, -5.716280493704292, -5.720830797230787, 8.207001970417624, -5.622340307213446, 5.558095563889879, 8.027364919637291, -5.6781336848698345, -5.735494980470641, 7.885070789852708, -5.711642692088559, -5.659221677001462, 7.883354892144464, -5.667633139911921, 5.199987363580478, 7.91434482181717, -5.68166691989486, -5.650383309321015, 7.843430335781921, -5.649098961082735, -5.706670790039768, 7.739761196960975, -5.59460929266938, 4.911714194351678, 7.773906113202426, -5.62594596024176, -5.669092994461902, 7.528889740414995, -5.664027398159126, -5.686285370532358, 7.634775453803188, -5.677870264956969, 4.72879165051048, 7.626081987675789, -5.678581520747617, -5.739738679229057, 7.483739682123947, -5.617543521204901, -5.735560794486534, 7.440138526516297, -5.664666451410665, 4.56717647107751, 7.474424272661131, -5.580512454747029, -5.736693579207367, 7.429372616251019, -5.59475074060421, -5.601392205114263, 7.375034251178784, -5.600525324029776, 4.366924492484349, 7.345165682529172, -5.710234566223021, -5.702881137949078, 7.391523315684145, -5.638645780865935, -5.648084462793753, 7.3498729869651065, -5.8035815348653506, 7.262718535881553, -5.705123449503366, -5.6957823736687745, -5.367729070875899, -5.309836022552066, -5.678915262476378, -5.277404926074161], "seconds": 4.297667980194092}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 5568, "N": 11, "steps": 4000, "score": 1.0202906194503694, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.773078462876654, "seconds": 4.245609283447266}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 1917, "N": 10, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 9.232331952049464, "seconds": 4.981943130493164}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 917, "N": 10, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 11.323790375417193, "seconds": 5.021020889282227}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 2917, "N": 10, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 10.693336242934219, "seconds": 4.840472936630249}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 3917, "N": 10, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 11.615561620933516, "seconds": 4.553822040557861}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 874, "N": 10, "steps": 4000, "score": 0.0, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.940683539315966, "seconds": 4.5507261753082275}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 2874, "N": 10, "steps": 4000, "score": 0.6581227440369842, "n_all": 4, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 27.534896147037998, "seconds": 4.415351629257202}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 1874, "N": 10, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 13.296103153246733, "seconds": 4.4919023513793945}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 3874, "N": 10, "steps": 4000, "score": 0.9000013326360439, "n_all": 4, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 33.23794950074493, "seconds": 4.476051330566406}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 4874, "N": 10, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 16.28918628131879, "seconds": 4.6592230796813965}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 6874, "N": 10, "steps": 4000, "score": 0.6751853932137156, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 29.31809470124528, "seconds": 4.5431809425354}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 5874, "N": 10, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.368844886449871, "seconds": 4.719909906387329}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 7874, "N": 10, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.61280245049328, "seconds": 4.600743055343628}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 8874, "N": 10, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 14.903645785788703, "seconds": 4.633012056350708}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 9874, "N": 10, "steps": 4000, "score": 0.7562205518800151, "n_all": 4, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 33.52038885544395, "seconds": 4.726821184158325}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 10874, "N": 10, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 17.806274020342215, "seconds": 4.711658000946045}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 11874, "N": 10, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 17.862037129448524, "seconds": 4.794960975646973}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 12874, "N": 10, "steps": 4000, "score": 0.0, "n_all": 6, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 15.237424325236374, "seconds": 4.8196399211883545}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 13874, "N": 10, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.912231045181187, "seconds": 4.633009910583496}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 14874, "N": 10, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 16.309633791848213, "seconds": 4.637699842453003}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 15874, "N": 10, "steps": 4000, "score": 0.0, "n_all": 4, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.01587184484747, "seconds": 4.67332911491394}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 16874, "N": 10, "steps": 4000, "score": 0.0, "n_all": 7, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.049677387026652, "seconds": 4.55132794380188}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 17874, "N": 10, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 14.850211081957388, "seconds": 4.502119064331055}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 18874, "N": 10, "steps": 4000, "score": 0.0, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 17.06666966112011, "seconds": 4.545936107635498}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 19874, "N": 10, "steps": 4000, "score": 0.6526072924743916, "n_all": 4, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 33.312761907030556, "seconds": 4.339416027069092}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 20874, "N": 10, "steps": 4000, "score": 0.6893897563069696, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 37.82330734797759, "seconds": 4.388827085494995}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 21874, "N": 10, "steps": 4000, "score": 0.0, "n_all": 6, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 17.679334747532067, "seconds": 4.360479116439819}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 22874, "N": 10, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.972662649997543, "seconds": 4.455469131469727}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 714, "N": 10, "steps": 4000, "score": 1.1010800088076478, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 33.357550920448105, "seconds": 4.289353847503662}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 23874, "N": 10, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 16.76019594470751, "seconds": 4.5418219566345215}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 1714, "N": 10, "steps": 4000, "score": 1.090136517658315, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 32.75693170561843, "seconds": 4.2860107421875}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 2714, "N": 10, "steps": 4000, "score": 1.0931189814735047, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 32.9047191602275, "seconds": 4.205120086669922}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 3714, "N": 10, "steps": 4000, "score": 1.093579613985987, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 33.36153190088475, "seconds": 4.190994024276733}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 4714, "N": 10, "steps": 4000, "score": 1.0999186612696839, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 33.17651148225663, "seconds": 4.029955148696899}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 5714, "N": 10, "steps": 4000, "score": 1.1046246430275364, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 33.5602583161351, "log_rates": [22.94641796077721, -9.151556083311583, 22.669915846765456, -9.086237698081094, -9.124509887311369, 22.686153400944573, -9.116116066648196, -9.102366781649277, 22.704351434056328, -9.193894900890601, 22.730901573843504, -9.144593697695747, 21.62760773813605, -9.12378055006254, 19.9536260850755, -9.073846943704634, -9.112441133026914, 19.966173456172484, -9.097644852004716, -9.100995923157951, 19.957997661065182, -9.13804885900713, 19.95896831147427, -9.144538838237875, 20.35439606851563, -9.090522017536497, 17.168730195392424, -9.15350424778092, -9.097751023298027, 17.219209119751223, -9.10919834595672, -9.089307061862003, 17.22487019076428, -9.194317438555442, 17.220342846522026, -9.110376487142851, 19.26748179870474, -9.118421813039083, 14.85078522496661, -9.177508360124625, -9.078463525128246, 14.87056460927221, -9.167337397235773, -9.192877679082983, 14.849244613465801, -9.043186780632222, 14.844876403641154, -9.114322326526992, 18.35993714496666, -9.096925854061436, 12.491110338242565, -9.194113344737206, -9.100027373633775, 12.572877808833205, -9.131677237194946, -9.06650725578181, 12.547804317121406, -9.095176934505266, 12.542210063164582, -9.103140747306627, 17.477640213045238, -9.15295362627816, 10.258362531722696, -9.086748688426916, -9.234143889995277, 10.264531515936312, -9.129073732897202, -9.092822620291713, 10.265033316971497, -9.121072516181904, 10.266503044827218, -9.120894749420067, 16.596551418180628, -9.326547795058918, 7.990087781029405, -9.177615715188006, -9.353334332383206, 7.983416456251163, -9.036019386470288, -9.288173494528731, 8.004403268034523, -9.095543711791018, 8.046506124869659, -8.986287200302804, 15.739840768025317, -9.868010656091569, 5.61939541587253, -9.168207068018758, -9.997874597903431, 5.6614476470345725, -9.172451822416422, -9.901763303033125, 5.63505676598823, -9.184187972132795, 5.640546776138774, -8.602585841441206, 14.829862385931646, -10.369569050309732, 3.239328468635775, -9.053989973775579, -10.454964189497435, 3.2146417207109463, -9.084292293119024, -10.351201223447381, 3.2423530320814717, -9.152006257954175, 3.172847520355941, -9.641598209444085, 13.820305999056375, -10.509777627417751, 0.5357860751194462, -9.23731921124212, -10.613840355357887, 0.48655134571193537, -9.127304361638789, -10.519041365390692, 0.49619313933316705, -9.11098567917429, 0.4836910414340335], "seconds": 4.14173698425293}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 413, "N": 10, "steps": 4000, "score": 0.0, "n_all": 10, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.844662724738606, "seconds": 4.219550132751465}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 1413, "N": 10, "steps": 4000, "score": 0.0, "n_all": 10, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.791639913072357, "seconds": 4.199643135070801}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 2413, "N": 10, "steps": 4000, "score": 0.0, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.778949842023998, "seconds": 4.327903985977173}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 3413, "N": 10, "steps": 4000, "score": 0.0, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.742924336965812, "seconds": 4.502989053726196}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 4413, "N": 10, "steps": 4000, "score": 0.0, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.783014291860837, "seconds": 4.529493093490601}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 5413, "N": 10, "steps": 4000, "score": 0.0, "n_all": 10, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.83079462691706, "seconds": 4.395711898803711}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "random", "seed": 99, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 9.057357309901576, "seconds": 4.472287893295288}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "random", "seed": 1099, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 7.78305891895687, "seconds": 4.629844903945923}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "random", "seed": 2099, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 9.564747415326952, "seconds": 4.569707870483398}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "random", "seed": 3099, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 9.639972237803315, "seconds": 4.545023202896118}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.855389138750112, "seconds": 4.517676115036011}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 1130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.138535142590259, "seconds": 4.387602090835571}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 2130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 16.344223164759022, "seconds": 4.333377122879028}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 4130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 14.331118415573032, "seconds": 4.240904331207275}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 3130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.446453607027287, "seconds": 4.476514101028442}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 5130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 16.892588045392195, "seconds": 4.322861194610596}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 6130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 16.083551764162223, "seconds": 4.296597003936768}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 7130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 14.117854212183683, "seconds": 4.408520936965942}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 9130, "N": 11, "steps": 4000, "score": 0.642043599062496, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 36.28889219232147, "seconds": 4.392421722412109}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 8130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 16.174436342194767, "seconds": 4.661669731140137}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 10130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.596247411329308, "seconds": 4.466274976730347}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 11130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 17.98215251243486, "seconds": 4.473552227020264}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 12130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 13.988983952684013, "seconds": 4.475668430328369}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 13130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.35724014866529, "seconds": 4.3194732666015625}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 15130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.728284570563428, "seconds": 4.174400806427002}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 14130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 13.404872797591615, "seconds": 4.343175172805786}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 16130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 18.13549341475131, "seconds": 4.272018194198608}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 17130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 15.4958995449115, "seconds": 4.474588871002197}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 18130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 14.992595596366218, "seconds": 4.362838983535767}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 19130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.010042255341261, "seconds": 4.496025800704956}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 20130, "N": 11, "steps": 4000, "score": 0.7075552322234993, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 31.123433121267098, "log_rates": [15.479636021345016, -6.413394694473967, 16.404923574907727, -6.469883142193769, -6.1427093320505, 16.390700716140547, -6.61931636816477, 16.332871213595574, -4.264341010793346, 6.073408451744404, -3.948913832643925, -0.8900579957493531, -9.440700652466381, -6.602167402306217, -0.8796445366313169, -9.227856924339829, -14.327738137223639, -0.8820302386250035, -8.62416193833534, -13.335878058418418, -0.8694287179900968, 7.0138645693494155, -2.8290809662810408, -0.08443342225801721, -9.305978889318917, -13.382547697245078, -0.10884266735406764, -10.844401637462854, -9.201664518737228, -0.09836699846508738, -9.85261107867107, -9.556777019357282, -0.09763704832960075, 9.073049473676559, -14.71850954635937, 3.1894559880816407, 0.43564326352577565, -14.425138774386593, 3.195567468089813, 9.369726736380684, -13.743505912325553, 4.79937070812435, -10.232592333137259, -3.109291935901967, 4.755748798251386, -0.09191417973342174, -3.9357067875994978, 4.790195629746573, -10.277086607176308, -2.878101463540962, 4.709402625985855, 10.860729481912179, -0.0789516529635598, 6.508030165662768, -8.438862983187937, -9.896358545025345, 6.4376077869683765, -9.927666718678392, 5.269171848288049, 6.1317931569894615, 14.651780354748166, -8.103517381915294, 14.04641085237619, -8.517471336335234, -6.687439641820542, 14.046902288845093, -8.649341006542, 13.579543814060548, 12.982848492799242, -8.164314804560421, -8.92194126639635, 12.233166563675464, -7.9785045368943255, 4.187097023074232, 12.231267516582298, -8.508484147519807, 11.702316954806816, 11.170583133226032, -8.381686852291564, -8.518792462654403, 10.8815068729193, -8.274388870272398, 5.966829702137112, 10.881827619016278, -8.28390690178532, -9.001490145207619, 10.885587109557392, -8.40107009717982, 10.490809868169636, 9.544200320248716, -8.296715098802403, 5.8911076736797865, 9.901545490942656, -8.471447100094283, -8.836596591383246, 9.902474046034577, -8.599032914055497, -8.186281488997137, 9.902312660445249, -8.502218954443551, 9.63467568718973, 8.347962668613594, 11.19960553799878, -8.222190518849885, 13.430713112289297, -8.62091553973497, 13.419806513707647, -1.702756959169205, 11.243200351036451, -7.8043357852792195, 8.376057960954181, -5.908303393532963, 3.4119899443205766, 8.399865877037948, 4.778527359921134, -7.746868124739188, 8.37088880931293, -7.96794637130881, 8.397900799174469], "seconds": 4.684719085693359}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 21130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 15.702545999151068, "seconds": 4.688855886459351}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 22130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 17.44848675075692, "seconds": 4.687085151672363}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 23130, "N": 11, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.17489013186239, "seconds": 4.672173261642456}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 706, "N": 11, "steps": 4000, "score": 0.0, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 30.879294036116075, "seconds": 4.757786273956299}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 1706, "N": 11, "steps": 4000, "score": 0.0, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 30.828331006915334, "seconds": 4.746817111968994}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 2706, "N": 11, "steps": 4000, "score": 0.0, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 30.961288425034617, "seconds": 4.792011976242065}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 3706, "N": 11, "steps": 4000, "score": 0.0, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 30.874607134801764, "seconds": 4.7942728996276855}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 4706, "N": 11, "steps": 4000, "score": 0.0, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 30.938924937739934, "seconds": 4.719980001449585}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 5706, "N": 11, "steps": 4000, "score": 0.0, "n_all": 10, "n_res": 10, "iters": 4000, "stop": "steps", "log_rate_span": 30.91926202858794, "seconds": 4.7209930419921875}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 1829, "N": 11, "steps": 4000, "score": 0.0, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.811767949069012, "seconds": 4.248330116271973}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 829, "N": 11, "steps": 4000, "score": 0.0, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.785025894585257, "seconds": 4.397461891174316}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "random", "seed": 738, "N": 8, "steps": 4000, "score": 0.5773470039063676, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 25.299951508602753, "seconds": 2.944478988647461}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 2829, "N": 11, "steps": 4000, "score": 0.0, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.832101145706414, "seconds": 4.204742193222046}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 3829, "N": 11, "steps": 4000, "score": 0.0, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.868592583072976, "seconds": 4.217348098754883}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 4829, "N": 11, "steps": 4000, "score": 0.0, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.797596194604527, "seconds": 4.270157098770142}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "random", "seed": 1738, "N": 8, "steps": 4000, "score": 0.6343595776850963, "n_all": 6, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 20.47975689936199, "seconds": 3.034637928009033}, {"family": "hubpath", "d": 41, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 5829, "N": 11, "steps": 4000, "score": 0.0, "n_all": 11, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 14.883975920222639, "seconds": 4.3698179721832275}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "random", "seed": 2738, "N": 8, "steps": 4000, "score": 0.8555564465954665, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 24.39879955823169, "seconds": 3.150564670562744}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 868, "N": 8, "steps": 4000, "score": 0.57118969134966, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 25.950617499054424, "seconds": 2.8061766624450684}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "random", "seed": 3738, "N": 8, "steps": 4000, "score": 0.5773319842196616, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 19.324878295673454, "seconds": 3.087923765182495}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 3868, "N": 8, "steps": 4000, "score": 0.755137824845281, "n_all": 6, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 33.989711267312344, "seconds": 2.831639051437378}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 2868, "N": 8, "steps": 4000, "score": 0.5732871653181771, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 25.978986576904262, "seconds": 2.955544948577881}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 1868, "N": 8, "steps": 4000, "score": 0.5773131013768596, "n_all": 3, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 31.460094116194853, "seconds": 2.9617791175842285}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 4868, "N": 8, "steps": 4000, "score": 0.5741921933554398, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 22.164222188645383, "seconds": 2.9404799938201904}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 5868, "N": 8, "steps": 4000, "score": 0.9506357577899646, "n_all": 7, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 25.244511123529726, "seconds": 2.9427871704101562}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 6868, "N": 8, "steps": 4000, "score": 0.5754528352236142, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 28.989664338780347, "seconds": 2.8662710189819336}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 7868, "N": 8, "steps": 4000, "score": 0.70417779816307, "n_all": 5, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 22.867068659294738, "seconds": 2.9827280044555664}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 8868, "N": 8, "steps": 4000, "score": 0.5730066748272216, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 26.441654621065954, "seconds": 2.8350982666015625}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 9868, "N": 8, "steps": 4000, "score": 0.57732394949243, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 28.147579148905656, "seconds": 2.779884099960327}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 12868, "N": 8, "steps": 4000, "score": 0.797448264667482, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 28.821506953023636, "seconds": 2.859772205352783}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 11868, "N": 8, "steps": 4000, "score": 0.5759048257575172, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 24.173951629799017, "seconds": 2.8943068981170654}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 10868, "N": 8, "steps": 4000, "score": 0.7853765615266753, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 29.34333506723029, "seconds": 2.9059598445892334}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 13868, "N": 8, "steps": 4000, "score": 0.414205210294686, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 29.3377347990529, "seconds": 2.8190388679504395}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 14868, "N": 8, "steps": 4000, "score": 0.8475996607580047, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 24.20826673678868, "seconds": 2.9363389015197754}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 15868, "N": 8, "steps": 4000, "score": 0.844049108041662, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 22.9457919891652, "seconds": 2.941092014312744}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 16868, "N": 8, "steps": 4000, "score": 0.5773448387585304, "n_all": 5, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 32.83504958091372, "seconds": 2.9845948219299316}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 17868, "N": 8, "steps": 4000, "score": 0.5714565795887985, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 23.012225081550973, "seconds": 2.8799870014190674}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 18868, "N": 8, "steps": 4000, "score": 0.6901914891109603, "n_all": 5, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 29.391462616129168, "seconds": 2.778456926345825}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 20868, "N": 8, "steps": 4000, "score": 0.741819628216443, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 31.069281915975253, "seconds": 2.7342019081115723}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 19868, "N": 8, "steps": 4000, "score": 0.7090033913735395, "n_all": 5, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 25.20696019720629, "seconds": 2.781111001968384}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 21868, "N": 8, "steps": 4000, "score": 0.5771616253027113, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 25.669027626522393, "seconds": 2.8382301330566406}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 22868, "N": 8, "steps": 4000, "score": 0.8087414924224153, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 21.188089843070408, "seconds": 2.823065996170044}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 604, "N": 8, "steps": 4000, "score": 0.7281348352263021, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 35.10403044558096, "seconds": 2.623408317565918}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 23868, "N": 8, "steps": 4000, "score": 0.5773001870060721, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 31.592023632109317, "seconds": 2.80784273147583}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 1604, "N": 8, "steps": 4000, "score": 0.7174500602790258, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 35.411732409109256, "seconds": 2.7166340351104736}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 3604, "N": 8, "steps": 4000, "score": 0.7287138742979915, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 35.22542929059227, "seconds": 2.6096150875091553}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 2604, "N": 8, "steps": 4000, "score": 0.742708430146293, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 35.40099812812167, "seconds": 2.6596689224243164}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 4604, "N": 8, "steps": 4000, "score": 0.7342191938093245, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 35.62890572132574, "seconds": 2.5444700717926025}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 5604, "N": 8, "steps": 4000, "score": 0.7316421318066669, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 35.31554335517086, "seconds": 2.7152950763702393}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 676, "N": 8, "steps": 4000, "score": 1.041803292069267, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.224567612603849, "log_rates": [13.51909117096052, -0.5478421891967161, -0.5053574983352325, -0.6453486422249967, -0.5198368878188302, -0.5633421524018578, -0.48151251264827266, -0.4714034189526126, -0.5117351090495577, -0.6601402788621865, -0.5552152830655381, -0.5892339665688391, -0.5187464276008875, -0.5529685094524724, -0.5547760499162986, -0.4763351743249239, -0.5866140197207511, -0.6108783067925456, -0.5161604432633398, -0.4866146840573854, -0.5473750964609031, -0.608589695260877, -0.49181924463616844, -0.522860556513221, -0.47719851722376094, -0.4809015766881789, -0.5784851382376364, -0.5026600588673609, -0.48388895534150256, -0.49118075914404213, -0.37373470573520473, 13.505632903795998, -0.5229227307887304, -0.5163203974356788, -0.5344018787184786, -0.5980649899818214, -0.4951200841388509, -0.5118504200076627, -0.5429391955175278, -0.6713517336766215, -0.496444097332569, -0.5736183011455581, -0.5186134953646081, -0.5130972451344193, -0.5268141722677955, -0.5054288097056931, -0.5193791698652307, -0.566816269618295, -0.5922758757911412, -0.5388865386557045, -0.4877412780273963, -0.6069275270438328, -0.5748551941548974, -0.5448343304978241, -0.5274795717325721, -0.5489560073455807, -0.47510123618302147, -0.5178304683530018, -0.5654846914806423, -0.5226746967080833, 11.038322308675134, -0.5381540718389436, 13.342566200550753, -0.5786426874396611, -0.5470074756437995, -0.588943591336897, -0.48336454247421257, -0.5316918025065456, -0.46075248222622145, -0.5566235327285729, -0.6207676498890755, -0.5419208305932318, -0.5324810318762085, -0.5240862343760326, -0.46523556267015953, -0.5286714521019791, -0.48168248601677444, -0.5718239614791241, -0.5006505296711723, -0.6227325006699158, -0.5670312576350132, -0.5324702976828655, -0.4878792604487363, -0.5435913592517948, -0.5899227253821925, -0.5270783758313693, -0.4866411483512203, -0.5160085716280477, -0.6048452480086106, -0.4680168912399302, -0.5103502868204173, -0.5463635722477925, -0.5395546299556628, 13.34268574016032, -0.5268792148393411, -0.5099249466561351, -0.5228732003188615, -0.5132537688034154, -0.480324488488584, -0.540720565069241, -0.5037024753244712, -0.4662375844885889, -0.5474821713236894, -0.4855851296192897, -0.48112589935430394, -0.5995415348198997, -0.5641198588819807, -0.5615203039265653, -0.5424113328974884, -0.4886544042609583, -0.5400705586268931, -0.5683752837104517, -0.4668489307533621, -0.5047328137086704, -0.4938188385701556, -0.5332492292486675, -0.657988359404387, -0.541077703885668, -0.5130299123143531, -0.5111375299908353, -0.5165550866866457, -0.5718683318085599, -0.4277863449639211, -0.4404892665512433, 13.315123529863982, -0.48840623800825655, -0.6142424901532899, -0.5406637671719154, -0.6063934592663895, -0.468955877228479, -0.5212900831716699, -0.4769084782834062, -0.6211523661000677, -0.5804734777620804, -0.5656419972856688, -0.5241681582915347, -0.5205702873503686, -0.511120800578875, -0.5990936478868569, -0.5111109371540749, -0.5430722543195108, -0.5614258488364089, -0.5083984890588593, -0.563786145100051, -0.4761317612890221, -0.5228127514049056, -0.6167696083493199, -0.6347979274373289, -0.5431299718630255, -0.625266096192096, 10.851334594299582, -0.540190185859851, -0.5863312578613672, -0.47892377854588297, -0.4799657072486395, 13.167497307862003, -0.4678918589772926, -0.5236429264241338, -0.44412873012171983, -0.5430579251019424, -0.48081398424081634, -0.5218473405426856, -0.49580961593946793, -0.5200704777310069, -0.6202173183429313, -0.505677253080067, -0.4704693425543607, -0.46675586229579324, -0.5512485527035608, -0.48201970764147406, -0.5814622349495957, -0.49800448651369655, -0.5353289655278679, -0.5436594242324271, -0.45667389409156234, -0.522597759992154, -0.47610625441943333, -0.5355500442666686, -0.5429236132201803, -0.47441778993950445, -0.5870032507558044, -0.5682044800198744, -0.49751119816322176, -0.48309316877951025, -0.5446683472958527, -0.4877237542113164, 13.133385239512117, -0.46395980004389226, -0.5684031034042855, -0.5681429250570964, -0.4687424884941609, -0.4840504988371833, -0.5755049686846955, -0.5288062023443844, -0.49878043206242717, -0.48688908471455583, -0.6154527204265434, -0.5361947614421291, -0.5800955811004148, -0.570101806624475, -0.533631376118058, -0.5433610226779475, -0.5427274956971713, -0.569328218323756, -0.52219035838213, -0.42981925147158395, -0.5521719411445081, -0.5306456187286468, -0.5869547212606864, -0.47522396678765066, -0.49238125646170083, -0.4786067887921899, -0.5242818560513444, -0.5860462750596501, -0.5745215364293204, -0.5484798039154807, -0.5688253791566423, 13.251056667736863, -0.4564721558657878, -0.5530485454638067, -0.6257863789280819, -0.4959447447475587, -0.5308217795297827, -0.5228001382545259, -0.4907639497570506, -0.5488396162392665, -0.5357348804156458, -0.5775280491314412, -0.5730745946116602, -0.5573776376138346, -0.5363806196363317, -0.5293960796997365, -0.5556759603184935, -0.5597496632247867, -0.4538823017350242, -0.5585488974100558, -0.5065962482440045, -0.5540180306289186, -0.5261510195687913, -0.529250660607929, 10.58837656016203, -0.5737333635053499, -0.5284926618641843, -0.4612540013701887, -0.5916479969088021, -0.5696344722251322, -0.5428065324319121, -0.4229006440509284, 13.296331744889175, -0.5181610734214377, -0.53359606775966, -0.5015801493863749, -0.5419367248333515, -0.4346879573718688, -0.4878056174018556, -0.551745923935198, -0.538369986838893, -0.5056654335377461, -0.5258595774314466, -0.6044841363329978, -0.5960081427940558, -0.5683356500022174, -0.6406201161226568, -0.5181521975922353, -0.5401448791980783, -0.4804586449772157, -0.6187053930810333, -0.5992266726396466, -0.6127717681467819, -0.6069593211100462, -0.46096163876652696, -0.5818425430814095, -0.635621113016425, -0.47060544252538095, -0.5367292588550315, -0.7054764416433295, -0.610490780614126, -0.5582323198176388, -0.5960711771450489, 13.301204760942733, -0.48674716007656404, -0.6162529202246722, -0.6068130597375497, -0.6381107834110641, -0.5048276007687291, -0.5413114733312109, -0.5895573769306589, -0.47617294546765676, -0.5436193818648384, -0.4721439320806904, -0.5781665303685467, -0.5859084325918554, -0.5545797863695804, -0.5926312108015236, -0.4620993186276635, -0.4503591777957697, -0.4410125586961059, -0.5110938849941608, -0.5100223370474508, -0.49597643939149816, -0.5126544995249718, -0.5214815757776731, -0.6006577397019639, -0.5129612088584212, -0.5526443346496442, -0.5067084362389389, -0.5788669592446877, -0.49639439231950255, -0.4978879571538102, -0.5244525664286509, 13.249233509753587, -0.5512700309221814, -0.530406741533361, -0.4845019190392329, -0.5417859396566601, -0.5421997072807929, -0.4653873695269677, -0.39876065689434337, -0.5618463700469505, -0.5252555923234361, -0.4743968732345176, -0.6195370595847293, -0.6276794569892442, -0.56951308480664, -0.5442748180220717, -0.5474325461702264, -0.45472466689752333, -0.6162507343724407, -0.538392867825103, -0.5658671103742932, 10.46076838868782, -0.6418899024154182, -0.558287305928653, -0.6186010822985437, -0.6193594621231802, -0.5698325385568329, -0.5688652642641823, -0.5650332600241286, -0.5336186841801625, -0.5907649923368212, -0.5108581587260328, 13.112982916944771, -0.4467502089422779, -0.5481639884997912, -0.5479928676348134, -0.5808739133195236, -0.542743738261288, -0.5162288689533272, -0.4491117938163085, -0.6490629158273247, -0.5327958729076302, -0.6011376665160697, -0.6141161680542303, -0.5081628206474387, -0.5935078917642427, -0.5368853415183583, -0.5076592093466628, -0.5384584402083593, -0.6330106640181514, -0.49260655259880726, -0.6059187143479658, -0.5803455471718579, -0.5317327222692837, -0.5098401744612997, -0.5050695830463621, -0.5419099333630599, -0.6731787417048549, -0.4671549062105961, -0.5391778922101147, -0.54435430343019, -0.5085800949700698, -0.5020792691545096, 12.881566223741114, -0.5247280297885114, -0.5239069982159477, -0.5531070214187487, -0.6145315255984843, -0.5172342548318042, -0.5310926451620812, -0.6440594582528131, -0.5643598205782187, -0.5569434459203729, -0.47765000254352974, -0.5922171336521694, -0.5093266069000255, -0.4600025009056632, -0.6421126887542787, -0.6261243472349983, -0.5497705361367289, -0.5200953248256238, -0.4393907732804595, -0.5010831089593881, -0.6128774939727721, -0.5029726030272962, -0.5763170004842154, -0.4997878263469294, -0.6222825165463247, -0.44621079315295487, -0.5444001686461565, -0.5223105961301326, -0.4895374974120853, -0.6099095060469953, -0.5193111435658326, 12.88118081783333, -0.47733203839818605, -0.5804138982614465, -0.5754072909968375, -0.45953618384862605, -0.5044692811573757, -0.5268110560349386, -0.5594699574435346, -0.6438659528688828, -0.4962983509692088, -0.6372032399497909, -0.5378795294792382, -0.5549380637591648, -0.5342475288179852, -0.5259652187905379, -0.4360666216047644, -0.5424701499382112, 10.384546047985621, -0.5058042098895861, -0.5455621506859094, -0.5712412518330235, -0.47194555689979145, -0.549820998420102, -0.560057567313909, -0.6022837989497661, -0.4476337045608788, -0.4600361891163416, -0.5211901052906354, -0.5037370650416231, -0.6503456189478829, -0.4671357769512051, 12.863123646525358, -0.48611815365751265, -0.47521920413690544, -0.5786973924164769, -0.5726369307388135, -0.5937814835468748, -0.5052354700478738, -0.5148799966699253, -0.5015137380465059, -0.5049804100697057, -0.4877695023750874, -0.5669824114833768, -0.49402816006117833, -0.5183249720908686, -0.5882466759252967, -0.5882433792290277, -0.5314290842667877, -0.5721555823816014, -0.5538030329990038, -0.4692059860885208, -0.5269959404499904, -0.5183781179798193, -0.5913640163931879, -0.6290601603916308, -0.5721560661076748, -0.5351561788578543, -0.6230743859041546, -0.49348998476055705, -0.5923664681442236, -0.57876271349954, -0.44655005254916114, 12.660554375388147, -0.46558122412926783, -0.5201977751916468, -0.5371674083046535, -0.5629615611374293, -0.4918630007041529, -0.48914618760892714, -0.4716588120609907, -0.5973733667857108, -0.5145929145131978, -0.558993894754629, -0.4753457747486278, -0.5884615686632615, -0.6268121912633459, -0.5297958954579512, -0.6160582472914065, -0.5908386328721844, -0.5188428598202718, -0.589046980043679, -0.6317966631256581, -0.4840038973854499, -0.45562652729373276, -0.5693963510483042, -0.5912321719531513, -0.5045541675517972, -0.5680802602685732, -0.6102787878802012, -0.4653349837797778, -0.5249483685920207, -0.5704640705705688, -0.5104752764266841, 12.763528486811579, -0.5180667978124291, -0.5799720650942247, -0.5792431719117691, -0.4962679052518072, -0.5924637057069626, -0.47577242388296104, -0.5554136801319816, -0.4967734120136278, -0.5214005539324269, -0.5107345868099253, -0.5455337584644642, -0.6818465769289141, -0.5380301160909862, 10.149744820222093, -0.5506474982573332, -0.5452156674621187, -0.5603336316668731, -0.5176879037727515, -0.5252590471459035, -0.6067735464631766, -0.5718678047874436, -0.5257052171790122, -0.558191477057636, -0.5659326809323322, -0.6479351129231651, -0.6234426746285888, -0.5664471476146737, -0.49960199523881144, -0.6155242703138174, -0.5212085831083264, 12.700664792849418, -0.5846790292232205, -0.6262958823201323, -0.5634613265140116, -0.4534557692514124, -0.6036912659841667, -0.5552496489416328, -0.5626561544360704, -0.5292179074084367, -0.5186519727985726, -0.6116041207772408, -0.6056166555483122, -0.5429274007385992, -0.5168612817060296, -0.5760409441074982, -0.6016622134008991, -0.5705786136475708, -0.5600630052032943, -0.47458968973923954, -0.5658120044744603, -0.49374898932125955, -0.5581088313315747, -0.5434555985070522, -0.6178021735098288, -0.6349860676064389, -0.4861289586404841, -0.5865456869436986, -0.4584004354230169, -0.5985267231017662, -0.4874981359743974, -0.5778245249941274, 12.441292553599759, -0.5083250177150352, -0.4787764076258543, -0.521372982418262, -0.5416031437466244, -0.4928315652518406, -0.585985770268965, -0.5268160967741095, -0.6070008122437951, -0.5291013291604886, -0.5407154992396608, -0.5729572797664646, -0.4824668999186372, -0.5012133533487644, -0.601078447404251, -0.5413640323515254, -0.5428670296892726, -0.5708059757949464, -0.4600057833266199, -0.5326096864218905, -0.5398142618739931, -0.5062405108147171, -0.5046940198943397, -0.5930840721945543, -0.5660495916191473, -0.5077207683754499, -0.5920177483689619, -0.5003443414897777, -0.5367874247829935, -0.6451467666469622, -0.45367984463903754, 12.437447868547931, -0.4732395825947543, -0.4696513007138443, -0.5268590307155573, -0.5444395471860421, -0.5739166439334681, -0.5977871032908877, -0.5036765411860235, -0.5093154216837076, -0.5933649496223128, -0.5842789837734087, 9.871150460911545, -0.48564270250422037, -0.5952558490868828, -0.5568045316249822, -0.5560880571119393, -0.5522801125862703, -0.5651715672419423, -0.568986008747573, -0.5021942974582481, -0.5921346816457153, -0.6134126471868072, -0.4891493246783828, -0.4935253659755645, -0.5494879546722609, -0.5171443688816718, -0.5386045816015526, -0.5443783442789875, -0.5750245599935765, -0.5638298588172554, -0.5613312919744914, 12.394042146579515, -0.5026367032108975, -0.5677620658928035, -0.5412174002145923, -0.5425853008279825, -0.5681218427211046, -0.48449398038434255, -0.6169573780720404, -0.5370273445850111, -0.49263380593953754, -0.5502785013549407, -0.49700427724989205, -0.5941346592476077, -0.53889828066138, -0.5215107021318148, -0.5496047106777867, -0.5290566109123491, -0.5253818715431554, -0.5869320146896465, -0.5650291089819846, -0.5283463017623835, -0.6249246559690176, -0.5993827541741095, -0.6296941036438287, -0.6335275421108879, -0.5792996208145564, -0.5740727427455944, -0.6434437456900264, -0.49672324741117013, -0.5777463482141078, -0.5724969746212745, 12.239733086053747, -0.5834609324489841, -0.5410146760722384, -0.6264088936060488, -0.465167683834113, -0.4941422713979736, -0.6003429311002838, -0.5036542272752048, -0.6067378702209308, -0.5431776953920627, -0.48555102780809845, -0.6234168464044981, -0.5286545883728967, -0.5377061959977816, -0.45309825139029336, -0.4779492106222415, -0.5512575174473673, -0.4731310082777702, -0.5161180867896841, -0.5673960908983354, -0.5554959560535195, -0.5957307418440863, -0.5205471933921502, -0.5703355546702643, -0.441314654539688, -0.5469893877630736, -0.5523347266856877, -0.5001939764130068, -0.5664627919320562, -0.5145518284714575, -0.5285895646312327, 12.311446731040562, -0.5061480546737273, -0.5015785098186638, -0.5391262808242697, -0.5694946270412944, -0.4964321405476607, -0.5449708832506771, -0.5621090580208765, 9.647888826386927, -0.5142118389995095, -0.6021763237112507, -0.5656169416740547, -0.48892654141566105, -0.5809567703300571, -0.4736205870327699, -0.5530926351189986, -0.49406873184596756, -0.5121896783764481, -0.4854932481540004, -0.508725090572925, -0.5630472464348445, -0.5393463424592478, -0.4781805924428121, -0.43739272483542746, -0.48366784312605904, -0.5512809440514372, -0.4774019152914727, -0.5526800084380085, -0.5124408765860676, -0.5617782840727946, -0.6342689680842437, 12.27328994801092, -0.6185694831491841, -0.5469114943756345, -0.5346199783502925, -0.5877243536992954, -0.6028437932503147, -0.5869217568025393, -0.5401461379934311, -0.5665765077740896, -0.5218426004743993, -0.5635244672436752, -0.4984004737007882, -0.5537093561400046, -0.4838251177351697, -0.4767243583747156, -0.5790356404869113, -0.5855084072395362, -0.5383761978979731, -0.5199894422006609, -0.48231621263310986, -0.5669740368295187, -0.47256398834004476, -0.5429191890775782, -0.4080090188506692, -0.589156029086777, -0.5051990486013156, -0.6005191300854759, -0.5727779139531304, -0.5627907417359129, -0.5578602859460691, -0.5921478712362862, 12.135479471688557, -0.5468228039108176, -0.6019378026885921, -0.5250048742366686, -0.4954942954656443, -0.6562144562400507, -0.6084325859205382, -0.5921970851599044, -0.5313829740043261, -0.48011139576296447, -0.5195978575634866, -0.5756588272625512, -0.5326137129670063, -0.6086184064833002, -0.5218567095336268, -0.5963215522664177, -0.5029316101616049, -0.47488896723671603, -0.5843275875764388, -0.584687203973453, -0.5492381968004588, -0.570895149530301, -0.4830186418027379, -0.5848317710404901, -0.5738185920623843, -0.5543069760224167, -0.591592709398, -0.603210189105484, -0.487637033693026, -0.663874806569877, -0.5573372320005374, 12.235034768100775, -0.47222009543763543, -0.5900325739091326, -0.5636778301729053, -0.6005418528818272, 9.41912156026353, -0.6033915106324953, -0.49770366405189237, -0.6060961750124522, -0.5612394235287822, -0.6110836238418357, -0.5168729209859834, -0.512618471725843, -0.5442815669628034, -0.6314605262327696, -0.5448164302992433, -0.5845741610513588, -0.5672812551980029, -0.5410345705986491, -0.5491392003162199, -0.5965796267826224, -0.5458541640029044, -0.4635920988545328, -0.5473350700309817, -0.571067898175436, -0.5032836207148612, -0.6368767549185301, -0.588853519500793, -0.4828770796034977, -0.6394926376168988, -0.6104008428547462, 12.178851509454821, -0.5103902819123527, -0.48150370219776384, -0.559265583047145, -0.5735949424951962, -0.5963152092840409, -0.6503594613468984, -0.4559683722106441, -0.5122498434743319, -0.5268633002761646, -0.559966423806475, -0.573356811517079, -0.521532203856787, -0.5461256498044625, -0.45308404715126527, -0.5493930610976296, -0.5154167677343429, -0.48594520857395274, -0.6036573441819818, -0.6296869969363769, -0.5438667592943109, -0.5603109929123335, -0.5402111970970243, -0.5398127457433548, -0.5582513216231819, -0.6004593334554685, -0.588910212584562, -0.5444177398654481, -0.5675056826267576, -0.48055719904699457, -0.49001214461460063, 12.181713346029676, -0.5888849862753114, -0.5024971509692534, -0.5929885440894955, -0.49521896830523837, -0.643552221604961, -0.5895557977706722, -0.4916427794894105, -0.5948531706547328, -0.5383320965377636, -0.5299054737913348, -0.4828480487347697, -0.5372233562665649, -0.5071996549661627, -0.48563255003310446, -0.5699527321593858, -0.5268601857395884, -0.5277494563719346, -0.4646318312572766, -0.5266902446660962, -0.5691775080330606, -0.5308004612203279, -0.4286274890317433, -0.5650510789376381, -0.5869035223380149, -0.529140028089584, -0.4489754895769982, -0.5492036882642917, -0.5723268319337829, -0.6023489634331013, -0.6117540263520527, 12.051295453058385, -0.5069584563314317, 11.929422780408347, -0.27311724751647815, -0.4414582657243735, -0.5649765902900994, -0.5709296425432729, -0.5180738371648134, -0.415481245801421, -0.5251717636109544, -0.4293737264896559, -0.37563784635824027, -0.5286650526577272, -0.5240251677359097, -0.5556818164929537, -0.5371484175635067, -0.5038059899108717, -0.48153100607158106, -0.594755775157942, -0.5752519337046117, -0.5180375601299221, -0.4509042236392813, -0.5265859087896749, -0.5548527045862669, -0.5450214245310392, -0.48347017565406525, -0.5776756430101252, -0.5608617527511637, -0.5918774352432307, -0.6598289129589654, -0.47702440133605295, -0.5478075912717564, -0.28734690414744996, -0.3896660350468886, -0.4580071250977865, -0.32097463977362456, -0.2940017438449187, -0.29418899311743835, -0.30406341094218836, -0.28738171515945377, -0.3159506822409556, -0.38096702952335215, -0.3157105436105609, -0.4115711785879028, -0.3427792889590722, -0.35044681890321877, -0.3772040414415368, -0.3490905816436769, -0.3605541074950481, -0.3680996937630374, -0.3753390359136493, -0.37591672796711667, -0.43084916312417454, -0.3128964156803804, -0.3292975126925225, -0.34905126273584836, -0.2604855405369116, -0.34709227792427444, -0.3457538347653052, -0.2319981535595802, -0.3222307349264183, -0.4287491247750488], "seconds": 2.8467142581939697}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 1676, "N": 8, "steps": 4000, "score": 1.0258301472782034, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.236296693329676, "seconds": 2.802119016647339}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 2676, "N": 8, "steps": 4000, "score": 1.0295940002917767, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.25735945731405, "seconds": 2.928692102432251}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 3676, "N": 8, "steps": 4000, "score": 1.0241491266918992, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.246371788617834, "seconds": 2.9626638889312744}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 4676, "N": 8, "steps": 4000, "score": 1.030983216849536, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.336539508565426, "seconds": 3.065181255340576}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 5676, "N": 8, "steps": 4000, "score": 1.038603173929575, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.320432320245573, "seconds": 2.998054027557373}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 1522, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 13.930294793491592, "seconds": 3.4743008613586426}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 522, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 13.624536179367777, "seconds": 3.5426218509674072}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 2522, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 14.899028958855244, "seconds": 3.6202118396759033}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 3522, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 12.5143740718757, "seconds": 3.6443612575531006}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 469, "N": 7, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.06639842963482, "seconds": 3.509922981262207}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 1469, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 17.001284700509608, "seconds": 3.703408718109131}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 2469, "N": 7, "steps": 4000, "score": 0.9097874304386036, "n_all": 3, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 35.830231444491645, "seconds": 3.6417951583862305}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 3469, "N": 7, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 17.42694228584754, "seconds": 3.5620203018188477}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 4469, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 15.90092966446412, "seconds": 3.4392690658569336}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 6469, "N": 7, "steps": 4000, "score": 0.8744435632207587, "n_all": 4, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 33.17334073849804, "seconds": 3.4262731075286865}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 5469, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 15.503390837922602, "seconds": 3.5226590633392334}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 7469, "N": 7, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.029624381313766, "seconds": 3.6119751930236816}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 8469, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.827815734491182, "seconds": 3.565201759338379}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 9469, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.549941475189826, "seconds": 3.4954333305358887}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 10469, "N": 7, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.800443070429154, "seconds": 3.725778102874756}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 11469, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.61746279072066, "seconds": 3.808990001678467}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 12469, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.822988525558763, "seconds": 3.820509910583496}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 13469, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.703594644358198, "seconds": 3.8990800380706787}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 14469, "N": 7, "steps": 4000, "score": 0.9866742588969721, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 34.19974299068767, "seconds": 3.8269920349121094}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 15469, "N": 7, "steps": 4000, "score": 0.9683438389202228, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 33.940439351548335, "seconds": 3.7847161293029785}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 16469, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 17.02346593344337, "seconds": 4.042525053024292}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 17469, "N": 7, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.11221901093732, "seconds": 3.929624080657959}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 18469, "N": 7, "steps": 4000, "score": 0.669446429468786, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 30.272300917198258, "seconds": 3.7845299243927}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 19469, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 15.640330286232187, "seconds": 3.9988908767700195}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 20469, "N": 7, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.795732057466115, "seconds": 3.976905107498169}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 21469, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.566975534417594, "seconds": 4.155869245529175}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 22469, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.0046358039135, "seconds": 4.038251876831055}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 23469, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.279375516470175, "seconds": 4.1110100746154785}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 585, "N": 7, "steps": 4000, "score": 1.2988890598510239, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 33.737925149947195, "log_rates": [29.325296932051515, 0.9485463383372149, 1.0632631077604846, 1.0611056200235327, 27.0205948414028, 1.0220058043320557, 1.0900351748699808, 1.0784598137648567, 24.8442576931245, 1.0068296186102357, 1.0858221556607135, 1.0259491141141774, 22.764002965017735, 0.9998625475241978, 1.024481327343901, 1.0147445598214442, 20.594416843217296, 0.9803735363208889, 1.0066834765055719, 0.8997017021911405, 18.451359059605245, 0.8326067453002576, 0.6468205538337961, 0.834738383755506, 16.72171744407153, 0.06476599575987546, -0.19305726595952716, 0.07247595835128554, 0.22888901862713035, 0.26385979895036066, 1.0579111839201836, 29.454412474711432, 1.1067716327406676, 1.0557259823471925, 1.114682843144717, 1.0724277119924996, 1.0611174028210488, 1.059529326148255, 1.0436219323197564, 1.029558862982961, 0.9469180246205204, 1.0549558343961354, 1.0715616752954331, 1.0525563539504337, 1.0500060533693274, 1.099126650400958, 1.1104067481407986, 1.0814293836586466, 0.9747728083484518, 1.0817159038418784, 1.0180424745032075, 0.8316687904265218, 0.6983065336313913, 0.8159640887565354, 0.8937142033017941, 0.15740048500400802, -0.0721720018240769, 0.21896463668613383, 0.35138169800946767, 0.35680523661619573, 0.9970799693052798, 0.9345180678221063, 29.455132695297017, 1.0506731071374584, 1.049946432454211, 1.106128654349682, 1.0619581812523797, 1.0960672713409834, 1.0288653948034285, 1.1224792097127763, 1.1153026737187919, 0.9984271004061046, 0.9317238847864253, 1.0843318548899747, 1.0032500892369487, 1.0310029307961186, 1.1499232618720865, 1.033257427043262, 1.0225153337094406, 1.0368909439745961, 1.0400685711191349, 0.8210316600075329, 0.7117584595414567, 0.9179917210127808, 0.9598573788728294, 0.20184843612361794, -0.11598244037883143, 0.19517510695418583, 0.33234303125823156, 0.285546732124529, 1.0952736480599117, 0.978418561667188, 1.0782514577642206, 29.468153691305897, 1.007329003224032, 1.1173153055366023, 1.0752770263387257, 1.089581122326552, 1.1209736307185072, 1.0668694037035342, 1.0484752732513911, 1.0685686459472639, 1.0318159889940774, 1.0504753325479403, 1.0321704026972094, 1.0094616283692013, 1.1134816430204977, 1.0231669986466894, 0.9924850822840472, 1.09453298026915, 1.0338006351300444, 0.8688480922159413, 0.7634563317691591, 0.8602304474583132, 0.914922550450789, 0.18035591554815655, -0.06543771699142703, 0.17479131939413692, 0.29194125747623856, 0.3285641006911928, 29.455613469355686, 1.017676742203543, 1.1272858915101132, 1.0460762560053705, 1.05121665401048, 1.0448964746082667, 1.0641822839670876, 1.0237706215021305, 1.1150497049519446, 1.0513826363623604, 0.9795107694508001, 1.110003249262792, 1.0929924351479663, 1.0817515712325465, 1.0887440969965325, 1.0804527651174554, 0.9885502950183312, 0.9923160598712358, 1.0001593525764887, 1.062703257294105, 1.0361392157306024, 0.8445752718480665, 0.7300612784694748, 0.8184698048859856, 0.9536664007399912, 0.18696132590218703, -0.09165817611258384, 0.209009266045715, 0.35176351616504625, 0.29688221790939157, 1.0927423925486761, 1.15403824281037, 1.1057642598908777, 1.0884983426850643, 1.0961931268228198, 25.646391134417197, 1.0120178460734093, 1.0878568591420217, 1.032325895162115, 1.075984589294123, 1.0047656853015292, 1.0281294923619173, 1.0453623538945176, 1.0214057510417216, 0.9538034038764638, 0.9300320694393127, 1.0007554205970912, 0.8653996848774741, 0.6828180358449024, 0.9046307899477621, 0.9883663204435766, 0.31139401809118816, 0.043983721116253136, 0.2710325992571768, 0.6339656468116035, -0.86576501339288, -1.2204409381807777, -0.8550682092651605, -0.648417499147584, -0.6502828103063353, 1.0619450258137073, 1.0777241110782676, 1.0129009532197302, 1.0258208847273937, 0.9944271297426643, 1.0007231157488548, 25.65138631229993, 1.095479914182121, 1.0486227234647363, 0.978939568203908, 0.9883429892450822, 0.9906046735677865, 1.107448043087962, 1.0115695765102255, 0.9307044043093945, 1.0492144982967906, 1.0312626410506505, 0.8498566538847062, 0.761297221298239, 0.9077002414083182, 1.0015842003832223, 0.3345663050516916, 0.055464867764882166, 0.29019082762568776, 0.6030182874802358, -0.8523508558643969, -1.2303739210380058, -0.856861803620559, -0.6478711104416077, -0.649628304123598, 1.1091804633984597, 1.0738332050897004, 1.101753082563352, 1.0362313415032531, 0.9910292266609236, 1.0424153634011273, 1.0267248772138378, 25.651242409914143, 1.0389019347477337, 1.024873958343943, 0.9862229466047571, 1.0468162142069506, 1.170007738016844, 1.0729720563996228, 0.9663490701070957, 0.8355797640190951, 1.057131690150553, 0.8148921155816007, 0.6341673052606805, 0.8262188434734582, 1.093409548909967, 0.2708321373781624, 0.041805705033959216, 0.32754592282921813, 0.5983016807001713, -0.8606991510512357, -1.2249654504390148, -0.8467899816325812, -0.645540597911794, -0.6461312871203274, 25.651424521364422, 1.1451745043526136, 0.9901230054591793, 0.9840708381757278, 1.046835129906566, 1.1892247077203648, 1.083190862064678, 1.0765594141450272, 1.0932227724032237, 0.9323649333114825, 0.9439888886727235, 1.0339769911347438, 0.9654327179398603, 0.9449011768534495, 0.9721677065123907, 1.0227248782889096, 1.0357317806407818, 0.8374976944131203, 0.7447667979096869, 0.8465752159998096, 1.0858253083705476, 0.26667657998877087, 0.057794875242899106, 0.3111671614184522, 0.5890639050204791, -0.8590959203610271, -1.214534962420073, -0.866536627933578, -0.6382412644760052, -0.6400757072530313, 0.9949735017767439, 1.0261529891398555, 1.0379864700117252, 0.944172225988479, 0.9324168296371625, 1.0512742817831169, 0.8894090457580209, 0.9072159055209704, 1.0134686030450764, 21.98272780676527, 0.9456520832860654, 1.0429245173153763, 1.0481428729802287, 0.8432838529093916, 0.6916310549334358, 0.8156990519667062, 1.0559625280157725, 0.352239558223042, 0.17003366421828547, 0.3920039410195719, 0.80304790876779, -0.6601157267186519, -0.9793438175190324, -0.619340905567044, -0.13038341049393637, -2.041734983380871, -2.3986434736484505, -2.0510741842133022, -1.809188432795478, -1.8207848946912444, 0.8533714464528215, 0.9212122729528568, 0.9877346322894252, 0.8927516598837095, 0.9638958713967749, 0.9364654154376495, 0.9884857445069789, 0.9732609089042401, 0.9249834712598747, 1.0382411346609692, 21.986905413669447, 0.9091141642259174, 1.1379418812492825, 0.8587690518846879, 0.728697153270035, 0.8004052462583642, 1.0329503383172582, 0.34171739873444656, 0.11668737792764605, 0.36175639278193716, 0.8671877392722325, -0.6316256932180696, -1.0041769095046715, -0.613552653991799, -0.12922004997842243, -2.0484267471064763, -2.4189546978604213, -2.0600457503305196, -1.8253801663997158, -1.8104883111611418, 1.0547156133728586, 1.0240688581442745, 1.0524118260708, 0.9508659336840082, 1.0547578251630034, 0.9873422056298439, 0.9886649863278804, 1.0071018757174606, 0.993172180564761, 0.8949032896883439, 0.8994648997590058, 21.986473636057973, 1.1649162631521066, 0.8382776613233537, 0.7259397049134946, 0.8022632656269382, 1.0437901709844306, 0.3773782752057161, 0.1362911157872397, 0.3800315076585436, 0.8215529278823882, -0.6419915539652461, -0.9968480560409215, -0.6291447187438771, -0.14788301820708902, -2.0622324359511133, -2.386040065876835, -2.0489331068395904, -1.8143260865174147, -1.8151057555757109, 21.985228834963017, 1.073430888735978, 1.0806912414748413, 1.1107015699339409, 1.104213420983574, 1.0420734416300979, 1.0156261221379754, 1.1606029544043281, 1.1261448019489233, 1.0049615219968373, 0.890317011949344, 0.8967942707837571, 1.1219104443167933, 0.8489304332489067, 0.7045303266287595, 0.7129207512340285, 1.0856907854286344, 0.33655336082627546, 0.13153481235343195, 0.3734439415148742, 0.8351179274135662, -0.6446283270241591, -0.990052442794041, -0.6253882887143488, -0.14504304186323627, -2.052578121933287, -2.4068227036773044, -2.045006882371386, -1.8305571138403292, -1.8271807729845833, 0.35243036001975653, 0.363956169202074, 0.3648215713074549, 0.35209241734086955, 0.3554485113002979, 0.36711564154304965, 0.3482504008366268, 0.34590444769210527, 0.36726789008633687, 0.2869931538563664, 0.304423446617035, 0.3158315484447864, 0.369530272422811, 18.406967573042863, 0.31651690305203367, 0.12042814155830153, 1.3316680210002445, -0.5071874994703938, -0.8465906353704866, -0.5284271658929701, 0.4727117636740731, -1.7767405679236503, -2.069993399424063, -1.7261185230005684, -1.1380394107050162, -3.1103535269280047, -3.401489658438829, -3.1279860139631652, -2.87886960153734, -2.9014421265238743, 0.13408669570792295, 0.1590026450930829, 0.10627828199305947, 0.09610926208600937, 0.09266481738503637, 0.0964875814571314, 0.11732891153639996, 0.12306005115849061, 0.11211607739032892, 0.06692270850294849, 0.08645325329204662, 0.1022554807463251, 0.1042350567278297, 0.2262297531430602, 18.403819926077546, 0.30768713266367015, 1.6468701853807015, -0.4732583186954901, -0.8541532930374836, -0.5267728529220305, 0.4716228712691036, -1.7774424387789651, -2.0740135679661216, -1.7471104354016787, -1.1311254857064834, -3.098488082370427, -3.3898901825765537, -3.121224075065671, -2.9199295504307714, -2.9292291923860843, 0.3361916023468041, 0.3569734026722504, 0.33724643864720977, 0.33313096355070143, 0.34081299775727597, 0.345637601005605, 0.3785737728307498, 0.31452147932608415, 0.37207362153010703, 0.4046528837508436, 0.3710910275177645, 0.3648852182723221, 0.36226546868966025, -0.0845960623505661, 0.19589903337867687, 18.40876266875028, 2.0177575562166226, -0.4444467724544737, -0.856201840151736, -0.5843118326214576, 0.48939383567403444, -1.7816661298424088, -2.062775709675115, -1.7671064448271316, -1.13639236215518, -3.1091729731258417, -3.3963592125822393, -3.0977330614715197, -2.9155473573631494, -2.9289257116891227, 18.40348332724951, 1.0809822713080313, 1.1231834923194022, 1.0471489901153366, 1.0741406880534174, 1.136449946345195, 1.0598998577687007, 1.0630419165919383, 1.11006856283639, 1.42016768403613, 1.3290442614330205, 1.277777679637588, 1.0724386696342372, 0.2294200072849379, -0.112342941031078, 0.23454535673977467, 2.6281309320587414, -0.40777288868571854, -0.8614763021928943, -0.6048938422414418, 0.48476975837965874, -1.7775715305895898, -2.0839404012740235, -1.738597760622504, -1.1536843369124992, -3.117618747293421, -3.3924351083769904, -3.130966393919272, -2.9386431766666608, -2.8869350912551117, -1.5061198694588775, -1.478120701776517, -1.481149526938842, -1.4689209582335943, -1.518424365906512, -1.4738000714978543, -1.4876205429940097, -1.5060154180139878, -1.4600937187131475, -1.4784352753645487, -1.5104428145783404, -1.498621022140105, -1.4827646039465345, -1.561090380607401, -1.5480915613391055, -1.5224504501746476, -1.5133344389688397, 14.747142620988264, -1.4845464826591719, -1.7451683079363292, 0.7568239559894655, -2.6612408861135406, -2.8396057760591336, -2.7103278296218285, -2.015630309810779, -3.770444879178133, -3.979025380335023, -3.779150363879724, -3.692513342984397, -3.6230495329440093, -1.7801957920015605, -1.7555094782090324, -1.7833310780320104, -1.7422835053006207, -1.7740081494337716, -1.7616905317249147, -1.7863637442964664, -1.7322738377245688, -1.78493554688532, -1.7779764771797963, -1.7394291807961189, -1.7473373100730614, -1.7270325300428284, -1.7785470358389466, -1.7512578464314235, -1.774329390679665, -1.7170488993836799, -1.588473243636142, 14.734698576753173, -1.521211364261306, 5.477334732956953, -2.6863791385177382, -2.9516311603334007, -2.714433233034113, -1.9767912684851623, -3.6494267894648424, -3.936955707127993, -3.788912054741609, -3.6535378403966887, -3.6394622290985894, -1.4887253590855185, -1.461189430695962, -1.4739923613675483, -1.4613650718616527, -1.4978947604477675, -1.4790612310034774, -1.5230852951438447, -1.5334154663686197, -1.4784627420595198, -1.5228406652687587, -1.4874694767705532, -1.5159916067613324, -1.5228800976285861, -1.436920218174176, -1.442419874337947, -1.4708606222417038, -1.4941845628144743, -1.8262245505039685, -1.5217292713768151, 14.732527150947462, 8.06065462977213, -2.7159347335455264, -2.8660590781676416, -2.6829262188123875, -2.0736509001601555, -3.7486846883275415, -3.966595573869026, -3.744010738414126, -3.647239865119085, -3.6350479635939394, 14.729241324805953, 1.0464428117543862, 0.9432300761027649, 1.049683693819529, 1.0554970752076689, 1.089483767321602, 1.0654843401351295, 0.9950105507970303, 1.037880880295403, 1.3048538576556126, 1.3532237489833978, 1.1756011969189022, 1.2237677332075119, 7.796932078100226, 7.249646148263622, 4.999900238305607, 3.0099608004516782, -1.69028642410775, -1.8414205883056503, -1.603099210131392, 8.629844782111684, -2.6578909315920103, -2.8674038532858086, -2.678905039999423, -1.9341512141677357, -3.7416258154534168, -3.8244515793098084, -3.8041383876791808, -3.70762607651459, -3.6384188291294044, -3.2524516744042127, -3.2333583955988607, -3.2114546804622877, -3.303648196478686, -3.225770377981778, -3.251396659099885, -3.203043839526127, -3.2946932742571686, -3.250191079921459, -3.15836501115569, -3.228039690314972, -3.269943436478957, -3.2434123858019346, -3.239339944089466, -3.3110391093819938, -3.198294009777678, -3.2019335815552514, -3.1447184545127396, -3.1570290531832708, -3.2103558530277447, -3.184458830066526, 11.158306737542771, -3.1729415358876474, -3.205506973825659, -2.6707167183337295, -4.080944014308902, -4.164088422811123, -4.0442521678104795, -3.9138720657300468, -3.8743948556327865, -3.288297463771642, -3.183056904376481, -3.285726664839082, -3.2610469131299245, -3.244079931259452, -3.2769350024043753, -3.2187516747442944, -3.285720582944195, -3.3514289025239234, -3.275302252959442, -3.277451946726179, -3.250629237369304, -3.197460213373502, -3.2780144974393095, -3.24856471059279, -3.2513998179689003, -3.291059415491092, -3.1723701056484472, -3.212728493861967, -3.287048930111503, -3.244297941553163, -3.1988520610739277, 11.156958523589907, -3.136354673089572, -2.388963419405594, -4.0022892810767745, -4.048310370352294, -4.037632527934572, -3.872034096857892, -3.8872102256837064, -3.1893886542815166, -3.130509470290063, -3.1296423285425874, -3.1300544173022806, -3.1346013736363165, -3.183335516202833, -3.1096063184563074, -3.1164724973782416, -3.1654383651453717, -3.1198161021269892, -3.1266609570441357, -3.1455638060168596, -3.1566735036730975, -3.1467570590967893, -3.1680860102915114, -3.1605778714999047, -3.1280553360712715, -3.386713180147865, -3.3287321685772953, -3.2701290354450245, -3.2543852464291003, -3.19783411879285, -3.0144666369406035, 11.148556138902116, -1.9237863411325837, -4.1792392692489, -4.085329865856948, -3.98716545906462, -3.906723841805478, -3.89467056528639, 10.429190720903804, -0.6715196636157117, -0.6753215148203319, -0.6733334404135879, -0.6724805039527867, -0.6516566695854739, -0.6505470891238035, -0.664917341326708, -0.6522957801715376, -0.618065226791642, -0.6331558350217608, -0.6421961673058374, -0.6593763343884519, 0.4569916001486973, 0.018434118117103306, -0.30518333651925256, -0.5050515590602036, 9.661867680165209, 9.649970655668389, 8.883705123634774, 7.140058121675425, -3.194475278169112, -3.1551010629104774, -3.069420841797882, -0.5520919786600775, -4.130916794715902, -4.056258642314105, -3.893138132123447, -3.913765682806596, -3.9848847108985845, -4.227283424881978, -4.17032314081653, -4.115439311235151, -4.073274909944281, -4.144885145040479, -4.207373048198259, -4.136010013504994, -4.210177220454853, -4.269771458641296, -4.185242435044544, -4.1443194611245655, -4.171378106567446, -4.184225197597488, -4.171378223786179, -4.14120160081848, -4.123115798522405, -4.21725733876974, -4.152598540811108, -4.112709253094399, -4.150703206057868, -4.17370330610926, -4.101049754167916, -4.109589624350374, -4.133287010626071, -4.14876764034916, 7.76875214767973, -3.9721816379686663, -3.9792142750150745, -4.048119433773574, -4.067339907815492, -4.072630124713493, -4.091507293281664, -4.074073142105794, -4.083239912890588, -4.011987713261667, -4.010737979730924, -4.080575035455328, -4.038064428027515, -3.96417350874257, -4.069751415736908, -4.0663056600025715, -4.087021693161024, -4.060766225859827, -4.123891636898632, -4.017467731494193, -4.040021170171601, -3.978090235339928, -4.029201816021963, -4.06487145269411, -4.020424170304209, -4.028319538837262, -3.959571645574496, -4.01355515022823, -4.123233182148131, -4.054685941914901, -4.074973180062656, 7.768176650777156, -3.9957453890956653, -4.114311953424403, -4.023394784041394, -4.072315016906072, -3.9778571052856604, -3.983143522189753, -4.079124523067658, -4.096462383284863, -4.041110878239204, -3.946099293879376, -4.0367378911186895, -4.048571803299398, -4.002820364172763, -3.948813334774506, -4.0014816364515, -4.002296755703268, -4.013151800025366, -4.06767879028577, -4.0068613931614525, -4.006963328351516, -4.123927485580791, -4.019739417212812, -3.9847289054062287, -3.9994360774531295, -4.211477055086366, -4.097114776098723, -4.069474978433214, -4.016437939913683, -4.149144289666589, -3.956444988776182, 7.76835617593789, -4.006402183088989, -4.061542292977382, 5.618471335932024, -4.030884049128431, -4.091702889078107, -4.091208209147358, -4.126335116343666, -4.057128813718683, -4.143889299010697, -4.02641543475619, -4.08343286329327, -4.048016090515151, -4.076132600958257, -4.0088731382868446, -4.0287178503233925, -4.05779700884136, -4.116033698237858, -4.05825906528531, -4.084473580623941, -3.164785315235292, -3.514537431558152, -3.829719051885874, -4.028658636522716, 7.59607917346502, 4.620289588968543, 3.5432871138737183, 1.7343295975492907, -4.170065706978082, -4.050949669317927, -4.002075992659337, -4.11622457673679, -4.08512003549421, 0.9959726742187203, 1.0469760044193979, 1.0511402519809727, 1.1470814897478239, 1.0036321333499263, 1.1344745874277857, 1.02881645269203, 1.0582673212122846, 0.9961685495238565, 1.0210530057132001, 1.089973489451591, 1.048877459504571, 1.0334017240110607, 1.0652123699020217, 1.0480426534921046, 1.0742925513476385, 1.002543112684146, 1.012138086689204, 0.9981171575845187, 0.9959955042879909, 0.9995954616182914, 0.926609287460064, 1.0138207661288399, 1.0047632963120858, 1.0602123164546537, 1.066323532466811, 1.1678692738223329, 1.0877034748440428, 1.0232425834945877, 1.0426652628805, 0.9844162159323968, 1.1158501506923937, 1.0842591069697716, 1.0203350813025553, 1.0497128506554358, 1.0533642738194708, 1.0802039528222995, 1.0036187231324065, 1.0114552132989931, 1.1145600312639703, 0.9689106977494771, 1.07374401796513, 1.0193118588884584, 1.037725305948296, 1.0342391736453918, 0.9989617957789115, 1.05135910787493, 1.0177407691091205, 1.1029778205420335, 1.059165621288379, 1.031055690972493, 0.9446790781354908, 1.130168793596125, 0.9320741438500245, 0.9852017248966316, 1.010708055014903, 1.105235652584317, 1.1205336661419807, 0.982249529100912, 1.0322068504999926], "seconds": 4.132863998413086}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 2585, "N": 7, "steps": 4000, "score": 1.295215209678378, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 33.61459439168255, "seconds": 3.9694299697875977}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 1585, "N": 7, "steps": 4000, "score": 1.2920324696114065, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 33.44466872521487, "seconds": 4.144580125808716}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 3585, "N": 7, "steps": 4000, "score": 1.2962877301896094, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 33.655564212431024, "seconds": 4.0636069774627686}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 4585, "N": 7, "steps": 4000, "score": 1.2969592617768084, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 33.68957045366069, "seconds": 3.860280752182007}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 5585, "N": 7, "steps": 4000, "score": 1.2966092197182897, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 33.78188087435055, "seconds": 3.81270432472229}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 435, "N": 7, "steps": 4000, "score": 0.8789558484866716, "n_all": 4, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 25.71860491557589, "seconds": 3.7362189292907715}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 1435, "N": 7, "steps": 4000, "score": 0.9591616695848938, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 26.857601544834125, "seconds": 3.6617541313171387}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 2435, "N": 7, "steps": 4000, "score": 0.966840374332779, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 32.406183203417484, "seconds": 3.6774978637695312}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 3435, "N": 7, "steps": 4000, "score": 0.4115586420887077, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 28.42182014722967, "seconds": 3.6662421226501465}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 4435, "N": 7, "steps": 4000, "score": 0.0, "n_all": 7, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.20610867848463, "seconds": 3.973087787628174}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 5435, "N": 7, "steps": 4000, "score": 0.8679843816990873, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 26.474976186584364, "seconds": 3.9899089336395264}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "random", "seed": 482, "N": 8, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 13.644619859756407, "seconds": 3.96755313873291}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "random", "seed": 1482, "N": 8, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 12.45257987646335, "seconds": 4.080837249755859}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "random", "seed": 2482, "N": 8, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 12.979437875237915, "seconds": 4.177150011062622}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "random", "seed": 3482, "N": 8, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 11.335659201429943, "seconds": 4.398071765899658}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 13.842540507802077, "seconds": 4.206531763076782}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 2417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.998852583716985, "seconds": 4.172839879989624}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 1417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.534753943458274, "seconds": 4.382539987564087}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 3417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.54752456266096, "seconds": 4.257766962051392}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 5417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.585936072889844, "seconds": 4.445074796676636}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 4417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.856127589909093, "seconds": 4.516585111618042}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 6417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.46645843448332, "seconds": 5.381469249725342}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 7417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.289131124079383, "seconds": 5.339127779006958}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 9417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.60437873325208, "seconds": 5.20671010017395}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 8417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.082627284098088, "seconds": 5.467221975326538}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 10417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.39348689861781, "seconds": 5.200387954711914}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 11417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 15.743495756465377, "seconds": 5.083669185638428}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 12417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.974226913470687, "seconds": 4.742794036865234}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 13417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.607558771585964, "seconds": 4.612076044082642}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 14417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 17.268131740149506, "seconds": 4.729095220565796}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 15417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 17.342693020579656, "seconds": 3.8383586406707764}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 16417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.21980223589919, "seconds": 3.9172170162200928}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 17417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.47411320856566, "seconds": 3.7035951614379883}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 18417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.866898854056252, "seconds": 3.8620316982269287}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 20417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.449881560715234, "seconds": 3.624518871307373}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 19417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 13.657454768221188, "seconds": 3.7210769653320312}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 21417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 15.863047945482348, "seconds": 3.7903683185577393}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 22417, "N": 8, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.503881236612603, "seconds": 3.7671890258789062}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 23417, "N": 8, "steps": 4000, "score": 0.9266920560058224, "n_all": 4, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 32.52952560170202, "seconds": 3.976433038711548}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 810, "N": 8, "steps": 4000, "score": 0.0, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 23.980283748347986, "seconds": 3.9893760681152344}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 1810, "N": 8, "steps": 4000, "score": 0.0, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 24.03726965429405, "seconds": 3.911285877227783}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 2810, "N": 8, "steps": 4000, "score": 0.0, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 24.074610215084235, "seconds": 3.81992769241333}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 3810, "N": 8, "steps": 4000, "score": 0.0, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 23.984279429599123, "seconds": 4.028764963150024}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 4810, "N": 8, "steps": 4000, "score": 0.0, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 23.978704556461075, "seconds": 3.8111369609832764}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 5810, "N": 8, "steps": 4000, "score": 0.0, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 23.99179636162872, "seconds": 3.7591707706451416}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 907, "N": 8, "steps": 4000, "score": 0.960168976066549, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 31.252352523642266, "seconds": 3.850705862045288}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 1907, "N": 8, "steps": 4000, "score": 0.9097441869606203, "n_all": 4, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 27.75068761033735, "seconds": 3.7642662525177}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 2907, "N": 8, "steps": 4000, "score": 0.0, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.288461070317604, "seconds": 3.84859299659729}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 3907, "N": 8, "steps": 4000, "score": 0.9614409306649804, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 31.051483006717646, "seconds": 3.771667957305908}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 4907, "N": 8, "steps": 4000, "score": 0.9666234746315828, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 29.09137775738314, "log_rates": [22.503417633754182, -0.5171739148566676, -0.12734793055276603, 0.33452580458213926, 1.2533502658413358, 1.4571039789529112, 1.0681821907356144, 1.4937212061185046, 1.8759338117386533, 1.1548154198985812, 0.6851330935916565, 0.8982669266206953, 0.6539997733590012, 0.6725891985662165, 0.5486506108067394, 0.10736954915353022, 0.007326560480411946, -0.052070003378772996, -0.4431475120123522, -0.4675629166428711, -0.38149622256372057, -0.6479094663934285, -0.57100255840621, -0.3746885334207391, -0.5685090209097903, -0.46187599580872507, -0.6706840487239947, -0.866659012085767, -0.7909373993014608, -0.47749959245208523, 0.19035565056555873, 22.503419121275194, -0.6349419272792096, -0.1040502725479778, 0.35230615910066043, 1.1996347106430953, 1.0924463876339066, 0.7991752802189391, 1.2385191132960442, 2.3750552455041865, 1.1140294951437548, 0.9546099884537962, 0.6325231601454183, 0.6729264981515559, 0.6020374776205729, 0.09943899734484306, 0.02257278774791523, 0.11083689272646434, -0.4824889689374399, -0.47464312619462085, -0.42875714954140687, -0.6469257967380801, -0.5269317977252452, -0.3051881242606991, -0.585873538366843, -0.42153807778284297, -0.6014397187663346, -0.8367364346730303, -0.808355648970994, -0.4219396816708001, 12.819447765167853, 0.06722788859735455, 22.503425152885818, -0.40804560703922926, -0.05212355958066363, 0.38323344912708024, 0.8142080838884861, 0.7190596996541907, 0.43147144000627813, 1.3275608591429882, 2.3304499884051797, 1.043036269033947, 0.5775518517983085, 0.7519595366940951, 0.5653188637504419, -0.010350190212257648, -0.11954115872764907, 0.08079785199316476, -0.5079776245246176, -0.4451656763142306, -0.47334947520350523, -0.7760899325994531, -0.6425098648915567, -0.3381365431188212, -0.6533322670243037, -0.5394791035903497, -0.6107476240622826, -0.8832247813634031, -0.8362062418505871, -0.47488754022083546, 22.356251962648088, 1.2900143942956734, 0.3006199323608214, 20.42638388552654, -0.3357541586451844, 0.016911776639971877, 0.4035054377110753, 0.7397241049013631, 0.590004714672459, 0.4550943799791607, 1.3647078696713266, 0.986976764651595, 0.6700062753282785, 0.6136397711704806, 0.6404809595345797, 0.145069597480815, 0.07795203540739154, 0.043937360356791445, -0.4898956767895848, -0.4011536494307013, -0.32196106006152647, -0.6241182692085011, -0.5142182557723547, -0.2505292711500485, -0.5314726527426463, -0.4056374539352656, -0.5680892495276599, -0.8806813979437397, -0.8510961727406156, -0.33548664768704933, 1.7011381364236182, 10.815106292152208, 1.3557531137295027, 0.4157660090232805, 19.461075527883665, -0.2912457461615039, 0.25681270870834794, 0.682715079344914, 0.9467526208997382, 0.6594329765612715, 0.5167741986253637, 1.1534659259834183, 0.8012163350166441, 0.5271441550064594, 0.5388426270503938, 0.23328398277426496, -0.025165707340006394, 0.05820840184442157, -0.6138595377027952, -0.5417885727118306, -0.40327003536786005, -0.7232723402427457, -0.6646899199041367, -0.3474552228230439, -0.5801426573428035, -0.5059463970510724, -0.5708831038492554, -0.8254070955683539, -1.0182230246140533, -0.462828177024096, 13.21143957700945, 1.652642134102088, 11.879358287172314, 1.2689658328604405, 0.4731534829188039, 19.45284149515911, -0.2576717825630327, 0.330424216052419, 0.8693642841595236, 0.9765881109105418, 0.5265299827092512, 1.16063671565486, 0.7787672463750439, 0.6194346508462483, 0.6624766727434692, 0.17273316519012868, -0.05237133569096504, -0.15287232504373355, -0.5697103272600308, -0.5972106663677484, -0.5350195215286818, -0.9898578531840421, -0.8187170127386532, -0.5668030873548427, -0.694714387201535, -0.6624272108215424, -0.627975107416314, -1.024670733545352, -0.9603124807376263, -0.6093334302151815, 2.145492090713018, 1.700726236567734, 1.720866453671343, 3.1242682971818967, 1.301715184570053, 0.727256130945549, 24.754090383660106, -0.24057381881025156, 0.40303215974191625, 0.8868929786901961, 1.0781640267978745, 1.2018455651919242, 0.8030064702445464, 0.7926533044634388, 0.7776009252770497, 0.47551537394077276, 0.317742904272552, 0.31311856003492117, -0.23224688941600546, -0.16566787758736148, -0.2174604465661583, -0.49142816751652235, -0.2773525205769318, -0.07810324767116772, -0.2584666834115327, 0.029320834477325246, -0.09995426803455196, -0.3892949337120448, -0.2069503238717001, -0.12272593566319234, 1.3411216958576226, 1.533967689575448, 1.8656212695065866, 2.463837474343424, 3.12589800632593, 1.243392873449154, 0.5500174934447057, 24.75406194561215, -0.6344057391434318, 0.5084601096348954, 0.8552047879298535, 1.085453254734384, 0.8545231632542107, 0.8229133647419353, 0.9367399220845531, 0.5037647687306428, 0.5864778735375065, 0.36957152603581966, -0.18305156384674756, -0.052242110481810516, -0.15897814701951715, -0.5700982254131386, -0.1636283354699671, 0.008944149141448548, -0.25222756075506697, -0.11046771554155947, -0.03260836601331533, -0.4101164258656924, -0.24652423058460576, -0.1588649256188563, 12.386230187119121, 1.424092609518226, 0.501568355188107, 2.054813067795546, 2.546023091534894, 2.749337137392395, 1.2032027753681482, 0.5902456804679475, 24.75349754159214, -0.9262233812555954, 0.5657529566441485, 1.268873481322645, 0.790664340504175, 0.6852878615467612, 1.0399710445314392, 0.525594040969323, 0.39569311594732864, 0.4039589230541876, -0.06868773781735472, -0.1770066807996866, -0.0580886644485345, -0.39136542359237203, -0.44772202373901243, 0.02729417279948419, -0.12509057628666861, -0.034549536916911955, 0.058297925754330425, -0.25039232260466004, 0.3706030368976612, -0.03361581012849758, 0.2243105130797875, 0.9066565530599113, 1.517752623105595, 1.0915565998698784, 0.60483137640377, 1.5915210311033965, 24.76633681313838, 1.2031553751883861, 0.6196126885641059, 20.869833939988617, -0.3099806348582774, 1.50219628493553, 0.9840568781016406, 0.5812851174945229, 1.0853418844147014, 0.6808396048443165, 0.2610599440695941, 0.47153339291179086, 0.019142440432003652, 0.1159406593108518, -0.17322569581159403, -0.39391945592442096, -0.3704557365843113, -0.0331739962867307, -0.18961270714547918, -0.14777224794145177, 0.020541440319716553, 0.01932480089863799, 0.47123849485376756, -0.146693273085226, 2.8276219513734917, 1.279611761018944, 0.8005643998904103, 1.3743586658475577, 1.3636387724290266, 0.44822750751423107, 0.8620489855131258, 12.664788967266917, 0.9560952987530625, 0.8802869119222066, 19.509524621746884, 1.3783592569099694, 0.8675976930011218, 0.6143838625334364, 0.7722759237246156, 0.40239194911020576, 0.17197671872267492, 0.10037041317122047, -0.3837029812115718, -0.6118842329305801, -0.4288741173387738, -1.1211309805763994, -1.0109004329686424, -0.6230099367564548, -0.8137762979026832, -0.6372989564159249, -0.774838690758031, -0.7418914223922247, -0.4948517838017424, -0.7377937618937518, 18.607623045461096, 2.826602153924812, 1.5635218412201641, 1.1412235486491926, 0.8761016203903133, 1.2863686601770234, 0.6480697870691254, 1.0212385895019818, 3.4919434165079424, 1.4192225868232133, 0.7131223350078657, 19.399561402315395, 0.6385631056507264, 0.8797286928889113, 0.7892367335504408, 0.29389094367199986, 0.48882760994040725, 0.1765190275171029, -0.32166076464967364, -0.22641195192680735, -0.4145831810148858, -0.6076837223951023, -0.6885212974258751, -0.5049328840820135, -0.7538852413434273, -0.4159790258564478, -0.4502362290185027, -0.7441700837975953, 0.2457962099024913, -0.5778672649985469, 0.6708083195410024, 0.3026167115397237, 0.1580078723694749, 0.781138783617627, 0.45388680753940724, -0.3918816237776994, -0.2715600509365777, -0.15682822988948503, -0.2780661445118805, -0.2193994202062593, -0.24629254340589365, -0.1441303335139996, 18.14101931308734, 0.037241257335782575, 0.44268634165627607, -0.599446535889191, -0.4367831741547213, -0.4358204056896164, -1.1754924512996359, -1.182907024211707, -1.2487697768519233, -1.7777927666276971, -1.8250111431472058, -1.429472730501161, -1.8668211066545808, -1.6203172750831834, -1.5315791484810977, -1.7965738485880154, -1.8868593741880249, -1.5369023646874411, 0.21782819699654574, 0.665806700672054, 0.4991921655915009, 0.20258344221015184, 0.3359638093083086, 0.5046512347519262, 0.20396415616190203, -0.32536856368098394, -0.3046216881332433, -0.4018901766454759, -0.5965457069748751, -0.454715293266196, -0.4612996488831598, 18.141048384755837, 0.6399908705949061, -0.3750788691660258, -0.6752878860178747, -0.37695275068148576, -1.0528455111977617, -1.301629249114147, -1.2943907911347285, -1.795092411402278, -1.8912888941174448, -1.490709547646637, -1.8741715344766845, -1.6835163373450686, -1.6401154479934241, -1.6615462700164598, -1.619144738454746, -1.5179887372874026, 17.347265624931666, 3.9914025274961507, 1.5429242272469565, 1.4672386108587718, 1.174046610405799, 0.8108561278091825, 0.93666979344941, 0.9623085631853803, 0.8423348909914237, 0.40486546226176595, 0.2969992389759728, 0.2125505455811841, -0.44108483724937536, -0.3400618858920402, 17.529383425641004, -0.5143734406054052, -0.23769885218829287, -0.14758691122003434, -0.782322607379218, -0.93267027012246, -0.9890541158808773, -1.575515071967036, -1.6829897092835908, -1.4559501698759245, -1.8260597792075008, -1.433494409429523, -1.5447949243103694, -1.5788268156593017, -1.338585835286252, -1.464869553556563, -1.4006112868268572, -0.6629264081749743, -0.6661341711484323, -1.0887153971887291, -1.5038217817266406, -1.4805855361813478, -1.598102472414756, -1.7244708027585067, -1.6669373424271485, -1.309658530601028, -1.9306377170673894, -1.9111509212509972, -1.719304880259957, -1.6593995496410627, -1.6463530267415771, 16.409027447493983, -1.4556165298161512, -0.5939691499296308, -1.619248643897349, -1.8409014259782974, -1.7218525365716066, -2.374573013312649, -2.3485810933192988, -2.1990767223801457, -2.8005787409374614, -2.463575734240317, -2.340917629772629, -2.4485008668070374, -2.4185251459586943, -2.3003701129839804, -1.1717060843065854, -1.240722833337995, -1.5150879900405296, -1.4572688317008522, -1.2285915963233927, -1.5318543197867338, -1.5396131209514063, -1.4723678436599381, -1.5050756102151694, -1.439071302106975, -1.4416759262395116, -1.7296453558830436, -1.891362554144388, -2.089298197178668, -1.9469429678472747, -1.804574736901691, 16.408741101480825, -0.4144859713659585, -1.5532336812088252, -1.745416575985199, -1.5549292992951247, -2.2728001277917915, -2.4259042951365712, -2.1594740368473393, -2.825967841831712, -2.5652460017874406, -2.442783333360379, -2.4072650682634373, -2.754838673648001, -2.2736425828131406, 15.792924900101934, 3.2547768742673773, 2.2384747460956107, 1.7774004407974364, 0.9882820756110836, 0.7277661621203751, 0.5486544382115847, 0.5001143782543098, 0.6329099255734906, 0.4688565611807098, 0.35748304840748707, 0.16390938565955007, -0.5062493079796231, -0.8571782684854535, -1.28493165726414, -1.7425720467176238, -1.8357437813611177, 15.538755638345679, -1.6974718293361992, -1.5931534949512645, -1.3997338992365698, -2.1909875914585166, -2.222282845777765, -1.8554965054763743, -2.5684025484986877, -2.559227153584453, -2.36240033472717, -2.437316720520961, -2.202642677164216, -2.3146677958775412, -2.708546205209, -2.889117279499919, -2.9754564189703188, -2.8238288880739715, -2.9674600288477166, -3.04075418699112, -3.072402937579016, -2.992129089545593, -3.1749756910717055, -3.0519942858204256, -2.979266864990436, -3.0059227184793245, -3.083147962777689, -3.1810806103048814, -3.1784337835296417, -3.15427209243291, -2.8931310704469424, -2.961801941553773, 14.439967119425202, -2.3695573190106543, -1.6764994955729602, -2.727853327599721, -2.8889821603180588, -2.5783621089714566, -3.365267406836614, -3.504944764771931, -3.146785874306842, -3.2741368717491883, -3.104015336967975, -3.0032121873813677, -2.5989686369146265, -2.6027648013584606, -2.7788339898622167, -2.7304774882651133, -2.7965891242769687, -2.7490186208432847, -2.786366707133225, -2.8899752911784056, -2.9007711966485963, -2.8967913168666044, -2.8838376768630702, -2.8578059035709056, -2.7978473590712607, -2.889030222699893, -2.9805364403606087, -2.796628230237912, -2.929086464009679, -3.207915471799373, -3.057457820033465, 14.440272543658446, -1.2710081499189383, -2.322393689700821, -2.7373673452677405, -2.4954714145692023, -3.288183999763421, -2.934785088831431, -3.408998588028908, -2.975375606890256, -3.2776784594742447, -2.9435222429683146, 13.893623608668932, 2.5679821070031728, 1.6409721300229587, 1.4160085774669537, 1.0154985349906063, 0.9381239512818332, 0.6518426311136797, 0.5556452156236867, 0.514985014866829, 0.4087022521763247, 0.37884221053604517, 0.18636645383029854, -0.3734172752302949, -0.6834025970068893, -1.022483769378498, -1.611134991741841, -2.029624802564221, -2.299128330860766, -3.1211911058606256, -3.055325939202014, 13.489469887881452, -2.5488834890142797, -2.5318783352113585, -2.183521346589651, -3.2071371520099854, -2.5711370150323707, -2.410394605869176, -3.5477424734892384, -2.7270345465763794, -2.896856790974565, -3.3879683888937864, -3.5384446456981187, -3.63996996877737, -3.697797655838106, -3.8371896717105427, -3.756481271792709, -3.8777072992887938, -3.952317014761959, -3.997197524000691, -4.068035263605382, -4.0150546032336605, -4.070185234092326, -4.228342374681724, -4.141224939722801, -4.160097050214962, -4.290921746518721, -4.251295477367286, -4.259017876243238, -3.343506241077057, -3.9560759186803445, -3.803000758894166, 12.622831246403797, -3.0138488642020027, -2.1684440905450675, -3.622320032070158, -4.131395022935174, -3.652271493461411, -3.8815669671964477, -3.9022802579565923, -3.52770986614131, -3.476828485163277, -3.4031962837097467, -3.5143129022471773, -3.4130550934657027, -3.4097644312386377, -3.4147518559748775, -3.4729593808376094, -3.5041832510387096, -3.5618733837948637, -3.6049652229798603, -3.5922014973832797, -3.610018387912908, -3.6813070729566255, -3.836364300832201, -3.8687974945498547, -3.9370995072093664, -4.1244633714558585, -4.168983241760728, -4.288731666689313, -3.9449950888606926, -4.0843556831713315, -3.9727995682219515, 12.622830417772333, -1.8054407620761594, -2.852815570088656, -3.967030600637118, -3.3450828215012347, -3.7186605243141164, -3.748966259765035, -3.5392754079599276, 12.363874915532403, 0.801204055546563, 0.5098235493848396, 0.5310379536927987, 0.4791550348616984, 0.5448102063479793, 0.6050322680454515, 0.7478339860755289, 0.6393649498438645, 0.719188671815193, 0.6637959303028409, 0.5362907441906924, 0.2220378408207623, -0.03638121180374467, -0.33257147132981235, -1.0283912453153123, -1.5776534382725498, -2.0377604265831004, -2.8611658352466116, -3.6190960320103764, -3.673889715791404, -4.25338557536585, -3.955166487724689, 11.192264219592639, -2.8223708888014687, -2.7749385746432176, -3.841768510609876, -2.727741802980696, -3.4786170199041813, -3.4884480012942576, -3.8267591277195776, -3.7621326291379127, -3.8467177540106468, -3.9167081519191176, -3.9064997305679823, -3.84632653923221, -3.937324377172263, -3.960788348004347, -3.9494049736946595, -3.8776768423164194, -3.915736498431821, -3.9564680315612, -3.9989797884480573, -3.8805231941362113, -3.9005136533361098, -3.826494243239418, -3.9104447169981182, -3.940427731145169, -3.9633402767681383, -4.09400971225729, -4.210176572543721, -4.325040944244759, -4.1572713015344185, -4.062159149710086, 11.201903363304831, -3.043849326462263, -2.7450263438880635, -3.4030650674903815, -2.7908877886724968, -3.5569065339417105, -2.3603794696476603, -2.32659406181336, -2.715281412188723, -3.456822591044964, -3.7459438408386028, -3.8251609709825396, -3.8353604194806454, -3.848965540190646, -3.753696965093106, -3.7461637316995273, -3.774034050320411, -3.794152005259524, -3.6069733871858243, -3.6373276926752123, -3.667955625679293, -3.470382247415598, -3.525085503832796, -3.450689884396114, -3.4212421266028947, -3.5516514207458543, -3.6481232716670937, -3.7797802195823866, -4.298950974607901, -4.246614809229784, -3.032991935248263, 9.541904717485437, 10.97110205826039, -1.4525559630287166, -1.5784197375977893, -3.6825422081552825, 11.618907528500268, 1.5330493937130556, 1.4351339057173405, 1.3632351005697119, 1.349319639366903, 1.141634229676487, 0.9719215899746584, 0.34514612345618667, 0.18204911777755822, -0.17497650002975734, -0.29791578941831753, -0.43585410108482087, -0.3375959716949468, -0.26320740812993487, -0.25845370721091826, -0.028977027307350148, -0.02520509828343242, 0.017653871175634682, 0.129480316693333, 0.13070896755832262, 0.047167411026885916, 0.14253014295056404, 0.0793741654519475, -0.3784033461812538, -0.586768924820726, 2.3829465931357614, 13.755402801014801, 0.8707003223517928, 0.8864137992016713, -0.07076094798468664, -1.7888892500798061, -1.9480713544580384, -1.9176516942833097, -1.9381118085111675, -2.0555740938844713, -2.1256264274387973, -2.294299065743342, -2.2227886908891783, -2.1860988527800065, -2.2278560277353, -2.2232023882725214, -2.288047287221242, -2.233480401161181, -2.277552937132784, -2.25877861877213, -2.23889349943789, -2.4224454951126257, -2.35600828781817, -2.5242882113543903, -2.4588905990799086, -2.371571579518232, -2.67768339287061, -2.5783242301014946, -2.703569579727534, -3.5205223091721076, -2.1587586766591205, -0.9257377029863445, 11.263026644719892, -0.9369220003007542, -2.438692733667721, -0.5987903720941095, -0.6360766287521338, -0.6746451907432814, -0.7106261525760821, -0.6672947801706481, -0.7944366863180604, -0.7017018356351915, -0.7368374686921713, -0.75359114475277, -0.8249093334231514, -0.8222439991809636, -0.9368869193906418, -0.9824952024604088, -0.9291463472209297, -0.9863770378933246, -0.9924127552343713, -1.0291152808893023, -1.1681192925949564, -1.3252012347803088, -1.5878509465433468, -1.7866441735780518, -2.4669912354532895, -2.5044031385349883, -2.610155377423605, -3.7747711487952005, -3.48949622918133, -1.6517548044248282, 3.7483334895966967, 11.745936625301102, -2.6131305941229583, 11.72267680696391, -0.4419667209685107, -0.3509061073252806, -0.22170872657696483, -0.239415973981574, -0.18328243125623944, -0.06449799607057662, -0.14771549200427747, -0.15206804601539442, -0.1582950500371402, -0.1202238146672617, -0.1739388846713664, -0.14613138493363098, -0.20033299599800872, -0.2634737595182501, -0.18536894995510042, -0.18219078045103626, -0.3527493282113216, -0.41189123632826974, -0.5115134857707035, -0.7072888829051075, -1.1773490758269725, -1.7467064717550111, -1.997404771127056, -2.8758435625431504, -2.906875261067981, -1.8073352508979625, -1.7413770333143483, 9.213847297890311, -1.9945373767455798, 3.219405015595271, 3.1805890095330924, 3.1850509680369963, 3.21964193632221, 3.2395724447791974, 3.186007900033226, 3.1502122672235306, 3.246952642003976, 3.093957663131087, 3.201667747109939, 3.1777731652464367, 3.1257939056778543, 3.225582810475356, 3.1443748129963973, 3.1491092123916693, 3.2399397596177373, 3.1449187141889743, 3.1939994536613923, 3.252902755898029, 3.274181988411451, 3.2865130945913337, 3.5068080965871813, 3.6164708913527734, 3.492530445482464, 4.464036546143443, 3.068757193493165, 2.9270378916379216, 2.836452725049668, 2.918006852099631, 3.011924120178129], "seconds": 3.804669141769409}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "random", "seed": 2195, "N": 8, "steps": 4000, "score": 0.5754732528249803, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 23.130525546562026, "seconds": 2.9340381622314453}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "random", "seed": 1195, "N": 8, "steps": 4000, "score": 0.5368787099917276, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 25.42513156556351, "seconds": 2.9976370334625244}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "random", "seed": 195, "N": 8, "steps": 4000, "score": 0.5760484947111957, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.941753666392852, "seconds": 3.0738959312438965}, {"family": "complete", "d": 31, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 5907, "N": 8, "steps": 4000, "score": 0.0, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.233312471799927, "seconds": 3.619101047515869}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "random", "seed": 3195, "N": 8, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 9.53654881131513, "seconds": 2.8669931888580322}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 385, "N": 8, "steps": 4000, "score": 1.081080151947048, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 24.36048534641417, "seconds": 3.2509589195251465}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 1385, "N": 8, "steps": 4000, "score": 0.7190915243137287, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 28.45187886029808, "seconds": 3.028607130050659}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 2385, "N": 8, "steps": 4000, "score": 1.1793220330044691, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 24.807633618462354, "log_rates": [11.96191174087221, -8.795955191737065, 11.962047632908577, -8.890145470593284, -9.117651781202905, 11.96204763241745, -9.27361457771254, -8.215661799909496, 11.962047632623047, -8.840959682247327, 10.430398154163903, 11.70193114370052, -8.256382001935489, -8.40600683925355, 11.824502185599941, -8.87640365287879, 0.4086446486010436, 11.824510038077925, -9.25076123076513, 0.938275966180948, 11.8245116848732, -9.011385249510928, 11.485640713439441, 10.619901543309949, -8.568620745678581, -8.08646166940816, 11.805752107608702, -8.6847200003957, -8.857840024951855, 11.805752107409651, -9.013354032412662, 2.714362365909669, 11.805715511984014, -8.83379131473023, 11.312853008045167, 10.896685087284965, 4.1801084610469585, -11.255079550522781, 11.030536578540449, -10.462329319332266, -11.405456931978014, 11.030536105713391, -10.564004747667964, -10.96526226694883, 11.0305364150819, -9.936952201724743, -0.11224525288335883, 11.030528323808932, -10.314029610471621, -11.410106119756014, 11.03052790643481, -10.332390697478383, -1.8785905892363641, 11.030525808768365, 1.9681196198272293, -0.0483459917301295, 11.030516357021076, -10.145341022894103, -0.5623287454874528, 11.030516904956965, -10.423781650181626, -1.2316142362179603, 11.030517346850079, -10.625478957743917, -0.9367876634657496, 11.030515765021665, -10.460082274589158, 0.08722080205657709, 11.030506225799135, -10.20474538590602, -0.9102990421351662, 11.030504519395233, -10.522507260056056, -12.69226208151239, 11.030504402351278, -10.670854190539504, -0.08699223315891788, 11.030488186779804, -10.176602706901656, -1.558093038480011, 11.03049896686984, -10.197553730040012, -12.845585985553779, 11.030498408189985, -10.73672269477152, -0.7548078890551303, 11.03049874249402, -10.625250707951961, 11.030503289678256], "seconds": 3.253474235534668}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 4385, "N": 8, "steps": 4000, "score": 0.9999029863761276, "n_all": 6, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 36.66958715085454, "seconds": 3.0840160846710205}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 3385, "N": 8, "steps": 4000, "score": 0.9872065976545079, "n_all": 7, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 32.80283655259754, "seconds": 3.36608624458313}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 7385, "N": 8, "steps": 4000, "score": 0.9997720543174732, "n_all": 6, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 35.13471359177399, "seconds": 3.1438567638397217}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 5385, "N": 8, "steps": 4000, "score": 0.8664811652779917, "n_all": 7, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 29.070640267509592, "seconds": 3.362539052963257}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 6385, "N": 8, "steps": 4000, "score": 0.9426623687369539, "n_all": 6, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 30.05709292575206, "seconds": 3.438654899597168}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 8385, "N": 8, "steps": 4000, "score": 0.7265231014564989, "n_all": 7, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 38.52590531387348, "seconds": 3.16352915763855}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 10385, "N": 8, "steps": 4000, "score": 0.9188118727657256, "n_all": 5, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 35.021421059310896, "seconds": 3.3413898944854736}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 9385, "N": 8, "steps": 4000, "score": 0.9999747020492676, "n_all": 6, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 30.94614673044432, "seconds": 3.726306200027466}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 11385, "N": 8, "steps": 4000, "score": 0.8090058671820328, "n_all": 6, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 22.843763331141886, "seconds": 3.4605000019073486}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 12385, "N": 8, "steps": 4000, "score": 0.7508055150921102, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 24.522060681860296, "seconds": 3.2888503074645996}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 14385, "N": 8, "steps": 4000, "score": 1.1610953438661722, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 27.670343984370266, "seconds": 3.2399239540100098}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 15385, "N": 8, "steps": 4000, "score": 0.7265242230088813, "n_all": 6, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 33.743704629403304, "seconds": 3.1127800941467285}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 16385, "N": 8, "steps": 4000, "score": 0.9338305809567256, "n_all": 5, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 36.26740550023035, "seconds": 3.2115049362182617}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 13385, "N": 8, "steps": 4000, "score": 0.9505550218333632, "n_all": 7, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 20.973968876233098, "seconds": 3.6037192344665527}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 17385, "N": 8, "steps": 4000, "score": 0.8958902814053626, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 34.07436771629726, "seconds": 3.0891499519348145}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 19385, "N": 8, "steps": 4000, "score": 0.9205200562099696, "n_all": 7, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 28.903518651491076, "seconds": 3.032538890838623}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 18385, "N": 8, "steps": 4000, "score": 1.150235843220254, "n_all": 8, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 23.021401405783052, "seconds": 3.210233211517334}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 21385, "N": 8, "steps": 4000, "score": 0.8964385177151424, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 36.9799085150091, "seconds": 2.843914031982422}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 20385, "N": 8, "steps": 4000, "score": 0.5773364511588737, "n_all": 6, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 33.82177466884862, "seconds": 3.017023801803589}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 23385, "N": 8, "steps": 4000, "score": 0.9414473128535873, "n_all": 5, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 31.855527546452738, "seconds": 3.057811975479126}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 412, "N": 8, "steps": 4000, "score": 0.5242159208349499, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 34.34722812751453, "seconds": 2.8780429363250732}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 1412, "N": 8, "steps": 4000, "score": 0.5114045115900709, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 33.5961763806231, "seconds": 2.9241018295288086}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 2412, "N": 8, "steps": 4000, "score": 0.5177561222582695, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 33.6840716241434, "seconds": 2.8338377475738525}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 22385, "N": 8, "steps": 4000, "score": 0.9605419472455213, "n_all": 6, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 13.833824019232583, "seconds": 3.2383580207824707}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 3412, "N": 8, "steps": 4000, "score": 0.5162449276524449, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 33.49200782434542, "seconds": 2.9333369731903076}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 4412, "N": 8, "steps": 4000, "score": 0.5275017748182443, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 33.850408620514514, "seconds": 2.9592933654785156}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 5412, "N": 8, "steps": 4000, "score": 0.507701446954058, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 33.02358227879644, "seconds": 2.8995800018310547}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 173, "N": 8, "steps": 4000, "score": 1.0312159658254014, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.242473489859343, "seconds": 3.067488193511963}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 1173, "N": 8, "steps": 4000, "score": 1.0308226460687202, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.235522989085952, "seconds": 3.0535590648651123}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 4173, "N": 8, "steps": 4000, "score": 1.040767673119832, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.221971960633217, "seconds": 3.0963351726531982}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 2173, "N": 8, "steps": 4000, "score": 1.032068977571843, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.164105466960363, "seconds": 3.2295281887054443}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 5173, "N": 8, "steps": 4000, "score": 1.0324181881705974, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.273630636667427, "seconds": 3.1010310649871826}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 3173, "N": 8, "steps": 4000, "score": 1.0398959985740435, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.123922294427778, "seconds": 3.186448097229004}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 1431, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 7.26410415829319, "seconds": 3.700382947921753}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 431, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 9.664910801263327, "seconds": 3.7780070304870605}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 2431, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 8.885162164849163, "seconds": 3.775761127471924}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 3431, "N": 7, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 9.966457127343602, "seconds": 4.161756277084351}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 871, "N": 7, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.35489036469862, "seconds": 4.10116982460022}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 4871, "N": 7, "steps": 4000, "score": 0.9891237546230195, "n_all": 6, "n_res": 6, "iters": 4000, "stop": "steps", "log_rate_span": 32.86627337692818, "seconds": 3.994157075881958}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 3871, "N": 7, "steps": 4000, "score": 0.7369673256054659, "n_all": 4, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 28.147458461607318, "seconds": 4.017063140869141}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 1871, "N": 7, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 13.833148037374354, "seconds": 4.061846733093262}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 2871, "N": 7, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.333483592438466, "seconds": 4.109608888626099}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 5871, "N": 7, "steps": 4000, "score": 0.9226220429992983, "n_all": 4, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 25.89860074089872, "seconds": 3.845221757888794}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 6871, "N": 7, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.629139355580488, "seconds": 3.9704740047454834}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 7871, "N": 7, "steps": 4000, "score": 0.7890367169432313, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 24.202151670001093, "seconds": 3.764914035797119}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 8871, "N": 7, "steps": 4000, "score": 0.0, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 16.19303012017484, "seconds": 3.709359884262085}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 9871, "N": 7, "steps": 4000, "score": 0.8405897451465483, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 28.919171949770877, "seconds": 3.6570188999176025}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 12871, "N": 7, "steps": 4000, "score": 0.8098614613177214, "n_all": 3, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 29.074135275871804, "seconds": 3.6669111251831055}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 11871, "N": 7, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.703986222002566, "seconds": 3.7341060638427734}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 10871, "N": 7, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.14566628833439, "seconds": 3.802827835083008}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 13871, "N": 7, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.98652868560478, "seconds": 3.860211133956909}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 14871, "N": 7, "steps": 4000, "score": 0.8951062340261544, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 31.444585689215266, "seconds": 3.7063140869140625}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 15871, "N": 7, "steps": 4000, "score": 0.9147752620429962, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 30.301775007646647, "seconds": 3.8048789501190186}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 16871, "N": 7, "steps": 4000, "score": 0.837697705588756, "n_all": 3, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 29.15194353069822, "seconds": 3.6473920345306396}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 17871, "N": 7, "steps": 4000, "score": 0.7775828055543363, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 30.013333145871655, "seconds": 3.807888984680176}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 18871, "N": 7, "steps": 4000, "score": 0.7176113805476504, "n_all": 4, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 24.665338123495275, "seconds": 3.73270583152771}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 19871, "N": 7, "steps": 4000, "score": 0.6918424673309932, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 29.619447325081268, "seconds": 3.6922531127929688}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 20871, "N": 7, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 15.519931477301924, "seconds": 3.693955183029175}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 21871, "N": 7, "steps": 4000, "score": 0.9682842900710166, "n_all": 4, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 30.63020821533972, "seconds": 3.7483909130096436}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 22871, "N": 7, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.238411249626086, "seconds": 3.8241028785705566}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 23871, "N": 7, "steps": 4000, "score": 0.8633036705578073, "n_all": 3, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 27.748234043601446, "seconds": 3.6264760494232178}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 75, "N": 7, "steps": 4000, "score": 1.2942660065302396, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 33.85846476216332, "seconds": 3.5432069301605225}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 1075, "N": 7, "steps": 4000, "score": 1.295242646001662, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 33.814525384577294, "seconds": 3.3990721702575684}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 2075, "N": 7, "steps": 4000, "score": 1.2936067934580335, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 33.87555992433738, "seconds": 3.5822808742523193}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 3075, "N": 7, "steps": 4000, "score": 1.2944624906665327, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 33.84978880735263, "seconds": 3.6205170154571533}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 4075, "N": 7, "steps": 4000, "score": 1.295417480910668, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 33.81979399223902, "log_rates": [21.47520638746296, -6.590867335413107, 21.538023901680635, -6.551044471065136, -6.679289767665099, 21.54642938512554, -6.548090456267274, -6.661039148246728, 21.539171663582565, -6.57468690896936, 21.54863120562536, -6.65006181641449, 19.176596180412044, -6.6690696376073975, 17.71751804594999, -6.652421605648689, -6.652817237754995, 17.718019859398098, -6.607483602250051, -6.614676767857537, 17.71376404447242, -6.711821744557181, 17.71353429927712, -6.620114322616671, 17.064841348165526, -6.7527485228466055, 14.083564014125137, -6.619818248394651, -6.672354090029669, 14.084130637917461, -6.561807574763894, -6.620285697377273, 14.084268024705311, -6.6469268337795615, 14.083044453187538, -6.498995225483283, 15.01944304578375, -7.371604634179576, 10.519250049752054, -6.616703685295834, -7.6585049394697435, 10.51640578502298, -6.712922568554303, -7.424262211844814, 10.516963203596648, -6.653092528408347, 10.515659629363263, -4.78941668667779, 12.972024850032911, -9.360229123693351, 6.923542840737092, -6.737967319102931, -9.668744362873491, 6.922901811400937, -6.73623623531127, -9.383351594609772, 6.929690170810392, -6.7079900106479196, 6.909442256964668, 2.210993841780463, 10.795583950230585, -11.194160631685131, 3.263058485914896, -6.991164708589305, -11.161528340545422, 3.262808379578107, -7.061983182943654, -11.119312388137557, 3.2627497746255276, -6.880456322267959, 3.2610416271630944, -3.2004127457745852, 8.514300936488262, -12.24267812057269, -0.7328267518315045, -7.841048660267106, -12.271162786613662, -0.7339538066587672, -8.146203397964054, -12.12710492920552, -0.7279780864604648, -7.784312148823129, -0.7308673715266495, -12.210160716575112, -7.6357714359883575, -6.622743713358235, -6.617278395064274, -7.660382630202201, -6.731665903600179], "seconds": 3.608419895172119}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 5075, "N": 7, "steps": 4000, "score": 1.2940316603340176, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 33.792071236515056, "seconds": 3.6436448097229004}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 381, "N": 7, "steps": 4000, "score": 0.6751768606033597, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 27.721798858614623, "seconds": 3.8054521083831787}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 1381, "N": 7, "steps": 4000, "score": 0.0, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.20172047906374, "seconds": 3.804910182952881}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 2381, "N": 7, "steps": 4000, "score": 0.5465694435663517, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 24.067296516705305, "seconds": 3.7261180877685547}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 3381, "N": 7, "steps": 4000, "score": 0.0, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.147107956471979, "seconds": 3.6748411655426025}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 4381, "N": 7, "steps": 4000, "score": 0.0, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.197283018793641, "seconds": 3.6807680130004883}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "random", "seed": 418, "N": 8, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 8.682179041334535, "seconds": 3.7055060863494873}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "random", "seed": 1418, "N": 8, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 10.094309036405502, "seconds": 3.6750359535217285}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 5381, "N": 7, "steps": 4000, "score": 0.0, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.207906949279344, "seconds": 3.8832340240478516}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "random", "seed": 2418, "N": 8, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 8.935214048626111, "seconds": 3.775991916656494}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "random", "seed": 3418, "N": 8, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 9.72387547996815, "seconds": 3.7870752811431885}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 140, "N": 8, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 16.40801373503023, "seconds": 3.727484941482544}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 1140, "N": 8, "steps": 4000, "score": 0.663460054895372, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 33.98764276471503, "seconds": 3.57792592048645}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 2140, "N": 8, "steps": 4000, "score": 0.6656179334262093, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 32.15532121709103, "seconds": 3.672922134399414}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 3140, "N": 8, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.754043812771222, "seconds": 3.5654938220977783}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 5140, "N": 8, "steps": 4000, "score": 0.9118255008607746, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 25.107678409714996, "seconds": 3.7768118381500244}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 6140, "N": 8, "steps": 4000, "score": 0.7063924739517327, "n_all": 3, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 30.663066164834117, "seconds": 3.8473668098449707}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 4140, "N": 8, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 13.049922390233938, "seconds": 3.961827039718628}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 7140, "N": 8, "steps": 4000, "score": 0.9885756209253493, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 33.937378411504, "log_rates": [12.367548890640217, 5.008512445827564, 9.274471916642346, -8.083094794832697, -8.314539782475272, 9.264809544423787, -7.955436541450318, -8.821391341332456, 9.265249195717917, -7.476725815421171, -8.536054121697221, 9.26473063062844, 20.191158579837655, -8.205521114263938, 20.188880074947573, -7.137934727648172, 7.983394652087859, 20.18859855177306, -7.376214276227513, 20.139375457138847, 17.06953104306106, -6.51101713300319, -8.027323170301681, 15.745557634610824, -6.8233713649897325, -3.4442714649553143, 15.745553838237834, -7.465555550939665, 15.729075418688728, 11.864456562688215, -7.253708028822677, -7.918127577776595, 11.602005147125343, -6.4083682880894015, -8.4050673827709, 11.60265706274506, -6.11296590998449, -8.626859196274534, 11.600699339115227, -6.598363572151996, 11.676484578983628, 7.0254358686161975, 4.14751343977472, -11.268781629724039, 2.675877695232797, -8.267492725897032, -4.484849238643731, 2.6757702602249345, -8.749069213544614, -4.313445493493759, 2.6778539892630473, 0.361553276318002, -10.786197800398723, 2.678050967357831, 9.32508514100672, -10.540512161541269, 3.4900920191535296, -8.136096653246728, -1.252002802256281, 3.4866539358723507, -9.342183546884476, -5.574288035026203, 3.489330300995493, -8.511495879540094, 3.4664346772751333, 0.6754558835622948, -6.584666460410617, -12.187822839763943, -0.902152842475319, -0.8676172878540891, -13.746219831666345, -0.9035926575679775, -9.3444352369628, -13.02785477610643, -0.9034218925058047, -8.7193660955972, -1.054049589206347, -2.825921530706052, 11.193473851644136, 2.6783530418091974, 6.673586681632631, -4.429372054714, -8.307619314723821, 6.671150333251629, -7.15215821891357, -7.96796310225631, 6.671225697630331, -6.874490058848497, 6.69140250034287], "seconds": 3.9233930110931396}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 9140, "N": 8, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 17.853445387528097, "seconds": 3.9837892055511475}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 8140, "N": 8, "steps": 4000, "score": 0.0, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 13.600950278611457, "seconds": 4.234466075897217}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 10140, "N": 8, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.977754775274407, "seconds": 4.049459218978882}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 11140, "N": 8, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 12.123678633995716, "seconds": 3.8675193786621094}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 12140, "N": 8, "steps": 4000, "score": 0.747689013053508, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 32.24381290643561, "seconds": 3.908439874649048}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 13140, "N": 8, "steps": 4000, "score": 0.0, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.226480966702145, "seconds": 3.736125946044922}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 14140, "N": 8, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 13.856677226974215, "seconds": 3.7621848583221436}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 15140, "N": 8, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.078350777309902, "seconds": 3.7643918991088867}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 16140, "N": 8, "steps": 4000, "score": 0.820750940145582, "n_all": 3, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 29.683262652403926, "seconds": 3.661957025527954}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 17140, "N": 8, "steps": 4000, "score": 0.0, "n_all": 4, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 12.49909630095374, "seconds": 3.836905002593994}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 18140, "N": 8, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.719840237310262, "seconds": 3.7802438735961914}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 19140, "N": 8, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 16.24347076849415, "seconds": 3.8207061290740967}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 20140, "N": 8, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 13.895544536208313, "seconds": 3.8149807453155518}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 21140, "N": 8, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 14.276201618180526, "seconds": 3.5649380683898926}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 22140, "N": 8, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.036873495391703, "seconds": 3.97928786277771}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 265, "N": 8, "steps": 4000, "score": 0.0, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 23.96743983646221, "seconds": 4.087946176528931}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 1265, "N": 8, "steps": 4000, "score": 0.0, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 24.020759952148502, "seconds": 3.988710880279541}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 23140, "N": 8, "steps": 4000, "score": 0.7083468090190554, "n_all": 3, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 28.21522898200073, "seconds": 4.1700849533081055}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 3265, "N": 8, "steps": 4000, "score": 0.0, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 23.988575860598306, "seconds": 4.113492965698242}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 2265, "N": 8, "steps": 4000, "score": 0.0, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 24.106101998360668, "seconds": 4.270164966583252}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 4265, "N": 8, "steps": 4000, "score": 0.0, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 23.993213561115013, "seconds": 4.117308855056763}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 5265, "N": 8, "steps": 4000, "score": 0.0, "n_all": 7, "n_res": 7, "iters": 4000, "stop": "steps", "log_rate_span": 24.001859554258886, "seconds": 4.077161073684692}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 68, "N": 8, "steps": 4000, "score": 0.0, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.292781257756465, "seconds": 4.119696140289307}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 1068, "N": 8, "steps": 4000, "score": 0.0, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.247565683836381, "seconds": 3.9872477054595947}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "random", "seed": 784, "N": 6, "steps": 4000, "score": 0.5772177487528535, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 18.12450362041652, "seconds": 2.862492799758911}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 3068, "N": 8, "steps": 4000, "score": 0.0, "n_all": 7, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.112600543395818, "seconds": 4.012225866317749}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 2068, "N": 8, "steps": 4000, "score": 0.0, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.185985579981699, "seconds": 4.047251224517822}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 4068, "N": 8, "steps": 4000, "score": 0.0, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.210538505296343, "seconds": 4.132538080215454}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "random", "seed": 2784, "N": 6, "steps": 4000, "score": 0.5771894813508581, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 23.67712274609967, "seconds": 2.713752031326294}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "random", "seed": 1784, "N": 6, "steps": 4000, "score": 0.5742333669986753, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.890473391015234, "seconds": 2.8772711753845215}, {"family": "hubpath", "d": 31, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 5068, "N": 8, "steps": 4000, "score": 0.0, "n_all": 8, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 14.18807189371394, "seconds": 4.140991926193237}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "random", "seed": 3784, "N": 6, "steps": 4000, "score": 0.5772472773487157, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 24.504220272281554, "seconds": 2.724674940109253}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 318, "N": 6, "steps": 4000, "score": 0.7419491506069759, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 27.373170596066323, "seconds": 3.5472092628479004}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 1318, "N": 6, "steps": 4000, "score": 0.7590002402264922, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 22.859813701759045, "seconds": 3.715780019760132}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 2318, "N": 6, "steps": 4000, "score": 0.8561468789149903, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 26.729597067352973, "seconds": 3.564708948135376}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 3318, "N": 6, "steps": 4000, "score": 0.6220949475598945, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 18.840208795453734, "seconds": 3.630629777908325}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 4318, "N": 6, "steps": 4000, "score": 0.5771857417229781, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 24.52205937502732, "seconds": 3.79636812210083}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 5318, "N": 6, "steps": 4000, "score": 0.5745155457958799, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 23.01468824193394, "seconds": 3.726227045059204}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 6318, "N": 6, "steps": 4000, "score": 0.5746277341061434, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 21.894589153888056, "seconds": 3.8671047687530518}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 8318, "N": 6, "steps": 4000, "score": 0.37923986773138224, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 27.544116408417402, "seconds": 3.6701560020446777}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 7318, "N": 6, "steps": 4000, "score": 0.5654358171153056, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 25.515557612690436, "seconds": 3.835012912750244}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 9318, "N": 6, "steps": 4000, "score": 0.7601968337097166, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 19.938536196165817, "seconds": 2.9283459186553955}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 11318, "N": 6, "steps": 4000, "score": 0.8782646855786171, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 22.837917091079326, "seconds": 2.908613920211792}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 12318, "N": 6, "steps": 4000, "score": 0.6268532989775998, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 19.918078519627347, "seconds": 2.835108757019043}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 10318, "N": 6, "steps": 4000, "score": 0.5771669569715036, "n_all": 3, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 25.56824390471452, "seconds": 3.031749725341797}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 13318, "N": 6, "steps": 4000, "score": 0.5715567059654356, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 25.698274900604936, "seconds": 2.8599910736083984}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 14318, "N": 6, "steps": 4000, "score": 0.731570675488781, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 22.66725825637685, "seconds": 2.909635066986084}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 15318, "N": 6, "steps": 4000, "score": 0.7724036914235493, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 23.620490310833894, "seconds": 3.0684750080108643}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 16318, "N": 6, "steps": 4000, "score": 0.784073453811276, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 26.62726988373928, "seconds": 3.0735678672790527}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 17318, "N": 6, "steps": 4000, "score": 0.5773335272126923, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 29.14843752476531, "seconds": 3.235050916671753}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 18318, "N": 6, "steps": 4000, "score": 0.5738479450457301, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 27.19146225778554, "seconds": 3.4234602451324463}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 19318, "N": 6, "steps": 4000, "score": 0.5650019388115438, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 22.721606857432008, "seconds": 3.3684260845184326}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 20318, "N": 6, "steps": 4000, "score": 0.8556072405819386, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 22.903658690945267, "seconds": 3.3657190799713135}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 21318, "N": 6, "steps": 4000, "score": 0.5766721500732631, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 30.21699853566604, "seconds": 3.399355173110962}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 22318, "N": 6, "steps": 4000, "score": 0.5730800099388674, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 23.09382924527199, "seconds": 3.3617300987243652}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 23318, "N": 6, "steps": 4000, "score": 0.4141704292269659, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 31.757979726121224, "seconds": 3.2697551250457764}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 126, "N": 6, "steps": 4000, "score": 0.9458204909252628, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 38.65723882931467, "seconds": 3.2425880432128906}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 1126, "N": 6, "steps": 4000, "score": 1.023742607975693, "n_all": 6, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 39.69596684693838, "log_rates": [34.11458027913107, 2.781278190478462, 2.8213050402335837, 2.8608744835165876, 26.63589044373645, 2.5964717951561296, 2.5698888950129204, 2.7242287875939484, 19.936775530616778, -1.4014786991821258, -1.8414399234217984, -1.5835828572145416, 10.109236864642865, -2.0242167094104673, -2.051339600191338, -1.89467637881376, 10.297157706438545, -2.322974600968353, -1.475728805902607, -2.337753773999014, 2.7649268147033808, 33.947530254537064, 2.747155970694018, 2.7779536945180556, 2.7937959254146127, 2.683817072440208, 2.6424622172153422, 2.6573909040108017, 2.89872939472735, -1.4162575029655904, -1.856565760029076, -1.5981214785642432, -1.4710286111780373, -2.030250689433492, -2.055807088948147, -1.9018689798538846, -2.136804378183075, -2.3143610963887102, -1.617524559608851, -2.3350140687934133, 2.7379752619849316, 2.7756574036801767, 33.94773629826495, 2.70220811980319, 2.8636056857699526, 2.6092190476570476, 2.6153909692605537, 2.7200469478058955, 2.8264582281897392, -1.4158426358257998, -1.8564155310014971, -1.5967096615648007, -1.469759764687812, -2.03078053029707, -2.056404774016684, -1.9012140183807158, -2.134924896688953, -2.2768817356601345, -1.648584212399306, -2.3036865431005866, 2.7524901419683854, 2.7165420260621476, 2.7968881678740476, 33.947972256285766, 2.8253646824835053, 2.6523367010689354, 2.566355191738189, 2.704131171534512, 2.871871555907924, -1.414362089643638, -1.857827134174516, -1.5969585756741476, -1.4689298057145652, -2.033328728840085, -2.0551990732848116, -1.900332613807491, -2.1316079661453786, -2.2930764098204186, -1.637787582733143, -2.3220799393796, 33.94738200065242, 2.77833188526457, 2.8236699019768876, 2.752196337999809, 2.8197699009749964, 2.749858712139132, 2.5939449332416338, 2.61300484295907, 2.8470805466239493, -1.4142370939163507, -1.856374888976674, -1.5983623209606717, -1.4687016786526894, -2.031190627123051, -2.0576125994530856, -1.9012335746254565, -2.1351249730671413, -2.3016296611499576, -1.6699710048902996, -2.3140321251666074, 2.3967792511288826, 2.2917197827400653, 2.268673584698312, 2.27479285680487, 2.3566136964687705, 25.003635311006736, 2.3581135567645886, 2.1657989344949042, 3.177287267705633, -2.9957528888173854, -3.4360407315804924, -3.1786014356924386, -3.010251845809229, -3.587709640062715, -3.6033127952199817, -3.4620561205625258, -3.640153774041027, -3.458077301829125, -1.669020670513433, -3.4169588258383246, 2.1675941527766533, 2.169458242914288, 2.094419554443668, 2.1744163946914026, 2.136288173729072, 2.2819683842142924, 24.988404861144065, 2.4047379569702274, 3.659958724013214, -2.9964695759649493, -3.4383409116440897, -3.1797171141607645, -3.0166493571894, -3.5930887323281357, -3.604060672815344, -3.4605108961031807, -3.6447531907813184, -3.4115101703757733, -1.6876788814764034, -3.4113156638438418, 2.285890199030034, 2.371841076782433, 2.332565122248391, 2.272806417228571, 2.365675722646059, 2.0176447607406565, 2.2529855288664242, 24.97592945118391, 3.7716617745391687, -2.997487452942703, -3.437854613927853, -3.180417383813098, -3.014478635499664, -3.592896957897938, -3.596087465991474, -3.465475893525693, -3.644067332815782, -3.428479927066805, -1.44159063888418, -3.4971995686112503, 24.96548579649909, 3.046763854398429, 2.984626912196081, 2.7974149950418328, 2.8750094326043403, 2.3720317397761193, 2.0802001733650832, 2.340087176473147, 4.18233022029832, -2.99905125122701, -3.4411964104600243, -3.18262103425737, -3.0126346046653563, -3.5931548797878583, -3.597534657281435, -3.460759085833851, -3.645943652243532, -3.4132523552243588, -1.545682698380612, -3.484922167799386, -4.842050235573227, -4.840307828615766, -4.840848261717175, -4.83997518267098, -4.842838763761753, -4.834207874320416, -4.834468254425223, -4.842917543784326, -4.838579631320909, 16.652852980532447, -4.576950471559645, -5.014464594656331, -4.66859610047507, -5.056411861551815, -5.040432112767318, -4.971267936840847, -4.849680604577725, -4.282416311136784, -1.2842174798951038, -4.240465489739806, -5.334178627188034, -5.327549133145421, -5.333378237482086, -5.332276851493968, -5.33045210289643, -5.3327464698034825, -5.333674729708545, -5.335441149967456, -5.332435825095755, -4.8244094719288455, 16.65285221791261, -4.582992599015061, -4.564790804610599, -5.08072063634497, -4.979456280446459, -5.0319293793913795, -4.7859713035640885, -4.102946785166277, -1.2420394550390643, -4.061370748176095, -4.790052511504823, -4.785985129815684, -4.787003565465369, -4.7867014229333975, -4.785581377310783, -4.793131940651611, -4.796871209618018, -4.787068647535686, -4.786577201723227, -5.310545878036041, -4.837170241272482, 16.652853194838062, -3.479802535587976, -5.228103837209736, -4.948225126000589, -4.944391411819958, -4.96651030379143, -3.9576167131544864, -1.2016777727848484, -4.070132525364981, 14.07087980483986, 3.3608640839166766, 3.4386982316096226, 3.3733407704059704, 3.322838430758197, 15.742099372674215, 4.74894307666039, 4.3545797793172225, 3.8262357726706298, -4.771507792908297, -5.304875142295231, -4.831744952423072, 16.00385896383875, -5.242788673599558, -5.150337856300459, -4.683792747716135, -4.9927480488541125, -4.163199206682732, -1.077798242133766, -4.181301299326388, -5.544733068962347, -5.520396881704163, -5.4859726507856506, -5.532599787855761, -5.539715805206196, -5.499169107867779, -5.573692653009162, -5.507949033035696, -5.48430201797899, -5.297027566854389, -5.400012397251107, -5.574012216030005, -5.4709230335851915, 16.278961440363187, -5.554620486860425, -5.34861280887956, -4.244708024947222, -3.7110563490215016, 0.29431438751080086, -3.6921412574095402, -5.488216056312073, -5.4207044290642825, -5.472134895853333, -5.47607972028116, -5.461296408480126, -5.456679298000403, -5.480298292890174, -5.477915947383053, -5.440708221378471, -5.447757114122411, -5.3027146391424385, -5.3943349674976515, -5.504795128840071, -5.459537487864363, 16.278967041934802, -5.581386567807315, -1.1433031369042672, -3.374176945356169, 0.7076953038957355, -3.6078696943964275, -4.8792387447974, -4.87091415037598, -4.8980177167961765, -4.857656691812139, -4.910509840015014, -4.901031704503064, -4.885446403934503, -4.910184794080395, -4.886727639466027, -5.24804181281451, -5.2756105045908575, -5.150696974847013, -5.069235894324268, -5.010989990615173, -5.4047220679019246, 16.278966433366065, 1.5892542726421135, -3.5612155983189795, 0.9727492076541626, -3.7366908408377126, 5.594257138228759, -5.460146156318676, -5.429176973323896, -5.417945673103226, -5.450590473055826, -5.384208048869604, -5.4021144898722, -5.443379363685317, -5.448511473231411, 5.0768735761125035, 2.0988713385676805, 0.6131886744696461, -3.36581580150151, -4.0161596256164485, -5.033190432016699, -5.4379407536919375, 16.278957014505735, -3.435915250080426, 1.333257923600777, -3.5114116147165864, -2.9914025297039726, -2.982579728780593, -3.0549071954926403, -2.9168511822008067, -3.1057365794900154, -3.0570507991030027, -3.0961618288093904, -3.142096564545956, -3.011582606672168, -2.991567554637736, -2.8524226951380465, -2.965790272762061, -2.935369849462625, -2.5909607174827074, -2.407565798238404, -2.7227189790803585, -2.9200539791366675, 16.278927937417347, -2.210443850647884, 2.744014915496319, 13.412657234908965, 13.388770523302108, 13.510441094593372, 13.369116500772352, 13.359674218683654, 13.880254110096871, 13.878066443036392, 13.667495938104533, 13.480213033664837, 7.260125910958468, 4.026214917356945, 4.106186240037016, 4.218637123934492, 5.339131093863483, 3.9568093221308285, 4.362857905443911, 3.2046449438393023, -2.9031626162697326, 15.367711802146532, -2.921527816992054, -3.2280691457908324, -3.2079672633116116, -3.1647834555785255, -3.225604137372223, -3.2196045863058007, -3.221070349686804, -3.09777055602643, -3.223326132627956, -3.140337026822411, -3.110857183232012, -3.0549195573096424, -3.076710233932726, -3.1281462621577365, -2.621850621796419, -2.817856461046307, -2.9195056657139125, -2.8205489400242234, 3.078000705042783, -2.866516714255855, 15.359482067873351, 15.358701111271728, 5.283924975301335, 5.167926182801127, 5.182160852567792, 5.222479906695973, 5.464784948234618, 5.301314968842396, 5.416752823692915, 5.32503478975165, 7.75265270386523, -1.4771224419621736, -2.146174126962509, -2.6626649230451482, 5.106417547592125, 1.1573250355041822, -0.08453039176432382, -1.7140725099541139, -2.5022588077351244, 1.980869109783743, -3.3444467167222256], "seconds": 3.064987897872925}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 2126, "N": 6, "steps": 4000, "score": 0.9284870906892383, "n_all": 5, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 38.17837387183864, "seconds": 2.9039149284362793}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 3126, "N": 6, "steps": 4000, "score": 0.9235505570400998, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 39.588081519488796, "seconds": 2.540987968444824}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 4126, "N": 6, "steps": 4000, "score": 0.9238089430872954, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 39.17636262455342, "seconds": 2.5427589416503906}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 5126, "N": 6, "steps": 4000, "score": 0.9341696456950274, "n_all": 5, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 37.552119904055424, "seconds": 2.6163289546966553}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 234, "N": 6, "steps": 4000, "score": 0.8302803087310918, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 20.97783586824388, "seconds": 2.9193689823150635}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 1234, "N": 6, "steps": 4000, "score": 0.8302802920189482, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 20.91242973053641, "seconds": 2.87577486038208}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 2234, "N": 6, "steps": 4000, "score": 0.8302803591929919, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 20.91662269210475, "seconds": 2.7417221069335938}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 3234, "N": 6, "steps": 4000, "score": 0.8302803757534589, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 20.95087120700402, "seconds": 2.7240288257598877}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 4234, "N": 6, "steps": 4000, "score": 0.8302803324705584, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 20.875782259014333, "seconds": 2.7663440704345703}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 5234, "N": 6, "steps": 4000, "score": 0.8302803419612068, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 20.933749966690502, "seconds": 2.8916687965393066}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 519, "N": 5, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 11.225881402365335, "seconds": 3.3896358013153076}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 2519, "N": 5, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 10.64792717230382, "seconds": 3.240867853164673}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 1519, "N": 5, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 10.177633340776204, "seconds": 3.4608089923858643}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 3519, "N": 5, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 11.193501715954593, "seconds": 3.4347028732299805}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 947, "N": 5, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.187195617929014, "seconds": 3.453817129135132}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 1947, "N": 5, "steps": 4000, "score": 0.623527514257403, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 28.05999760676975, "seconds": 3.4208710193634033}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 3947, "N": 5, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.023227746202807, "seconds": 3.291693925857544}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 2947, "N": 5, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.005340483705634, "seconds": 3.4595179557800293}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 4947, "N": 5, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.695663178865509, "seconds": 3.4593217372894287}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 5947, "N": 5, "steps": 4000, "score": 0.6956274437102555, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 32.77431832952857, "seconds": 3.346129894256592}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 6947, "N": 5, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 15.892907152958268, "seconds": 3.3314130306243896}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 7947, "N": 5, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.498019788488012, "seconds": 3.313477039337158}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 8947, "N": 5, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 15.52283445361261, "seconds": 4.262071847915649}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 9947, "N": 5, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 14.347577916565182, "seconds": 4.097966194152832}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 10947, "N": 5, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.8223675954196, "seconds": 4.107621908187866}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 11947, "N": 5, "steps": 4000, "score": 0.6758560586379518, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 30.836509622909837, "seconds": 4.431903839111328}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 12947, "N": 5, "steps": 4000, "score": 0.5581258308625524, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 27.955527403331217, "seconds": 4.598269939422607}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 13947, "N": 5, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.716960434993585, "seconds": 4.952735900878906}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 14947, "N": 5, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.64068154252979, "seconds": 5.2466881275177}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 16947, "N": 5, "steps": 4000, "score": 0.9828238429186109, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 28.050296146890265, "seconds": 5.2917187213897705}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 15947, "N": 5, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 14.566459377269005, "seconds": 5.41408896446228}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 19947, "N": 5, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 14.527624999214549, "seconds": 4.612518072128296}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 18947, "N": 5, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.47592540320961, "seconds": 4.790549993515015}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 17947, "N": 5, "steps": 4000, "score": 0.6762482063970351, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 32.06049348403286, "seconds": 4.967873811721802}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 20947, "N": 5, "steps": 4000, "score": 0.9961968334385116, "n_all": 4, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 33.87659882516967, "seconds": 4.523403882980347}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 21947, "N": 5, "steps": 4000, "score": 0.6180605727081021, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 29.64137998028434, "seconds": 4.307131052017212}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 22947, "N": 5, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 14.994799283883713, "seconds": 3.9700138568878174}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 23947, "N": 5, "steps": 4000, "score": 0.8810828844110713, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 29.90807102956495, "seconds": 3.6626698970794678}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 1256, "N": 5, "steps": 4000, "score": 1.363423023658814, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 36.53820466978229, "log_rates": [30.560746311058697, 3.802589352279522, 3.808002472955115, 3.7973857797213415, 25.51574094432533, 3.5687672264866768, 3.3989935238652706, 3.576448121494844, 21.964554938667465, 2.196422498865216, 1.8143462895184386, 2.193408642772976, 18.410606937595414, -0.33331063710997844, -0.759192289969912, -0.35789747796194876, 14.607555729840376, -3.3679977877467158, -3.762303633750323, -3.392214972565353, 3.8788721433277953, 30.5646329663584, 3.9372869058274564, 3.7879874707488024, 3.911692910261043, 3.6195719721708457, 3.4499680065571097, 3.522917240055185, 3.8808843851729877, 2.2078233129814597, 1.8356236502052097, 2.21673419934376, 3.71547688247584, -0.3255695654393287, -0.7566145496916313, -0.3537115379162851, 0.9819214149371283, -3.388749295106356, -3.774786428534985, -3.402826562899427, 3.802146601416818, 3.720297646833, 30.564981013046438, 3.8860871496746516, 3.998615106722903, 3.5804151044108044, 3.416518375138138, 3.574277650661098, 3.9312755972990425, 2.2091691035996095, 1.8328902778780651, 2.2272200342392265, 3.7055560658906885, -0.3255791606263987, -0.7521802108901011, -0.36188917715230456, 0.9754749537044975, -3.3792679123385785, -3.773804459355395, -3.3975528892342455, 3.8576468293936856, 3.8297491879883756, 3.8519192845250925, 30.56639363485583, 3.877947972494277, 3.6240849785589915, 3.388757065418062, 3.558930918239156, 3.8914141514928753, 2.186108070975757, 1.8488153944720147, 2.216804718115642, 3.7861764000160254, -0.3170928583076786, -0.7485655936777869, -0.3377744945701942, 0.9857833496212425, -3.3833062199787522, -3.785034295817041, -3.3980309898643553, 30.5663243820468, 3.830585417601236, 3.7455863322303475, 3.788592080406818, 3.9719314725124493, 3.6404208522546218, 3.3932084700576484, 3.5202436485375905, 3.915732221672958, 2.230032925664561, 1.8504845301849941, 2.221609987758297, 3.752486693610723, -0.3262750970972036, -0.7637532992570093, -0.3463239569017293, 0.9799680415637472, -3.362066915284163, -3.7854915022686324, -3.3945433699896617, 2.981446261322966, 2.9032200223863476, 2.963652206222538, 2.9514506441213366, 2.927255947481057, 23.935672260366758, 2.9355519618282733, 2.631269228407089, 3.6061973463804495, 0.880113616088568, 0.49272721239756884, 0.9000605466764882, 3.2842638608004675, -1.7107565439336048, -2.1065314013411385, -1.746254225042705, -0.3818111494571404, -4.585138225466455, -4.866980396004554, -4.610135337540038, 2.6291593424549218, 2.6482061778454886, 2.651659928445119, 2.6143615550784283, 2.641129179100284, 2.8367367729624178, 23.936026209612724, 2.940524178316835, 4.078626052529068, 0.8928803676315231, 0.5099218896316366, 0.9043745735038716, 3.3084172580442344, -1.7028038870949425, -2.093638721179419, -1.766068594524801, -0.3581067782091472, -4.5552719731139195, -4.936844713727041, -4.65240751519296, 2.9210782691182184, 2.9687193967923085, 2.9502244327254856, 2.946691856457878, 2.9598751838456905, 2.5033241059258833, 2.864668423724652, 23.93581158600541, 4.394505186152734, 0.888911919528918, 0.5023966284653563, 0.9044937639237199, 3.3605328108913852, -1.7145303457729766, -2.088218275307253, -1.739175114188338, -0.3814288792975628, -4.57991426845396, -4.896194129444868, -4.629014756108754, 23.935923622945936, 4.326695030915234, 4.134426369662316, 3.9897018381581244, 3.8663043665274976, 2.837953986764711, 2.545565852076981, 2.8662319680375163, 5.1611825003729415, 0.900519185254181, 0.5283448688358905, 0.8831592310407361, 3.473288372122949, -1.7168000166607227, -2.1004666308888065, -1.7496384099151567, -0.39058796136806123, -4.597824148079787, -4.912787814509595, -4.610395378080906, -0.3097108245449707, -0.303149525038052, -0.27697441240701187, -0.32305146878461993, -0.3287061651399955, -0.290199251830945, -0.31985394382090915, -0.31602013975378757, -0.30725750960136655, 18.802342898238493, -0.27379255143044706, -0.6081030341347919, 0.1556133889765597, -2.813251902187585, -3.0445175012890164, -2.8050557033744803, -1.4809982270273299, -5.331236948182982, -5.614689969580696, -5.414701616197231, -0.6190737993897609, -0.6087725648063669, -0.6039209599822694, -0.5564202779488266, -0.6075923002820331, -0.5748365226136785, -0.5706645371113686, -0.5783705514319306, -0.5746150504096506, -0.21065081607525524, 18.80225098139103, -0.282227802791239, 4.619811890354337, -2.8104490833352016, -3.0230354203303627, -2.6957931221954405, -1.4925267019173523, -5.348493134018112, -5.620748905167818, -5.385450224793007, -0.3052899714306257, -0.27182797465822367, -0.2978012957306481, -0.268338306668521, -0.29089800854642617, -0.3242239591194645, -0.32443923840853295, -0.3325766745661634, -0.2899901865248103, -0.5282360417510021, -0.24551424248158882, 18.802302439737133, 6.740387403336563, -2.8444934620681823, -2.9579196566130994, -2.703045064886745, -1.4996234708134781, -5.313001751288271, -5.595384388407245, -5.438088527655457, 14.115157922763508, 2.7322558014416383, 2.7304974595146043, 2.697491235656391, 2.6804572122013464, 18.79243907793176, 10.902989090249047, 6.273745057204192, 3.2390036746780524, -0.3117945529583366, -0.5009525838649233, -0.24009398187935194, 8.9806096516976, -2.861895844668237, -2.8781949696913673, -2.7243143998611465, -1.519475571870692, -5.349902756056878, -5.588693706352655, -5.349768432708744, -3.4367173014001406, -3.3672452566060325, -3.367535102337877, -3.387413079019445, -3.4370542214962816, -3.427624453581026, -3.4372316578392064, -3.40191795509381, -3.512589584908375, -3.2969047892285066, -3.346785085423345, -3.3581644385252654, -3.374913504543061, 13.65639736541932, -3.336845530762833, -3.5475444553156756, -3.4854239854804, -5.576748294387879, -5.857567441062382, -5.614585161504742, -3.4617192430071966, -3.465986804171807, -3.4534411964913394, -3.53639897447559, -3.491094836303022, -3.5355813815662196, -3.4862142202820032, -3.452391188978514, -3.4559346154554653, -3.4193430459464156, -3.3797277793980633, -3.435066627028039, -3.448107461048836, -3.201145040802781, 13.656484288799922, -3.37893603377694, -3.412746752184567, -5.758365873818433, -5.742215740864896, -5.576137388332916, -3.3806104371359402, -3.3818026596188893, -3.433518044040543, -3.3909259209497087, -3.4215354114364667, -3.3156689502101857, -3.379602977057802, -3.3256739376182116, -3.4305975619720375, -3.6561179347960957, -3.4971078818968357, -3.4743580828871568, -3.4200323138289903, -3.2259583239554477, -3.109460293390472, 13.656548268818943, -3.075140500722165, -5.773004033799421, -5.765232370592263, -5.616995388032988, 8.896546396268098, -1.4287598457037354, -1.4061722635087315, -1.4076526940234944, -1.4373378872309823, -0.4360137390520626, -0.8350723848647862, -1.1285472354463686, -1.3078971884597357, 13.646176895384523, 8.091534308861489, 7.012603205141425, 5.743336759098279, -3.2472655454564077, -3.28214438221897, -3.1397144609520597, -2.3833662068569224, -5.784455918683068, -5.815904970567593, -5.555785564650782, -5.887461462850015, -5.962314837347624, -5.915682420129796, -5.884722372482819, -5.798903911862419, -5.7863009316689675, -5.917146889322914, -5.88435515759556, -5.960264884894397, -5.7830766248841226, -5.891219566890764, -5.851790460274723, -5.948562418419499, -5.537979494019755, -5.769774520579889, -5.837230930416108, -5.882447404644274, 8.234848826438984, -5.715894338191388, -5.71040745844473, -5.872311249039672, -5.793421983291141, -5.835996504340214, -5.816775446495298, -5.736007902428464, -5.971811034926456, -5.796183787307071, -5.773536477994967, -5.858871776514918, -5.723456453364111, -5.874227847998218, -5.69838265440069, -5.801579663549284, -5.7038616385660745, -5.752550057552493, -5.853758934271728, -5.7943377587040885, -5.733510289615292, 8.23514313444125, -5.75490541995941, -5.737748439589192, -5.701978075059546, -5.796990087846781, -5.733560657267019, -5.739937707530672, -5.838060333674206, -5.726002483488328, -5.7734234956651, -5.8174440766653905, -5.7237518071998394, -5.729384296318065, -5.731975009254213, -5.708959155795256, -5.875916929286281, -5.913357930059205, -5.847785089950813, -5.7763776907523905, -5.848102071613604, -5.72649171703746, 8.235044448903157, 4.806272956123923, -4.775822495964044, -4.837649767976639, -4.786209069725885, -4.728629516890224, -4.732464258090974, -4.7662105727117705, -4.80200839123601, -4.774201858924703, -3.4385647892299707, -3.868873584347368, -4.268708788239819, -4.4870331895661195, 8.183601054306417, 3.5608763884776886, 2.7148311559116274, 1.3910678551866562, -5.9005331291016185, -5.761926339020061, -5.701700965468138], "seconds": 3.4119608402252197}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 256, "N": 5, "steps": 4000, "score": 1.3632543699381265, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 36.42470680829513, "seconds": 3.5189430713653564}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 2256, "N": 5, "steps": 4000, "score": 1.363228134555908, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 36.531366889494436, "seconds": 3.3807780742645264}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 3256, "N": 5, "steps": 4000, "score": 1.3633052399728833, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 36.70948843087703, "seconds": 3.422389030456543}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 4256, "N": 5, "steps": 4000, "score": 1.3631975547623894, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 36.506355520561236, "seconds": 3.530701160430908}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 5256, "N": 5, "steps": 4000, "score": 1.3632410709041083, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 36.47494065862372, "seconds": 3.3393142223358154}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 811, "N": 5, "steps": 4000, "score": 0.928412052755368, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 27.85846777094376, "seconds": 3.574671983718872}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 1811, "N": 5, "steps": 4000, "score": 0.9923761810365604, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 26.898190239072115, "seconds": 3.6585190296173096}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 2811, "N": 5, "steps": 4000, "score": 0.966841435534175, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 27.574428768923386, "seconds": 3.709535837173462}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 3811, "N": 5, "steps": 4000, "score": 0.9929379645154094, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 27.879798198166434, "seconds": 4.085071802139282}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 4811, "N": 5, "steps": 4000, "score": 0.9678769487390376, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 26.507957389914324, "seconds": 3.9948887825012207}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 5811, "N": 5, "steps": 4000, "score": 0.9869247507860336, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 26.42229562473914, "seconds": 4.639634132385254}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "random", "seed": 186, "N": 6, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 14.51432549298412, "seconds": 4.680611848831177}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "random", "seed": 2186, "N": 6, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 13.012592183392623, "seconds": 4.749028921127319}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "random", "seed": 1186, "N": 6, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 12.640720898437962, "seconds": 5.106823921203613}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "random", "seed": 3186, "N": 6, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 10.792549440283736, "seconds": 4.931658983230591}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 15.60990140124907, "seconds": 5.089760065078735}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 1969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 15.93044931428215, "seconds": 4.889878034591675}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 2969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.807474341619333, "seconds": 4.54840612411499}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 3969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 13.928535940168427, "seconds": 4.57579779624939}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 4969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 14.877253332483306, "seconds": 4.023277997970581}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 5969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.24376668054748, "seconds": 4.015079021453857}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 6969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.166470845031359, "seconds": 3.691868782043457}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 7969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.069220982754404, "seconds": 3.801650047302246}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 8969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 15.611931351837052, "seconds": 3.760025978088379}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 9969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 14.663183800950893, "seconds": 3.6420090198516846}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 10969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 14.3977790388196, "seconds": 3.415095090866089}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 12969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 15.258552730278158, "seconds": 3.4091908931732178}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 11969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 14.839110184825858, "seconds": 3.5058648586273193}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 13969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.904381526423395, "seconds": 3.284877061843872}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 15969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.638601785007353, "seconds": 3.1791751384735107}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 14969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.996650257803623, "seconds": 3.332589864730835}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 16969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.520363060789883, "seconds": 3.3493130207061768}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 17969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 17.38617951469547, "seconds": 3.305210828781128}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 18969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.035661072171408, "seconds": 3.275031089782715}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 19969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 16.695710084192633, "seconds": 3.1569981575012207}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 20969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.705798439173854, "seconds": 3.1128199100494385}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 21969, "N": 6, "steps": 4000, "score": 0.6551928788418795, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 30.94288171487127, "seconds": 3.2496209144592285}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 22969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 14.282093590407486, "seconds": 3.093045949935913}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 23969, "N": 6, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 16.056145536861706, "seconds": 3.0644757747650146}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 761, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 19.388221925315065, "seconds": 3.135043144226074}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 2761, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 19.384369230850723, "seconds": 3.18583083152771}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 1761, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 19.4556062355914, "seconds": 3.4166147708892822}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 3761, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 19.412052552285328, "seconds": 3.507556915283203}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 4761, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 19.39710261538117, "seconds": 3.391831874847412}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 5761, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 19.417504487247758, "seconds": 3.358431100845337}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 848, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.120468587616829, "seconds": 3.455476999282837}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 1848, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.100733855495509, "seconds": 3.4487318992614746}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 2848, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.102126426596222, "seconds": 3.4502811431884766}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 3848, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.080392171144723, "seconds": 3.537184000015259}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "random", "seed": 885, "N": 6, "steps": 4000, "score": 0.5379807794541253, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 17.756270485404336, "seconds": 2.5035738945007324}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 4848, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.044608578676558, "seconds": 3.5573031902313232}, {"family": "complete", "d": 21, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 5848, "N": 6, "steps": 4000, "score": 0.970721946029005, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 31.143100352757067, "log_rates": [20.676786663952413, -0.4088085501502086, -0.5678427864056433, -0.6713163020599773, -0.9441378426258791, -1.258975043552759, -1.1630620951745416, -1.580918601646167, -1.7865808706624557, -1.3876470749310885, -2.7074725122516137, -2.5683665987922604, -2.5313205263743823, -2.5262820158382366, -2.2496578365351865, -2.208437689292183, -2.8279786098833846, -0.9180486230915064, -3.056366660003201, -2.847750980459294, -0.43231557325469505, 20.67678660748285, -0.4792293116639301, -0.6193517704040522, -0.5798069717894103, -0.8670503081922353, -1.1552278626912758, -1.6147072459017313, -1.661791189818064, -1.5932815299591496, -3.2526998291213167, -2.5778021467156806, -2.4799793992175707, -2.5879363942823894, -2.497075339481, -2.1614563342688444, -2.1758798331641, -2.820918384708826, -3.1804521771694505, -3.0384232240661, 9.668365377688405, -0.4037675237950245, 20.67678663349308, -0.6854153796907816, -0.6079208605850198, -0.620448636931637, -0.7667481772461643, -2.172865616627043, -1.74683070662867, -1.4891940869151765, -3.656925454782217, -3.0244172636291586, -2.5505058528986724, -2.4056795609269908, -2.513867590373696, -2.483559152951463, -2.259809690050401, -2.210287964355625, -2.661315207366187, -2.4278680330544598, 20.68557185390147, -0.24904921865225035, -0.3927282512934443, 15.125480693954016, -0.5205630472728573, -0.6241063928657719, -0.5163846369374415, -1.1437436550800224, -2.5606546987034022, -1.591225576576222, -3.317696520679906, -3.2883200360539364, -2.819043707195648, -2.2713105587370515, -2.1822739395555537, -2.4023657695181946, -2.3117648376986097, -2.115177914715514, -2.1130424198731186, -2.6765068541782693, -1.6202463034603884, 5.4447882352248715, -1.9750929681797764, -1.7089185788173038, 26.308177353980767, -0.46014365915823885, -0.3921675862986346, -0.32478927417091785, -0.5540516332263465, -1.077484833035012, -1.028913361117979, -1.2737325401115625, -1.3205327918345824, -0.8379187087712879, -1.6328548210731662, -1.4592848118089905, -1.5904161892144928, -1.5742626480698108, -1.3155695058500783, -1.4581196646086108, 8.614566748431653, -1.7880087641052789, 4.701324124978167, -1.9711990678091176, -0.28473267917106193, 26.308516785675856, -0.3099189859605063, -0.4268924005293418, -0.46949584771584574, -0.6208493337846727, -1.481821696784482, -1.335715319183077, -1.2603207420281934, -1.0625388020925186, -1.9437185640679815, -1.624458692672073, -1.4765482064726814, -1.5926369753865313, -1.6053904678697253, -1.4420311608337433, -1.3201676433809617, -1.2595271850209182, -1.8149119342830884, -1.2826422872065226, -0.146042036941742, -0.21828533379807272, 26.308131136495017, -0.4001586443245082, -0.47306015252136774, -0.5832723431767239, -0.6836341115555299, -2.1068677319483218, -1.33142363838402, -1.0102361387074592, -2.283853646985983, -2.0464614387158724, -1.5030051475692834, -1.4647560420242303, -1.5803993796938423, -1.6287213612141882, -1.7593674680965565, -1.4906256567459863, -1.5588584826908731, -2.157529014939855, 26.30158893811681, -0.11228180829412539, -0.29885186672928815, 19.962447704026122, -0.5455965306546173, -0.6504024960479877, -0.5177454941968254, -1.1827195358413713, -2.283075012138327, -1.2819143650932345, -2.5896364585909635, -2.8446895532713996, -2.377500590951413, -1.8201936182452116, -1.7686692017554717, -1.8431400534821838, 6.55451411700558, -3.3290005057636387, -2.8360885012415977, -2.9282528253551092, -1.2950101377077063, 9.21641875755922, -1.485736031671614, -1.2648716439645176, 18.580607768717055, -1.063073881635359, -0.9207254744045822, -1.2652305526417127, -2.2789154508775624, -3.137533387837646, -4.502002929257907, -4.697940140263899, -4.834583567081212, -4.396806459278156, -3.66855551050715, -3.38884207594052, -3.1279782363078623, -3.4306886664893215, -3.4236956144775688, -2.903377900990071, -0.713049853958575, -0.9682684130732636, 9.36557142156847, -1.0381776557254332, -1.3176964764939094, 18.580786894004216, -0.8169528731629347, -1.1785640412503153, -1.4305367701882878, -1.9504880493516485, -4.7699626728825875, -4.550852127252601, -4.433699968801912, -4.610307148433914, -4.124038108627751, -3.51874012681437, -3.122349336468388, -3.0759039503162873, -3.296020619725675, -3.3444819796260146, 0.2255040449552098, 0.15394234572625584, 1.2486241487667245, 18.55603487625796, -1.1875769989443095, -1.2910484394897772, 15.08881437549723, -1.322854780501649, -1.3159939361181912, -1.1950735135777473, -3.990241510629761, -4.556789025102404, -4.558437463881075, -4.454726526950088, -4.552498480020802, -4.116733353124963, 6.805691688043688, -2.3551496494820117, -2.339897403547419, -2.5149581079631385, -2.719577754827087, -2.4496623999471594, -2.439820648400517, -3.0785720072088303, 7.946855393915625, -3.336985815857699, -3.0808427948525092, 17.173873338986983, -1.710073719682032, -1.336598058213876, -0.44101227441883, -0.3803853919691342, 0.01362000264482781, -0.47408577629065357, -0.4994205676160476, -0.8814588046399836, -2.2434564319522834, -2.387857728175443, -2.2603759985378318, -2.1803775288651557, -2.901081024245761, -2.8752260820645814, -2.6895133832279727, -2.6314657755767286, -3.1535670861546015, 7.08540885706171, -3.3724048223869123, -2.3127151375601125, 17.17268687926405, -1.6202378933619106, -0.35346487025495893, 0.22264900102151763, -0.39690899990363787, -0.7962199921156934, -0.7131896918414392, -0.7168640591863304, -2.567539985642236, -2.512125023692233, -2.482279856309852, -2.2354677332243074, -2.4690702825241524, -2.6944639301583697, -2.774840717060816, -2.500910911955752, -2.5510197144381572, -3.1779352719478955, 7.521737257307188, -2.48518125818589, -2.302475284977981, 17.172854857482204, -0.010259737542157723, -0.27742342121097874, -0.4211777745507228, -1.1707045916255325, -3.030424335348626, -1.672955335129332, 5.993975102053799, -3.4363783812845963, -3.572594438506175, -3.049509259587239, -2.302572226122662, -2.365593319503223, -2.315698459853647, -2.2738552041746694, -2.410267836148249, -2.59908082278777, -3.086617320538228, 17.057800562590387, -2.1654474644311654, -2.292219011179222, 14.983475394316375, -1.5531159834844035, -1.1078865251303718, -1.2765279977839785, -2.1596279177739137, -3.7690010938701928, -4.026264719007897, -3.694738041081158, -3.4522421177356497, -3.67517638731356, -3.072265422647926, -2.27252343702185, -2.1740183343635455, -2.3722436592860725, -1.5690363332598454, -1.1997328226313406, -1.4734561851985535, 2.114215252246397, 12.889403144450917, 0.06949617771064187, -1.0737355103104054, 18.080810337475867, -0.239539459328256, -0.26885324542247613, -0.36780445492455255, -0.5227578401505656, 0.4742362202700813, 1.045686328339853, 0.14224359254341848, -0.1630512550582892, -3.257598003723885, -2.9460706242764405, -2.4506907380118146, -2.150269299861842, -2.3731009809581054, -2.4036316194634115, -2.106777590699758, -2.2424565991147523, -2.7730079763495055, 4.213959526498272, -2.996152081456209, -0.36804984005828434, 22.50220785588939, -0.38181626628182813, -0.40329882843480086, -0.4059606032679502, 9.715928566815819, 0.05338319758290466, 0.63338717232988, 0.06197646253288062, -3.079180003340722, -3.274990168058327, -3.0017772474371403, -2.500306718093623, -2.29144256153362, -2.355616179360558, -2.4294991256514122, -2.2387812753662746, -2.1828186899151993, -2.7703089016616436, -1.584187905408457, -0.4645429195077017, -0.3142205118093197, 22.504702286798747, -0.3119478996934192, -0.39992181384231146, -0.3140085304568816, -0.19385406211623968, 0.016508162819913196, 0.4898030145605705, -3.3189799926757924, -3.1041039511247215, -3.23597876002125, -2.8413744133558283, -2.368913980325845, -2.222439949646155, -2.3423922575933136, -2.4907043152729376, -2.1963401042845296, -2.100730072150627, -2.688830919357146, 13.237114059846038, -0.1301293358202672, -0.3126964662098883, 22.505427078678522, -0.3124011570085323, -0.09022482307284828, -0.2968524529803359, -0.2990365519933055, -0.007590339794770421, -3.3830934901002743, -3.20940052831219, -3.1277255894767553, -3.274781005429992, -2.780340122507214, -2.3499120701004665, -2.225313540222992, -2.423689671107735, -2.3915874399641157, -2.0998620479060324, -2.0774793699247107, -0.32372973277635864, 22.488441222762482, -0.16683363290823439, -0.2805956877014613, 18.75025787462462, 17.47314026028408, -0.3296830818017408, -0.4007800747710799, -0.4300827902121097, -1.1582516432128933, -2.1553427380265564, -1.7954060935481206, -1.7143456127627623, -1.5915752079631273, -1.0632831061772525, -0.9587461067742916, -0.9940472726637148, -0.6721934342725613, -0.7110070165089561, -0.7818510960845335, -0.3858153190607059, -0.04171546118369994, 21.072349202650887, -0.189175752560315, -0.2969609385055141], "seconds": 3.5414552688598633}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "random", "seed": 1885, "N": 6, "steps": 4000, "score": 0.5671606532785882, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 24.75286502183142, "seconds": 2.5501861572265625}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "random", "seed": 2885, "N": 6, "steps": 4000, "score": 0.5760921949309169, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 20.560110472755508, "seconds": 2.606863021850586}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "random", "seed": 3885, "N": 6, "steps": 4000, "score": 0.5721302614213432, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 22.639194754221997, "seconds": 2.6640021800994873}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 38, "N": 6, "steps": 4000, "score": 0.6902172188702625, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 25.490712946716158, "seconds": 2.657191276550293}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 1038, "N": 6, "steps": 4000, "score": 0.7974040148377641, "n_all": 3, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 31.769991770191986, "seconds": 2.649793863296509}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 2038, "N": 6, "steps": 4000, "score": 0.9627546249772123, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 24.64766324446844, "seconds": 3.0531539916992188}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 3038, "N": 6, "steps": 4000, "score": 0.5671707649972317, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 25.865112218619288, "seconds": 2.990299940109253}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 4038, "N": 6, "steps": 4000, "score": 0.999752840586877, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 28.916625899007578, "log_rates": [10.623213104243879, -0.6327300119737278, 9.392764108567073, -9.605026670755635, -10.780956030384859, 9.392777590120685, -9.509108717619487, -10.231877485451507, 9.392777600409946, -8.149235657441247, -0.35420287758232066, 9.39274137981283, -9.306295354577362, -10.74933766700759, 9.392772734115256, -9.804903750393109, -10.370641512922807, 9.392772698943366, -9.214391379574465, -10.477362555548035, 9.39277273433643, -8.487382837433586, -10.749972918747574, 9.39277272861656, -9.462861826106238, -10.4701595265432, 9.392772671371317, -9.496556628858357, -10.392924385129964, 9.392772735681065, -8.670019017449638, -10.794817415638304, 9.392772733521243, -9.424292099552478, -10.605319836644487, 9.39277273538242, -9.63930249385323, 1.3181494114090724, 9.392561571669898, 10.31227588786635, -10.143259555339963, 9.805846522499024, -8.387585941416637, 0.39070212991071424, 9.805871459818325, -9.024538465222973, 0.5305748869623204, 9.805869629937376, -8.81873219920636, 6.4378370356728185, 9.770903557698468, 18.121766011507663, -5.497694716540736, 18.12179403930611, -5.564015693442326, 6.974647401310744, 18.121794040977466, -5.553352396679514, 18.12180848336927], "seconds": 3.0837161540985107}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 5038, "N": 6, "steps": 4000, "score": 0.7974401681729307, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 23.070577650273677, "seconds": 3.3642239570617676}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 6038, "N": 6, "steps": 4000, "score": 0.8420965691014947, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 16.77116122242161, "seconds": 3.276700258255005}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 7038, "N": 6, "steps": 4000, "score": 0.7974367565047675, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 23.87152160547146, "seconds": 3.2624189853668213}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 8038, "N": 6, "steps": 4000, "score": 0.5773370202375212, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 30.608353400667628, "seconds": 3.0748939514160156}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 9038, "N": 6, "steps": 4000, "score": 0.5773094439665397, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 26.319760911575823, "seconds": 3.019434928894043}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 10038, "N": 6, "steps": 4000, "score": 0.8231837316251053, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 13.602072809760891, "seconds": 3.1894900798797607}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 11038, "N": 6, "steps": 4000, "score": 0.9028894058711945, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 22.67469492368206, "seconds": 2.9801180362701416}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 12038, "N": 6, "steps": 4000, "score": 0.9176268948048627, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 30.22295310529099, "seconds": 2.773195743560791}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 13038, "N": 6, "steps": 4000, "score": 0.7974418420245205, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 28.564509613717764, "seconds": 2.770124673843384}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 14038, "N": 6, "steps": 4000, "score": 0.8959520065878805, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 29.08070941637397, "seconds": 2.688868999481201}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 15038, "N": 6, "steps": 4000, "score": 0.9044830314156979, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 21.648461967734015, "seconds": 2.8234362602233887}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 16038, "N": 6, "steps": 4000, "score": 0.7974519429893555, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 21.185326687405002, "seconds": 2.800366163253784}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 17038, "N": 6, "steps": 4000, "score": 0.8805696914773585, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 20.700326459794894, "seconds": 2.6858580112457275}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 18038, "N": 6, "steps": 4000, "score": 0.7974538036576366, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 34.22205812746416, "seconds": 2.6459619998931885}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 19038, "N": 6, "steps": 4000, "score": 0.5773370818477331, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 28.497674082433026, "seconds": 2.860821008682251}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 20038, "N": 6, "steps": 4000, "score": 0.7271549738427693, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 26.998302683294394, "seconds": 3.327319860458374}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 21038, "N": 6, "steps": 4000, "score": 0.5772782698421124, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 34.16962305026836, "seconds": 3.2435779571533203}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 22038, "N": 6, "steps": 4000, "score": 0.9470278021703975, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 21.337489428604496, "seconds": 3.4476659297943115}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "cycles", "seed": 23038, "N": 6, "steps": 4000, "score": 0.577336421853391, "n_all": 5, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 30.020727341958835, "seconds": 3.5024499893188477}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 775, "N": 6, "steps": 4000, "score": 0.8620532848921074, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 40.67599690511711, "seconds": 3.823040008544922}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 1775, "N": 6, "steps": 4000, "score": 0.955502741114265, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 39.60022972612126, "seconds": 3.7963037490844727}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 2775, "N": 6, "steps": 4000, "score": 0.8627980663402702, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 39.53982380492391, "seconds": 3.7896180152893066}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 3775, "N": 6, "steps": 4000, "score": 0.915979899675554, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 38.321838944180335, "seconds": 3.9198429584503174}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 4775, "N": 6, "steps": 4000, "score": 0.9293307661350771, "n_all": 5, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 40.03224154025704, "seconds": 3.7489840984344482}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "rings", "seed": 5775, "N": 6, "steps": 4000, "score": 0.8616193762888409, "n_all": 4, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 40.34343876949394, "seconds": 3.796542167663574}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 2822, "N": 5, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 0, "stop": "no pairs", "log_rate_span": 8.3775515518547, "seconds": 0.0015716552734375}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 915, "N": 6, "steps": 4000, "score": 0.8302803211498716, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 20.88194329764968, "seconds": 3.973518133163452}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 1915, "N": 6, "steps": 4000, "score": 0.8302804218870699, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 20.91723063757543, "seconds": 4.0207109451293945}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 2915, "N": 6, "steps": 4000, "score": 0.8302804378902086, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 20.91804244265129, "seconds": 3.896688222885132}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 4915, "N": 6, "steps": 4000, "score": 0.8302804010881353, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 20.90209552529422, "seconds": 3.267784833908081}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 3915, "N": 6, "steps": 4000, "score": 0.8302803891688015, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 20.893609665582044, "seconds": 3.352285861968994}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "U", "init": "theta", "seed": 5915, "N": 6, "steps": 4000, "score": 0.8302803869065742, "n_all": 4, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 20.973604035639134, "seconds": 3.284701108932495}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 822, "N": 5, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 8.915635986246972, "seconds": 3.9802231788635254}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 1822, "N": 5, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 9.430112103830353, "seconds": 3.8237898349761963}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "random", "seed": 3822, "N": 5, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 9.436622803775116, "seconds": 3.743656873703003}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 515, "N": 5, "steps": 4000, "score": 0.7958561149682759, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 23.1237297367417, "seconds": 3.5731279850006104}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 1515, "N": 5, "steps": 4000, "score": 0.8863785694865439, "n_all": 3, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 24.179396339050506, "seconds": 3.6127758026123047}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 2515, "N": 5, "steps": 4000, "score": 0.9831966827225366, "n_all": 3, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 31.866164658680546, "seconds": 3.798251152038574}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 4515, "N": 5, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 14.37375514656741, "seconds": 3.6227192878723145}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 5515, "N": 5, "steps": 4000, "score": 0.9314830158140314, "n_all": 4, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 22.952597857746966, "seconds": 3.6036691665649414}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 3515, "N": 5, "steps": 4000, "score": 0.7236636861401902, "n_all": 3, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 27.72462113355671, "seconds": 3.712054967880249}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 6515, "N": 5, "steps": 4000, "score": 0.992012731199331, "n_all": 3, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 31.05466230028272, "seconds": 3.5153279304504395}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 7515, "N": 5, "steps": 4000, "score": 0.981943958035639, "n_all": 4, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 27.99751313311467, "seconds": 3.4794952869415283}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 9515, "N": 5, "steps": 4000, "score": 1.058502092147316, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 19.65427132781042, "seconds": 3.473435163497925}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 8515, "N": 5, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 11.250523313149102, "seconds": 3.548560857772827}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 10515, "N": 5, "steps": 4000, "score": 0.9991101781812985, "n_all": 4, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 36.5161313644562, "seconds": 3.666208028793335}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 14515, "N": 5, "steps": 4000, "score": 0.8020409621878101, "n_all": 3, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 26.2970471620412, "seconds": 3.2987639904022217}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 11515, "N": 5, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 13.459098488610493, "seconds": 3.6100292205810547}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 13515, "N": 5, "steps": 4000, "score": 0.7441158612287806, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 23.774260696311245, "seconds": 3.391366958618164}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 12515, "N": 5, "steps": 4000, "score": 0.9838417802740647, "n_all": 3, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 28.4883454207948, "seconds": 3.458375930786133}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 15515, "N": 5, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 15.298513862969891, "seconds": 3.3722002506256104}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 16515, "N": 5, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 13.005758385632003, "seconds": 3.3341617584228516}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 17515, "N": 5, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.086574869687766, "seconds": 3.535405158996582}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 18515, "N": 5, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 11.88027232940727, "seconds": 3.5015552043914795}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 19515, "N": 5, "steps": 4000, "score": 0.6712992203658925, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 26.56791766654364, "seconds": 3.356827735900879}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 20515, "N": 5, "steps": 4000, "score": 0.9922023116949436, "n_all": 3, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 32.97725197811488, "seconds": 3.2233340740203857}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 22515, "N": 5, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.572439577518882, "seconds": 3.2700750827789307}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 23515, "N": 5, "steps": 4000, "score": 0.9396439911394443, "n_all": 4, "n_res": 4, "iters": 4000, "stop": "steps", "log_rate_span": 23.19100831565448, "seconds": 3.227203130722046}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "cycles", "seed": 21515, "N": 5, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.160028690148472, "seconds": 3.3741588592529297}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 540, "N": 5, "steps": 4000, "score": 1.3538621932720591, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 35.95439928906049, "seconds": 3.074772834777832}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 1540, "N": 5, "steps": 4000, "score": 1.35377102102335, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 35.67380703602288, "seconds": 3.0227861404418945}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 3540, "N": 5, "steps": 4000, "score": 1.355367523354389, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 35.90281821257956, "log_rates": [21.174707805456464, -5.20560211239608, 21.182876165090956, -5.244880249159387, -5.285169206783865, 21.18215171865179, -5.310898993558183, -5.269235594664665, 21.182207505221506, -5.25389366900509, 21.17985167320098, -5.142743287745535, 16.801242915149796, -6.064326200226072, 15.20846893096734, -5.49891442116664, -6.312826567684419, 15.208581520708513, -5.604881268144735, -6.0480422840078365, 15.208430741447449, -5.4801339366008, 15.20857495670265, -1.5262249279839353, 12.625505192361752, -9.163605670457594, 9.42293099864108, -6.7010596690681234, -9.469679222870905, 9.422947838987904, -7.0683856087166665, -9.182781733256864, 9.422956926052178, -6.690263227062792, 9.383563936254781, 6.214085508435543, 6.9012099936691085, -11.929416811941751, 4.736416767844333, -8.891643010622046, -12.020140992845134, 4.737516502439396, -9.27977371542205, -11.758274881686873, 4.736577215956706, -8.864787504372307, 4.732004992863575, -0.6908637838674632, 4.887183708778664, -14.719942047488606, -1.1313109992070745, -12.31842864356212, -14.595470381794524, -1.1308684301002465, -12.71843326690488, -14.604241029065488, -1.130916214022182, -12.32087473838672, -1.1310592130328252], "seconds": 3.089710235595703}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 2540, "N": 5, "steps": 4000, "score": 1.3539528837243364, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 35.89338544278992, "seconds": 3.1607518196105957}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 4540, "N": 5, "steps": 4000, "score": 1.3539006358317853, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 35.641967198338385, "seconds": 3.1953999996185303}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "rings", "seed": 5540, "N": 5, "steps": 4000, "score": 1.3538781989106576, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 35.81813479367581, "seconds": 3.087502956390381}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 148, "N": 5, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.131780491335604, "seconds": 3.3802590370178223}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 1148, "N": 5, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.100343552391381, "seconds": 3.419063091278076}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 2148, "N": 5, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.034302295050509, "seconds": 3.5208728313446045}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 3148, "N": 5, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 14.960740798296637, "seconds": 3.671876907348633}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 4148, "N": 5, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.070685884744345, "seconds": 3.7123310565948486}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "random", "seed": 731, "N": 6, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 10.625909985524313, "seconds": 3.857438087463379}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R0", "init": "theta", "seed": 5148, "N": 5, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 14.960218549279107, "seconds": 3.969165086746216}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "random", "seed": 2731, "N": 6, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 8.433523945726275, "seconds": 3.7155230045318604}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "random", "seed": 1731, "N": 6, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 9.592880235732881, "seconds": 3.953339099884033}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "random", "seed": 3731, "N": 6, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 8.031710070147293, "seconds": 3.7599339485168457}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 233, "N": 6, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 12.464536756972413, "seconds": 3.9355740547180176}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 1233, "N": 6, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 14.416065769897408, "seconds": 3.950476884841919}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 2233, "N": 6, "steps": 4000, "score": 0.0, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 13.11460599724725, "seconds": 3.5860679149627686}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 3233, "N": 6, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 14.348262081112692, "seconds": 3.5680220127105713}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 5233, "N": 6, "steps": 4000, "score": 0.6903221158339877, "n_all": 3, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 26.934836446087587, "seconds": 3.800431728363037}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 4233, "N": 6, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 12.60175421736455, "seconds": 3.9155638217926025}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 6233, "N": 6, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 14.983348438221123, "seconds": 4.149713754653931}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 7233, "N": 6, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 13.609891291776172, "seconds": 4.428100109100342}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 8233, "N": 6, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 15.306889995607975, "seconds": 4.390736818313599}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 9233, "N": 6, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 12.983319358201962, "seconds": 4.7035322189331055}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 10233, "N": 6, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 16.970391920085042, "seconds": 4.757081031799316}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 11233, "N": 6, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 13.889001614652283, "seconds": 4.718464136123657}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 12233, "N": 6, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.84815768650332, "seconds": 4.618155002593994}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 14233, "N": 6, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 14.299862343492855, "seconds": 4.898630142211914}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 13233, "N": 6, "steps": 4000, "score": 0.6596501355839719, "n_all": 3, "n_res": 3, "iters": 4000, "stop": "steps", "log_rate_span": 32.48265279145558, "seconds": 5.076513051986694}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 15233, "N": 6, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 11.963006346736615, "seconds": 4.361816883087158}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 16233, "N": 6, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 13.035611105656578, "seconds": 4.576501131057739}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 17233, "N": 6, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 14.536806498442727, "seconds": 4.3096818923950195}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 18233, "N": 6, "steps": 4000, "score": 0.942816808423224, "n_all": 0, "n_res": 0, "iters": 4000, "stop": "steps", "log_rate_span": 29.934181729337826, "log_rates": [9.510167864222023, -11.635484914984643, 5.828913420801045, -8.489888242777225, -11.212172527960231, 5.828928511328012, -8.393026389756137, 5.654741203793962, 4.011200061035206, -8.781950350193366, -2.941659501914722, 2.9095033250858062, -9.636312287108755, -12.885811300862434, 2.912994788089557, -9.616883736275339, 2.6789961173805614, 1.4135633402385577, -9.32735372353048, -14.292283679740798, 0.7972813463828727, -9.575534818571308, 1.8443847562787086, 6.795207530179028, -9.98320519731718, -12.451565194084665, 0.7397839428961926, -9.45306325161665, 0.031981878660026705, 0.010842260101847372, -10.471321072412659, 5.294582929687494, 5.94080712302786, 11.967069965709749, -7.473360321252398, 9.721747338576012, -6.7995079389140844, -7.534179455807591, 9.721893154240501, -7.311657349297818, 6.294402588348444, 9.693708775401637, 15.603236681955465, 6.03172718118692, 15.641898049597028, -6.986160639800145, -6.210744626886529, 15.63077274544757, -6.812812650537846, 15.476432037017439, 13.707744406976978, -7.034691218830168, 6.5096555089348715, 12.871496702602128, -7.126181236692184, -7.309040454367533, 12.866389592853407, -7.063295937328808, 12.867092890784791], "seconds": 4.197736978530884}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 19233, "N": 6, "steps": 4000, "score": 0.0, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 16.45083515101442, "seconds": 4.279299974441528}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 21233, "N": 6, "steps": 4000, "score": 0.0, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 11.955382037485782, "seconds": 4.050123929977417}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 20233, "N": 6, "steps": 4000, "score": 0.0, "n_all": 3, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 14.75652449673114, "seconds": 4.07859992980957}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 22233, "N": 6, "steps": 4000, "score": 0.6543321075544054, "n_all": 1, "n_res": 1, "iters": 4000, "stop": "steps", "log_rate_span": 24.968433450964085, "seconds": 4.003032684326172}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "cycles", "seed": 23233, "N": 6, "steps": 4000, "score": 0.6616850322881401, "n_all": 2, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 28.040002581835125, "seconds": 4.000465154647827}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 14, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 19.4892032354267, "seconds": 3.9450459480285645}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 2014, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 19.295422844334976, "seconds": 3.9177980422973633}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 1014, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 19.36317601310332, "seconds": 3.972527027130127}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 3014, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 19.369271782477554, "seconds": 3.963392972946167}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 4014, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 19.315714401422373, "seconds": 4.032063007354736}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "rings", "seed": 5014, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 5, "iters": 4000, "stop": "steps", "log_rate_span": 19.38899865333672, "seconds": 3.844973087310791}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 242, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 14.985629519142412, "seconds": 4.037208080291748}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 1242, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.029887444839083, "seconds": 3.3791489601135254}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 2242, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.056872264139294, "seconds": 3.2702600955963135}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 3242, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.052668766870996, "seconds": 3.114154100418091}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 4242, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 15.039964206734224, "seconds": 2.769871234893799}, {"family": "hubpath", "d": 21, "Q0": 1.0, "mode": "R", "init": "theta", "seed": 5242, "N": 6, "steps": 4000, "score": 0.0, "n_all": 5, "n_res": 2, "iters": 4000, "stop": "steps", "log_rate_span": 14.999946758671122, "seconds": 2.767874002456665}]

==> anc/data/resolved_windows.json <==
[{"d": 32, "N": 2, "mode": "U", "init": "glued10", "seed": 1063, "steps": 3000, "score": 5.027328101505375, "clock": 5.027339492125849, "seconds": 3.288228988647461}, {"d": 32, "N": 2, "mode": "U", "init": "glued3", "seed": 747, "steps": 3000, "score": 5.02733762944138, "clock": 5.027339492125849, "log_rates": [24.926450357794863, 6.609727888471078, 5.1532730794843875, 3.8481100179479193, 3.751986603868822, 3.860391446307563, 3.8670436269618276, 3.8899886487714657, 3.8639556775648236, 3.8507491664307008, 3.73392721144361, 3.711417259683956, 3.5412323330688036, 3.569185657892439, 3.6381369331845956, 4.021371175990774, 16.778146295735574, -2.0310258218378467, -2.5896845207380865, -2.938973830552843, -3.0442510804690794, -3.169586776385473, -3.1271860380283445, -3.1835090221837805, -3.1767319029079797, -3.2123687516394788, -3.186227465122579, -3.1128132427651614, -2.959293664850815, -2.487034025085208, -1.850777396357556, 5.832517505187958, 24.92744200377749, 4.900036581671583, 4.568038870400501, 4.530030785267259, 4.403221899334648, 4.49596127969245, 4.367661749666387, 4.33891028501411, 4.284433234426005, 4.237963886631433, 4.302569581470973, 4.2529534843448324, 4.46101385794572, 4.652979406417163, 5.115519370015894, 4.987125909191432, -1.2900515640119825, -2.176991243065852, -2.5296085336845255, -2.7616930295538764, -2.826806572970506, -2.8618770078710463, -2.9380337626847868, -2.9417221626800645, -2.876240049366035, -2.7730965812710946, -2.6775913508403444, -2.423871030103815, -2.0049175625753723, -1.1313637766980915, 4.994735285927783, 5.303152137059477, 24.927432486581978, 4.828110407546481, 4.512890605212776, 4.624732439141204, 4.472515607668881, 4.354240288523247, 4.444388249246506, 4.33769554652308, 4.322594192831257, 4.334168814724389, 4.274780925243379, 4.3008007434480096, 4.3808885742979085, 4.642242436844263, 4.908304025800244, -1.323074702330924, -2.214491263525359, -2.4998273370410162, -2.703348415727071, -2.8794385759170282, -2.9040715250227813, -2.929383787474476, -2.897567812477858, -2.8354949038724264, -2.78640845345435, -2.667296707839833, -2.4354905993978875, -1.9404577852080882, -0.9851290340097395, 4.651073033159934, 5.106799754960542, 5.205165253433724, 24.92744140914081, 4.881201129516914, 4.508935585003172, 4.5331664384225006, 4.4853330986172075, 4.375084517400843, 4.290395095218965, 4.2686481354591095, 4.312383300335151, 4.230544784004979, 4.195957944215742, 4.2681025069538965, 4.4254145823912125, 4.997224397336795, -1.398960964955436, -2.1734998063041053, -2.6226903941236053, -2.7033892247161924, -2.8763274235387195, -2.9100178996422748, -2.8934118163907603, -2.9973834568378703, -2.8912091427583766, -2.9495114094560835, -2.8080242171394296, -2.525580128250609, -2.0173206570684745, -0.9489518993091764, 4.427313894784221, 5.13751245930418, 4.974256450146849, 5.1640714251705635, 24.92744021100011, 4.880193371604876, 4.534033249617896, 4.4807934604999335, 4.444512444228605, 4.4010922633080325, 4.370046466750821, 4.356550956649452, 4.286632817922333, 4.280964413948645, 4.247862118816581, 4.245604895527732, 4.971837474625797, -1.3511549475594091, -2.2906374535732414, -2.603256188392077, -2.8172126288679165, -2.903074200607714, -2.8485647763406434, -2.9958567333476154, -2.9072915880042207, -2.851649919880321, -2.8562961245943432, -2.6054247850444248, -2.417142134725223, -1.9780216344956045, -1.0387810812153613, 4.312531378824317, 5.096993136981823, 5.03097346377627, 5.159496633727557, 5.289125208345734, 24.927433264106252, 4.940334227595244, 4.475123254694345, 4.455986443341734, 4.499249889450162, 4.428906348911037, 4.339527166975095, 4.321356712235705, 4.303163986472364, 4.297740943494435, 4.32929642034089, 5.041504172187865, -1.4283827077950737, -2.222883153381465, -2.6220433499430125, -2.786327846633492, -2.8931375323833146, -2.90281731537021, -2.870756261951806, -2.845594483690778, -2.874633082117302, -2.809994550525873, -2.668346698707101, -2.485267972021948, -2.0154772220382142, -0.908850087080199, 4.353819713500896, 5.10334162922702, 5.12686613897316, 5.080353908031754, 5.090531825510689, 5.336167389099655, 24.927431310182282, 4.924819526667242, 4.514906955282896, 4.490733026965453, 4.433685084969761, 4.4598592268070165, 4.329590750925809, 4.349553522551084, 4.256326331727963, 4.184581103127536, 5.0840076047947385, -1.3351841730694611, -2.278185365603558, -2.6010002024091707, -2.7777477939487616, -2.8602168517950117, -2.902056472640362, -2.861486255668587, -2.9718692849894603, -2.79051267036801, -2.671763107687223, -2.5994343117702403, -2.4369215432704143, -1.9958465845919273, -0.946729368257968, 4.263610447050183, 5.017267025993836, 5.005403197745075, 5.071241850444874, 5.092300506450693, 5.114075289369222, 5.286988128763811, 24.92743562733271, 4.879079301006609, 4.500168019776689, 4.463689993751676, 4.4618535768692915, 4.398417085984661, 4.302936424577355, 4.326675276599314, 4.259098476735198, 5.092450372066697, -1.3675918534914135, -2.2394869434044513, -2.5561842246380495, -2.726902945293251, -2.9537097209201035, -2.9669685369037166, -2.9995295250889704, -2.94396875963442, -2.8558878083488977, -2.7992187049258574, -2.6310468993656047, -2.4536687920126554, -2.0128287822800743, -0.9504032627575677, 4.261833214021458, 4.976156126998533, 5.0792942218248225, 5.0912074051550045, 4.99740436155634, 5.12787609989649, 5.085881596444558, 5.2102074883386305, 24.927441261537464, 4.901705012750612, 4.499660348713286, 4.475728581901457, 4.480369913946299, 4.430020688927326, 4.327451687474162, 4.2286773934658655, 5.098830187844847, -1.4589318974034473, -2.257323707409286, -2.6548266755795926, -2.8163565821755285, -2.898865269841985, -2.9469956817656517, -2.9210629073464527, -3.0020016882263985, -2.8359830122150402, -2.6657213101944324, -2.6369169509711137, -2.4019771533385055, -1.980908683793638, -1.0519800002818773, 4.292487631012085, 4.9744287321202325, 5.033678322096783, 5.09423024731341, 5.047659145443087, 5.032755588169548, 5.002038699514897, 5.011081180002071, 5.144509377509826, 24.92743873205781, 4.961712943401651, 4.536568931152684, 4.494346117626952, 4.590060517965497, 4.403220059479762, 4.425739506105191, 5.091775464028398, -1.399718330760403, -2.359179408443189, -2.7727085537680556, -2.841026864480137, -2.9250060199788495, -2.947685871064231, -2.9740733167569524, -2.9932627354254997, -2.9046465690343752, -2.728711992693735, -2.574604007819429, -2.4105053688462283, -2.036751656825422, -1.1782006372121168, 4.455998214188587, 5.109453415578458, 5.1098754483215965, 5.179842163418715, 5.148718743371107, 5.120356280693974, 5.15608656062746, 5.20457092130653, 5.087035184160937, 5.355888513265841, 24.927423947549066, 4.844092962200768, 4.604849633043346, 4.563217894829227, 4.528839847281159, 4.467881183795753, 5.331414445835214, -1.4069698435007534, -2.281733987975098, -2.6869566130051536, -2.8220165880477754, -2.922371956847494, -2.844482825578539, -3.0006193536875667, -2.9235442546159263, -2.8172008004725413, -2.7923107756140895, -2.5604733271056515, -2.38588101696426, -1.9716373721526812, -1.2289749934414487, 4.305329562799384, 4.790301705990807, 4.996918412151567, 5.0639147318482145, 5.085290490721316, 5.06864847170288, 5.117748790448011, 5.158506804203725, 5.135590886147827, 5.222606438284729, 5.233643711137192, 24.927433777052475, 4.876359313061074, 4.56895418740641, 4.485459007590149, 4.461916141865081, 5.233832055173278, -1.328849382615365, -2.3136306585110176, -2.7386376327754522, -2.8955341135470154, -3.0551645777725396, -2.894964971785078, -2.917067097536199, -2.929259568888556, -2.991570412664796, -2.788844926285948, -2.5626589935107353, -2.2636803898006708, -2.020524306646956, -1.2926617713309396, 4.464646628402926, 4.770777152172813, 4.841915030826859, 4.979606917884628, 5.018708777021866, 4.984754211496741, 5.114130429811146, 5.124366955159564, 5.089099208066984, 5.125512606921087, 5.128032877660499, 5.269650031154655, 24.92743693334787, 4.900733016039424, 4.59365445367008, 4.474854914574149, 5.305093109924965, -1.384640727249351, -2.319410695701357, -2.8647486386614984, -2.919441361280218, -2.9707259539172326, -3.056188881450849, -2.96476552589708, -2.9444506691694783, -2.9446842508474402, -2.726024972202923, -2.5104736009328996, -2.1980594413613144, -1.9377762135448513, -1.391515086343361, 4.621296794837662, 5.075373754551624, 4.782630688744216, 4.865397874093379, 5.0109556977901795, 5.155904498185916, 5.132935202135429, 5.202628844345544, 5.071748718229373, 5.148961796447762, 5.194313177849215, 5.1178033492329345, 5.3247925838950145, 24.927429564932837, 4.903044135468307, 4.564890932301005, 5.367342153073421, -1.3814693087645136, -2.3831759553970144, -2.8045324708201886, -2.914414124639066, -3.017942722968617, -2.9780871284668153, -2.9957881090024645, -2.8467940197814285, -2.891787822792204, -2.774966674621953, -2.46377933567465, -2.2035556754463026, -1.7544063993812817, -1.346971901708788, 4.546171033791446, 5.954180368667941, 5.1231336397021305, 4.769746498134531, 4.84211070776211, 4.952035267777689, 5.077899393663134, 5.065299656891739, 5.117902474590324, 5.140591340360811, 5.071081933109395, 5.097936124941791, 5.123074354815636, 5.2758520537699685, 24.927434318249563, 4.873844113524676, 5.41647637671615, -1.3121625543968107, -2.278786362856884, -2.7757537144966413, -2.9324943492696067, -3.073491386965748, -2.9798260074233665, -2.9431254276382917, -2.9763604626108027, -2.9059409179062734, -2.709059503960498, -2.528165838001461, -2.094609552831087, -1.7982981006029166, -1.330973622897651, 4.786366508838688, 7.043920195811588, 5.923481056299498, 4.992293820179987, 4.796683052952077, 4.882715391619685, 5.004454653061334, 5.085803025398435, 5.163043861870149, 5.2047693248636016, 5.002280818095835, 5.01886543941567, 5.118289923675071, 5.18984297527757, 5.284956228038354, 24.9274359009901, 5.377864697370859, -1.3222029651847582, -2.2632573108061753, -2.8200147366253305, -2.988695660549609, -3.067935341021555, -3.0397433492732913, -2.951478327476729, -2.9353049383806855, -2.9010944306928086, -2.7755171149599334, -2.5475255322774712, -2.154225008856533, -1.6529874131764395, -1.1620248831867166, 24.927443348206097, 8.063754415242641, 6.810909883108513, 5.884869972094613, 4.947452795022391, 4.739941441293719, 4.806214027712842, 4.9918682861722, 5.01353798245321, 5.011250183951735, 4.988746427508035, 5.064221096944041, 4.999789341548968, 4.860077537920863, 5.099358014505173, 5.153174257272104, 5.407127346199789, -1.4622838708496437, -2.357171107414836, -2.772854569545367, -3.0508290458390475, -3.1667852036543724, -3.0737396564944617, -3.0614138662379187, -2.9524354922313387, -2.9583689609699517, -2.7748767519057447, -2.6016939385670814, -2.0690643987089863, -1.6076172239371835, -1.0184803863267389, -2.834598475342712, -2.21585463177633, -2.2493369703437955, -1.502002539021159, -1.272465229217047, -1.2092331873491569, -1.5399828015825818, -2.7229294565758932, -2.5306359249512536, -2.351392853304799, -2.042587657975062, -2.051528071877739, -2.1266843052897935, -2.135885380220464, -2.2490109961755125, -2.4134960122393383, -2.5571493767552087, 13.94606245606593, -3.283268331101931, -3.5018255535300433, -3.4915149491997233, -3.5475135088111776, -3.5692412296275777, -3.481328066817312, -3.6514298394888325, -3.5458254872457826, -3.6201384769535543, -3.5684032982681675, -3.47038280381024, -3.4234057632113766, -3.121677638705909, -3.161158806864636, -2.1953390227007255, -2.352060952490094, -2.4747713762427686, -2.7180652045970675, -2.9229466897144305, -2.904003166817514, -3.0490478420614817, -3.0499704537188235, -3.2629186022067365, -3.186431771603243, -3.0593066869475325, -3.082111279565553, -3.070570336574417, -2.983182603968808, -2.97218578341897, -3.081985951457179, -3.521282768855092, 13.946060297959825, -3.2736718483489993, -3.3847532135819023, -3.411531234295226, -3.5727302026351837, -3.556427962656578, -3.5405436814858056, -3.69704962627154, -3.561085018262819, -3.5864650189183704, -3.589019462237293, -3.5412495433775106, -3.383173246337613, -3.3618248834996183, -2.73914517863797, -2.767528504106755, -2.827090086358097, -2.8795476809930904, -3.0059848672689156, -3.034012971945526, -3.0778743467733323, -3.236998319292824, -3.3125727689851474, -3.276842559755877, -3.415235981450257, -3.317626883625636, -3.4251423005936736, -3.44780567419959, -3.4502638737260285, -3.2576373621322365, -3.5150132610223412, -3.4700003864339832, 13.946059203310345, -3.1825771053365246, -3.487718728757248, -3.4573054382185635, -3.557915837246009, -3.638576942174447, -3.560070518403868, -3.6027695228074035, -3.626695472257803, -3.5345422946043783, -3.552108738717853, -3.5085310072781914, -3.560940994022895, -3.3202451119890535, -3.211632105519661, -3.2173646806143092, -3.1231322511548703, -3.1159103714339365, -3.1181003609158937, -3.0963932888694874, -3.1696370530981075, -3.333830267025131, -3.3009139214511882, -3.5145751657470194, -3.4218475063093776, -3.4361352378699688, -3.36568044495812, -3.444579540157136, -3.454814538815707, -3.47055774547426, -3.393419896034963, -3.517515734129788, 13.946058608736186, -3.245749057324741, -3.444707301138593, -3.5951005598820513, -3.500182296993191, -3.5130479457039248, -3.589581306455985, -3.6362472901119833, -3.6114122745800525, -3.543453543788295, -3.5916724083187432, -3.45812685141024, -3.116395319015417, -3.4439329838853556, -3.453866442233409, -3.421120244471693, -3.3662412261076713, -3.4073503571997827, -3.3469508962250876, -3.368370579042621, -3.440379884496708, -3.3128523897751117, -3.345312601809273, -3.4322387949606417, -3.519308253063987, -3.516263199956256, -3.6087824689384975, -3.5994620429025854, -3.5262316772128077, -3.536799927042838, -3.435154546128339, -3.491050391703463, 13.946057823616268, -3.1703970797266097, -3.4386499540852373, -3.51275474254969, -3.5156313901017326, -3.631849716155415, -3.594465845085533, -3.5613624596084494, -3.52814885011566, -3.5862435508801136, -3.630169559828335, -3.5214835894871266, -3.4284993833716584, -3.421322902992319, -3.543312198874199, -3.5259756713807504, -3.597748599204753, -3.500631076911848, -3.536873525422348, -3.615565744536908, -3.566680635516344, -3.5723395785769676, -3.531739512647465, -3.558226192293184, -3.532000953078796, -3.6194289579385748, -3.6384855178132876, -3.5456769171359164, -3.5559360112637277, -3.554684428748742, -3.5519765156129326, -3.467031978188418, 13.946056636933353, -3.258700131800083, -3.534056193179156, -3.5256864715364835, -3.543198090873462, -3.651579788242926, -3.6110251008154837, -3.6398749399371453, -3.6353186370109905, -3.642532147723608, -3.6320969266604584, -3.649464420650249, -3.64274566851418, -3.5649469480011082, -3.6177212777669316, -3.601328939811721, -3.5587850968462558, -3.670285740702868, -3.5329041981088602, -3.6832232622162135, -3.5412099855801684, -3.5350359999745624, -3.641353954382004, -3.6092569636243983, -3.6099605935006567, -3.5652540160682813, -3.4779113219402813, -3.580531815325942, -3.513272835463228, -3.591936361067251, -3.578229122605353, -3.501032991566815, 13.946056298412866, -3.28196364091518, -3.4050039511188124, -3.4849308872461195, -3.5702882601102415, -3.5124450110830985, -3.6557729827176586, -3.5738165567835605, -3.6720815870171237, -3.7412002578641226, -3.70837733412971, -3.7680745780062486, -3.6963754475940256, -3.66241429229536, -3.7893952984042425, -3.70613761025903, -3.665075516211745, -3.678811549190194, -3.6946627932927703, -3.671666328800768, -3.679741910822685, -3.611590153728649, -3.6734905445981574, -3.4950593233031095, -3.657452678028817, -3.5347127696606058, -3.6040420907238966, -3.4845845688237747, -3.594924550650103, -3.6032056280277773, -3.594304319991237, -3.635379056809727, 13.946055731738966, -3.236128292762874, -3.486126201105929, -3.5463810946955907, -3.5719587202577068, -3.6153445519705367, -3.6082761134137384, -3.626701493099053, -3.653160859973673, -3.7427961850872786, -3.855956132421914, -3.732004358073182, -3.695170542023831, -3.788179993938336, -3.6666667173029066, -3.7858771770745197, -3.800361306885006, -3.6419784347186916, -3.6398568428510796, -3.6273826518830368, -3.6851941404672233, -3.654903740429849, -3.5791079572644136, -3.655493890083591, -3.5206154775118956, -3.4839644503546126, -3.4915030472383135, -3.63231264801818, -3.5952745468413543, -3.581049564329078, -3.5779867448598064, -3.6453192953633273, 13.946055714514694, -3.331905690139452, -3.5087521377497533, -3.525860559980627, -3.659773924604534, -3.67192489194566, -3.6898992782254223, -2.973222210874318, -3.0864370855447554, -3.271746762308049, -3.807018671507301, -3.7664702916777615, -3.8966649116636636, -3.748436595760076, -3.7492401248007514, -3.733228936837125, -3.79365120126791, -3.7260776356806975, -3.671073334240238, -3.7758680089951544, -3.6209628993940752, -3.6679180452498494, -3.6676778119744458, -3.6090488479937504, -3.534828057419667, -3.5272123692452837, -3.603536352427624, -3.5907101173072298, -3.6176988593199506, -3.6547028863544573, -3.6714081720608425, -3.6240555768212, 13.94605571422316, -3.2823685103649787, -3.4531047197436875, -3.6484757642141763, -3.6583766460876848, -3.6400879838504805, -2.7463993954010446, -2.7161662222893854, -2.900909361540502, -3.0301389601331263, -3.0884915051243014, -3.3170692535928756, -3.9095771496350267, -3.7608283341847946, -3.85633148868748, -3.8722027378908055, -3.7798836565548948, -3.616497961730733, -3.7653279276581935, -3.6684511735959244, -3.669210892769729, -3.5967090063443936, -3.517041479435334, -3.4413016381816166, -3.5761585155380398, -3.5457147701900245, -3.5965769382795143, -3.54674289172344, -3.5697003403470324, -3.569617147148534, -3.613451770560577, -3.701578610159328, 13.9460568950642, -3.243039984749619, -3.4479298863513805, -3.6481260098579162, -3.5409607391956004, -2.633196985050347, -2.546877497040316, -2.535674922784747, -2.644144339091142, -2.729309823015692, -2.790916967454319, -2.869597158385905, -3.0945484184489427, -3.6601104075748507, -3.8566109776725535, -3.7662315001198468, -3.775449830814859, -3.708887432254317, -3.688159556286579, -3.58521870407334, -3.643789211678226, -3.519638750305432, -3.560874297192218, -3.5958919033734804, -3.5308029589070027, -3.4861026429676034, -3.5725041938891264, -3.5774947247944096, -3.553004930156708, -3.639033249025103, -3.573257111110274, -3.575656089556972, 13.94605770365057, -3.282230174798664, -3.5076412464890434, -3.5081463575751806, -3.017875842019978, -2.9006643055791996, -2.828938706392252, -2.425859718604272, -2.381533199483739, -2.4197811201829977, -2.581177975198283, -2.7417844521723036, -2.8416147762392745, -3.0324685207614173, -3.3569767847861844, -3.830851069378963, -3.747301913277826, -3.697981909912346, -3.5582852175301602, -3.5692817286135483, -3.541840027356063, -3.571346128262207, -3.666593859265981, -3.55076173178022, -3.577776420138219, -3.4408528110285745, -3.6430478202768213, -3.7340819320488152, -3.637099434306948, -3.692630553540494, -3.7837420503361265, -3.6965445138768476, 13.946057123612322, -3.387141803257833, -3.383241337622845, -2.348582943903204, -2.408409678256232, -2.4538530277999664, -2.4492118463393764, -2.5520549686230076, -2.377608661923494, -1.9227032449582606, -1.682606654706307, -1.7826901695703248, -2.0459872045115635, -2.2224518172521526, -2.415786938334735, -2.7373431001582245, -3.491983187172491, -3.5316509479846285, -3.3374450499206203, -3.554067115970459, -3.5214949824449193, -3.5125948501707853, -3.4473288350258544, -3.483001101446153, -3.535674271579405, -3.472710089810153, -3.675612844994555, -3.5834953117707506, -3.6175537853514648, -3.5763698248360027, -3.7748612749050063, -3.7130957087572756, 13.946058264855903, 12.073460475009268, 13.732122442601655, 10.101015631480967, 8.83969788989436, 8.058584817457321, 7.652423713835342, 7.54962167357318, 7.738236131215366, 7.57002077348715, 6.342154512964324, 5.832890950477562, 5.894087768941554, 5.396419829339978, 4.690767240096289, 3.681066834423696, 3.3605448845971284, 2.170102247668041, -2.0383644269784273, -3.425063896832081, -3.516541777859057, -3.3826037380255314, -3.460012854074895, -3.5142634974684217, -3.561724277219672, -3.4798538333946794, -3.5380201361088224, -3.54295031604751, -3.637625200571076, -3.6839453241100966, -3.6776135811820456, -3.665005144694945], "seconds": 3.3169968128204346}, {"d": 32, "N": 2, "mode": "U", "init": "glued10", "seed": 63, "steps": 3000, "score": 5.027324460492833, "clock": 5.027339492125849, "seconds": 3.328173875808716}, {"d": 32, "N": 2, "mode": "U", "init": "glued10", "seed": 2063, "steps": 3000, "score": 5.027319951603476, "clock": 5.027339492125849, "seconds": 3.3571949005126953}, {"d": 32, "N": 2, "mode": "U", "init": "theta", "seed": 196, "steps": 3000, "score": 4.543011382622465, "clock": 5.027339492125849, "seconds": 3.371061325073242}, {"d": 32, "N": 2, "mode": "U", "init": "glued10", "seed": 3063, "steps": 3000, "score": 5.02732759009948, "clock": 5.027339492125849, "seconds": 3.3790552616119385}, {"d": 32, "N": 2, "mode": "U", "init": "glued3", "seed": 2747, "steps": 3000, "score": 4.219611809304779, "clock": 5.027339492125849, "seconds": 3.4399828910827637}, {"d": 32, "N": 2, "mode": "U", "init": "glued3", "seed": 3747, "steps": 3000, "score": 4.380809846370908, "clock": 5.027339492125849, "seconds": 3.462437868118286}, {"d": 32, "N": 2, "mode": "U", "init": "glued3", "seed": 1747, "steps": 3000, "score": 4.056552632368638, "clock": 5.027339492125849, "seconds": 3.542039632797241}, {"d": 32, "N": 2, "mode": "U", "init": "theta", "seed": 1196, "steps": 3000, "score": 4.70462161865373, "clock": 5.027339492125849, "seconds": 1.742582082748413}, {"d": 32, "N": 2, "mode": "U", "init": "theta", "seed": 2196, "steps": 3000, "score": 5.027002901743221, "clock": 5.027339492125849, "seconds": 1.8175408840179443}, {"d": 32, "N": 2, "mode": "U", "init": "theta", "seed": 3196, "steps": 3000, "score": 4.704562368777187, "clock": 5.027339492125849, "seconds": 1.819138765335083}, {"d": 32, "N": 2, "mode": "U", "init": "theta", "seed": 6196, "steps": 3000, "score": 4.704567818451758, "clock": 5.027339492125849, "seconds": 1.7931499481201172}, {"d": 32, "N": 2, "mode": "U", "init": "theta", "seed": 4196, "steps": 3000, "score": 4.866039592631202, "clock": 5.027339492125849, "seconds": 1.825685977935791}, {"d": 32, "N": 2, "mode": "U", "init": "theta", "seed": 7196, "steps": 3000, "score": 4.379760194026976, "clock": 5.027339492125849, "seconds": 1.8573639392852783}, {"d": 32, "N": 2, "mode": "U", "init": "theta", "seed": 9196, "steps": 3000, "score": 3.077593666248497, "clock": 5.027339492125849, "seconds": 1.7693140506744385}, {"d": 32, "N": 2, "mode": "U", "init": "theta", "seed": 5196, "steps": 3000, "score": 5.026940639469896, "clock": 5.027339492125849, "seconds": 2.034893751144409}, {"d": 32, "N": 2, "mode": "U", "init": "theta", "seed": 8196, "steps": 3000, "score": 5.026969355296428, "clock": 5.027339492125849, "seconds": 1.984868049621582}, {"d": 32, "N": 2, "mode": "U", "init": "theta", "seed": 10196, "steps": 3000, "score": 4.381208086752532, "clock": 5.027339492125849, "seconds": 1.8731870651245117}, {"d": 32, "N": 2, "mode": "U", "init": "cycles", "seed": 1205, "steps": 3000, "score": 2.747264554563942, "clock": 5.027339492125849, "seconds": 1.771914005279541}, {"d": 32, "N": 2, "mode": "U", "init": "theta", "seed": 11196, "steps": 3000, "score": 3.8947364027759432, "clock": 5.027339492125849, "seconds": 1.8304288387298584}, {"d": 32, "N": 2, "mode": "U", "init": "cycles", "seed": 3205, "steps": 3000, "score": 2.4139523138287395, "clock": 5.027339492125849, "seconds": 1.6837940216064453}, {"d": 32, "N": 2, "mode": "U", "init": "cycles", "seed": 205, "steps": 3000, "score": 3.0773710159027257, "clock": 5.027339492125849, "seconds": 1.8326051235198975}, {"d": 32, "N": 2, "mode": "U", "init": "cycles", "seed": 2205, "steps": 3000, "score": 1.1917055510084538, "clock": 5.027339492125849, "seconds": 1.8408222198486328}, {"d": 32, "N": 2, "mode": "U", "init": "cycles", "seed": 4205, "steps": 3000, "score": 2.747135595759016, "clock": 5.027339492125849, "seconds": 1.7856168746948242}, {"d": 32, "N": 2, "mode": "U", "init": "cycles", "seed": 5205, "steps": 3000, "score": 2.245807048341847, "clock": 5.027339492125849, "seconds": 1.6733779907226562}, {"d": 32, "N": 2, "mode": "U", "init": "cycles", "seed": 6205, "steps": 3000, "score": 2.076258362413295, "clock": 5.027339492125849, "seconds": 2.023221969604492}, {"d": 32, "N": 2, "mode": "U", "init": "cycles", "seed": 7205, "steps": 3000, "score": 1.905188188468346, "clock": 5.027339492125849, "seconds": 1.913144826889038}, {"d": 32, "N": 2, "mode": "U", "init": "cycles", "seed": 9205, "steps": 3000, "score": 2.4140672301805823, "clock": 5.027339492125849, "seconds": 1.8835351467132568}, {"d": 32, "N": 2, "mode": "U", "init": "cycles", "seed": 8205, "steps": 3000, "score": 2.747155511017652, "clock": 5.027339492125849, "seconds": 1.909966230392456}, {"d": 32, "N": 2, "mode": "U", "init": "cycles", "seed": 10205, "steps": 3000, "score": 2.747193475763658, "clock": 5.027339492125849, "seconds": 1.94940185546875}, {"d": 32, "N": 2, "mode": "U", "init": "cycles", "seed": 11205, "steps": 3000, "score": 1.3762877509579996, "clock": 5.027339492125849, "seconds": 1.9639298915863037}, {"d": 32, "N": 2, "mode": "U", "init": "random", "seed": 1418, "steps": 3000, "score": 2.0761542522757956, "clock": 5.027339492125849, "seconds": 1.9551761150360107}, {"d": 32, "N": 2, "mode": "U", "init": "random", "seed": 418, "steps": 3000, "score": 1.9543149943029257, "clock": 5.027339492125849, "seconds": 2.027567148208618}, {"d": 32, "N": 2, "mode": "R", "init": "glued3", "seed": 35, "steps": 3000, "score": 4.381196899377099, "clock": 5.027339492125849, "seconds": 2.4376373291015625}, {"d": 32, "N": 2, "mode": "R", "init": "glued3", "seed": 1035, "steps": 3000, "score": 4.238750354037301, "clock": 5.027339492125849, "seconds": 2.460324764251709}, {"d": 32, "N": 2, "mode": "R", "init": "glued10", "seed": 860, "steps": 3000, "score": 5.0273275314468355, "clock": 5.027339492125849, "seconds": 2.104444742202759}, {"d": 32, "N": 2, "mode": "R", "init": "glued3", "seed": 3035, "steps": 3000, "score": 4.055305459629084, "clock": 5.027339492125849, "seconds": 2.229794979095459}, {"d": 32, "N": 2, "mode": "R", "init": "glued10", "seed": 2860, "steps": 3000, "score": 5.0273320291195605, "clock": 5.027339492125849, "log_rates": [25.59776655621487, 6.054586224558517, 4.606908364540922, 3.697353517463955, 3.95390187541289, 4.042207356424733, 4.0529264412040575, 3.997363243025424, 3.9976464206142857, 4.050274447998582, 3.904751001624091, 3.888953934965025, 3.8796905767815852, 3.9565082493762787, 4.1118171260700365, 4.480956319642777, 17.01128646775917, -1.8476700294117743, -2.603836229480022, -2.771461543390785, -2.7930727307331726, -3.0315140742885136, -3.009268756971883, -3.0521718643453553, -2.9622997995398297, -3.036966085592033, -2.9381683193975046, -2.8762068075297904, -2.7222190137975693, -2.4157574346620243, -1.8617924440302756, 5.514537328293696, 25.598861274459235, 4.842727583990056, 4.546628846208529, 4.383559531674623, 4.39663372277024, 4.394030196026008, 4.272597755045148, 4.299561924059837, 4.170183257435439, 4.173993030125039, 4.245193956459025, 4.213323167362978, 4.366743773921006, 4.516349896828624, 4.841154637605935, 4.7300518114964705, -1.6230621919531196, -2.42548725441658, -2.655565564109983, -2.8665237746010774, -2.7631443515372722, -2.9138953278381563, -2.9622282741394206, -2.9314791709876804, -2.946320011187318, -2.9062313689115857, -2.913704240707231, -2.6224689657832307, -2.311525008268554, -1.535220154463339, 4.844272478684207, 5.01414806693268, 25.598852957307304, 4.844891208284913, 4.597517564235508, 4.400820483015413, 4.344802173103948, 4.334363759936127, 4.296677548370402, 4.187804030723376, 4.162151067100722, 4.158549210663566, 4.208298588557736, 4.183186160654033, 4.361020580102796, 4.523267149496869, 4.547292736204375, -1.605549389113784, -2.36697871161341, -2.6653369160110834, -2.903897006852369, -2.9005725036655776, -2.9183976365975113, -3.0122476309612334, -2.8954355042782014, -2.9093567280926402, -2.867666892562306, -2.7512391958069524, -2.6692813518999268, -2.273928462657711, -1.4489786440567018, 4.487971230674774, 4.691514180786534, 4.975407352749358, 25.598853476188747, 4.882578561131685, 4.489578306240238, 4.384583991825096, 4.243021626930101, 4.308645632649449, 4.226179812579647, 4.153714174714468, 4.2466976953757225, 4.218922326708829, 4.192853539919764, 4.190335734047256, 4.336533714166875, 4.680400170562472, -1.7111822808811217, -2.362424509618558, -2.7534137535426346, -2.842311544402973, -2.991897522254518, -2.9590477776786153, -2.9535918439639097, -2.917037321579869, -2.9329937881540378, -2.8912781755243646, -2.806585544596598, -2.6153109733465434, -2.3106068175819554, -1.4960677130681885, 4.434291946776558, 4.701763181306218, 4.800567130781174, 5.0267950097229495, 25.598834808824083, 4.876477526207052, 4.613723787940716, 4.3955191840211185, 4.389985573538513, 4.367220754198882, 4.308165320691897, 4.3472908105135035, 4.283520763347802, 4.165931732450638, 4.2977913599009705, 4.3174840200063676, 4.69101914397452, -1.515832565648069, -2.3278332605540846, -2.586922537546871, -2.724377650754583, -2.847095466301484, -2.9174526993633663, -2.916902751504041, -2.985288433358668, -2.8904250799189892, -2.821791533202004, -2.73035674989577, -2.577883374711933, -2.2779087306486328, -1.4452021274002294, 4.272293455189999, 4.57207948785432, 4.674996937885332, 4.684545702447708, 5.063573028751787, 25.598852135073773, 4.869796196426394, 4.520660624993119, 4.397155841587988, 4.341584969589203, 4.27405685330726, 4.271008655286121, 4.240603342572784, 4.123782810887119, 4.260057931783995, 4.207351615739606, 4.581057806567938, -1.6889575623459447, -2.4339944614713005, -2.6106293245203167, -2.854729557765713, -2.981108934546093, -2.9609387904063227, -3.018251202825955, -2.9406209336457914, -2.9668707957464746, -2.8698022054486283, -2.8105472204430733, -2.628907301878504, -2.3988083359337455, -1.469533720991578, 4.203929623999552, 4.610693912191068, 4.577045963826584, 4.7218171516097955, 4.781423990514812, 4.991611168834278, 25.598846109563084, 4.861590196685575, 4.510158929930735, 4.508432790429457, 4.406571343377935, 4.351171817149928, 4.3032642574634705, 4.197863185466797, 4.213803910226698, 4.244209970361549, 4.639482429344426, -1.6459314724490626, -2.3885313636987466, -2.751105242105494, -2.781840351150646, -2.861531033780811, -2.927231425074098, -2.9905215038509407, -2.9634306448287635, -2.9465006642882985, -2.901245012940265, -2.80572415435959, -2.5302287273115565, -2.2299994151612585, -1.4652703198350334, 4.261625619053246, 4.643626732500416, 4.661802035815248, 4.577044350039038, 4.7299291706225635, 4.726724963067554, 5.058425826565345, 25.59884460135974, 4.870822915267741, 4.656999239220018, 4.489252393685869, 4.322457527122313, 4.236857210569267, 4.249126042719446, 4.221775836668724, 4.173070669443836, 4.611419781757009, -1.6510811231338844, -2.363080904519727, -2.6710595228338194, -2.853660405918503, -2.8598186976572793, -2.927436879979823, -3.0030145019709584, -2.9730983521484173, -2.928105791306573, -2.8984686124894705, -2.7687437253762637, -2.624160092788908, -2.204367000735793, -1.4980613452662337, 4.232367206980301, 4.551053423457672, 4.630874148300631, 4.637847115026894, 4.6911257243686055, 4.659217288886014, 4.820687183485499, 4.998539543177084, 25.59884964587884, 4.925340288994741, 4.607337964958329, 4.435715063291001, 4.270629685687229, 4.204799273770176, 4.331982617942668, 4.215438637644418, 4.675339160283722, -1.6952164294595888, -2.459275444209256, -2.6864947561089947, -2.903940656474987, -3.015636102523822, -3.083883274994196, -2.995949856796221, -2.959411099928076, -2.922347212811497, -2.8392958038732337, -2.7527673257291676, -2.54813739703269, -2.270081156478426, -1.4673927766632089, 4.235809318929412, 4.6763429647504635, 4.64492068548038, 4.744785922677454, 4.706822655448986, 4.664429938757778, 4.824119576774813, 4.83673873336189, 5.028409453927587, 25.59883890455473, 4.859341989915224, 4.483196999639928, 4.469521099634322, 4.36188327926602, 4.311524382675731, 4.259387838698087, 4.7525519674025345, -1.6915166632446539, -2.4710334628217323, -2.7047100294742856, -2.8105420665562306, -2.9299828896216407, -2.976269224326208, -3.0113914468672087, -2.9094495967780087, -2.818928178511196, -2.811795415018145, -2.746794186141596, -2.5034286420821403, -2.223011121833858, -1.5257299560312154, 4.246268019028051, 4.639044679594705, 4.572086980737711, 4.579761083289227, 4.505001197640795, 4.604684208859014, 4.628560645795872, 4.640404673443274, 4.748936207858411, 4.979377332750096, 25.59885175337166, 4.857267372230025, 4.496118152682456, 4.406283260597027, 4.239166269778935, 4.267446796169473, 4.732988933304543, -1.7038193104764332, -2.529614745250816, -2.734245941103807, -2.9194773432827317, -2.9572713631822034, -2.9848985691313596, -2.963063647146411, -2.9272835072197374, -2.9468088795835365, -2.8290053819150143, -2.800429825461765, -2.659122623880488, -2.317837712642222, -1.6211288389597942, 4.249496849007906, 4.496250519415425, 4.569461992268984, 4.621288983891378, 4.5272317663771755, 4.653226881670954, 4.609682906619796, 4.582133093474202, 4.61092192615407, 4.628745714363392, 4.91072842187764, 25.598852004182206, 4.859159454891423, 4.553686174149372, 4.437822225980425, 4.362794435254484, 4.645324727496006, -1.6883304153979046, -2.4881146585019294, -2.7461755804776358, -2.981422297942103, -2.8695987979309296, -3.0277925889856507, -3.0097367459863067, -2.8971898763533797, -2.8971133550260335, -2.8196546323286205, -2.702105007056486, -2.6118536945038042, -2.2872490631169415, -1.5650421033233994, 4.291524686989714, 4.474406099615082, 4.47346835533061, 4.538917548635446, 4.5822758387344145, 4.62456565339173, 4.61860497359818, 4.612610626891564, 4.632194513448507, 4.772087253946829, 4.743034310003708, 4.955552492177611, 25.59884544549173, 4.787475916588852, 4.522326953085978, 4.42580003619278, 4.688279224502978, -1.6547030139487782, -2.459434426480019, -2.7659902212845386, -2.8901551794568228, -2.8849825722829103, -2.9601303955014404, -2.931823171861287, -2.9988225422854717, -2.978495535973938, -2.879911557906247, -2.710444992001816, -2.533156636538001, -2.2171555527202083, -1.5802493639834758, 4.4670304074616745, 4.27022651756398, 4.350038698375608, 4.582689675660759, 4.6177780810856515, 4.58949716496868, 4.445635474042661, 4.636736627652548, 4.543804802411744, 4.625149031325584, 4.6770932437496056, 4.689521391075595, 5.038845102664908, 25.59884974021507, 4.868613985634831, 4.5572235452878544, 4.819065195702389, -1.7248739402412439, -2.460869893243599, -2.790852174507816, -2.9340211076675895, -2.998369479182815, -3.0393658100533796, -3.0447928903058585, -3.0789094290890358, -2.893657495760981, -2.8866850556443633, -2.776388042690287, -2.5596765286656797, -2.212105915748072, -1.6323726057037422, 4.566191101458732, 4.156408683265151, 4.221623869159122, 4.466684908716672, 4.5573302338799975, 4.60595985550519, 4.59710044470946, 4.616647257635056, 4.692707354924677, 4.599767746840038, 4.685058643541083, 4.634589421840134, 4.793929834680996, 5.024349694748888, 25.598845968669263, 4.822873706414218, 4.86756337101844, -1.699876662075747, -2.4845890590699122, -2.8299509690772005, -2.961383279700245, -2.9733264552846936, -3.0012345560166978, -3.0189042836321027, -2.9909730167305772, -2.8552388997861144, -2.8136059033953713, -2.69547136181265, -2.5887086828680475, -2.1515267563055676, -1.4175537978488228, 4.834913971202006, 5.415185617280343, 4.240689861087777, 4.208121485611708, 4.4193853224133886, 4.598995321967385, 4.6069264759705835, 4.6399385682393195, 4.655237599412989, 4.702035129536581, 4.623650987871532, 4.643237603695468, 4.819982685578232, 4.814714614593124, 5.073482887076513, 25.598841840079583, 4.891778973166155, -1.6978979884259657, -2.480315331695528, -2.8243594730319, -2.944897071606254, -2.991503127854438, -2.9589671267209883, -2.9334081032266033, -2.934812963323793, -2.9030712486798205, -2.7767096030558887, -2.747713347066322, -2.549307515854198, -2.108578098406377, -1.5370262567174517, 25.598850777590066, 6.745182530185656, 5.29975443244503, 4.126044249835568, 4.1472581857902755, 4.4242813023465395, 4.625290207060886, 4.580800462657564, 4.613026497266848, 4.5819608668025404, 4.486309309189669, 4.547716278996279, 4.580974488272613, 4.629479255612677, 4.813712543626436, 5.063600638617949, 4.8645014208410915, -1.7848575848059893, -2.457518308966873, -2.8577359508823705, -2.9996584080867916, -2.9909574564006194, -2.979986866442625, -3.0220317285859934, -2.9847184567494423, -2.87111208950763, -2.829071179033349, -2.779347153221638, -2.6245023294520173, -2.138418869105106, -1.4380600582860776, -2.9184152108078516, -2.5407783680150926, -2.677873731925472, -2.809843694329317, -2.948510820280667, -2.9982082250853495, -3.002723037225289, -2.877133775056822, -2.903310646578801, -2.7506241008200885, -2.6365895703703144, -2.8261528817401147, -2.6767421765887867, -2.6083370450106917, -2.6413268871372546, -2.6958579156781535, -2.7950625024625695, 14.179237717485288, -3.2235632042586335, -3.2670192934229503, -3.147881369486504, -3.293965489767493, -3.188084219100658, -3.2560570901108714, -3.208449008182876, -3.1684694189045755, -3.2446592010756627, -3.2134263111182606, -3.2530616865638873, -3.2333715665590903, -3.1612035296847663, -3.195911715425264, -2.920609234954121, -2.917366426381475, -2.9529467721636027, -2.9268955245668056, -3.0029193293319527, -2.9909836203501263, -3.0262755041350937, -3.077623915865301, -3.0290910973243297, -3.073303431373884, -3.1332238626485904, -3.1100255950787283, -3.1545425671631975, -3.1154455226543796, -3.176275098531155, -3.2443522344263167, -3.182175873051821, 14.179236781141839, -3.1630131924113702, -3.2422452189800772, -3.251367957810223, -3.2492176241671604, -3.206616156933519, -3.286524715273646, -3.294188696194425, -3.2672417845402553, -3.278163823336289, -3.262131233913549, -3.2859103935055796, -3.120549933714235, -3.274951713461831, -3.067133357279527, -3.0915027239067556, -2.954242575263541, -3.1861896617264764, -3.1306235019569093, -3.1590998022502195, -3.01710591659593, -3.0730291829608434, -3.1491018403788984, -3.2656430873439364, -3.151295596255848, -3.171848415110275, -3.1303802026474896, -3.151611470936309, -3.1964942566662646, -3.2403902995664433, -3.2973588306676307, -3.207559025402786, 14.179236532632732, -3.1107285821366153, -3.289944414583464, -3.33297372273331, -3.2123696753704416, -3.2316242738536736, -3.207801959475669, -3.2798566499299944, -3.1867822182211683, -3.2441050326753165, -3.1605140370685656, -3.25469151079703, -3.19175791094711, -3.094473516286327, -3.0972185418429223, -3.1004247686062203, -3.083734263844661, -3.1456175276743394, -3.2091199554836223, -3.154465483198107, -3.169774365617521, -3.207749837810766, -3.189398574617123, -3.128704852467133, -3.1491326673726476, -3.2340050639885995, -3.2107996532986416, -3.266257205133399, -3.2201403911980995, -3.160231192310345, -3.252807492007472, -3.150490660415568, 14.179236747937125, -3.1958831305408513, -3.1918647473667274, -3.1939905224248974, -3.243717682307352, -3.2405727587073865, -3.2895404141221443, -3.286314582415888, -3.3117974127805856, -3.292374653018924, -3.3473163240097565, -3.177509501319836, -3.1312681367412236, -3.132192782741641, -3.1903027147192717, -3.1576880598742156, -3.228682078798039, -3.1652337799930126, -3.2206026926581695, -3.2195738787234567, -3.1626988660800173, -3.2664821217775635, -3.152197855118189, -3.2032071808780125, -3.1259501254488073, -3.2474445045963187, -3.1723462397750777, -3.28351634002083, -3.2247041946290835, -3.2120043035121992, -3.214370625065007, -3.2407547885698365, 14.179236519076968, -3.1539072033041933, -3.255304820002219, -3.2849979280444472, -3.2468240056913746, -3.20667848985314, -3.2602622818303764, -3.2328754663320765, -3.242869169619868, -3.283436861473903, -3.141412346154837, -3.2565920343073502, -3.196918733361701, -3.187955924522907, -3.2952989135822164, -3.186707052010567, -3.219462154060841, -3.2070015507555483, -3.199087539309783, -3.2099188604713587, -3.219638663022225, -3.193063506418216, -3.1810903856536767, -3.254762939418309, -3.142920213361134, -3.2546280088689112, -3.165072979535259, -3.2523516408817086, -3.219422193295793, -3.1840204292100496, -3.172099038331095, -3.163072569749362, 14.179236608219501, -3.19877386216161, -3.1831571881205996, -3.2018691650233264, -3.2113759070360937, -3.1868244808962274, -3.2203002430027188, -3.338595845646475, -3.256516055796635, -3.2860747527041037, -3.1704206252279703, -3.268323436760646, -3.3042807652509123, -3.1869011459049537, -3.233983272451517, -3.2155438325911336, -3.2109648534371757, -3.1859831443705273, -3.174725019174155, -3.1221742999011477, -3.2528936532292505, -3.1987214611455395, -3.2254658040749233, -3.194250856732626, -3.270525261746184, -3.2386389972328957, -3.2353920356269468, -3.247623931261756, -3.1930393342287045, -3.2814460876553957, -3.1926918033598084, -3.1674174882667976, 14.179236542963247, -3.172503396504596, -3.177713029549525, -3.198240960976667, -3.232693784522647, -3.2734301276728535, -3.1952442318019196, -3.177455794742187, -3.269758988594015, -3.309092702567079, -3.2902940952399726, -3.34457146738542, -3.2911327369683594, -3.2205796218324165, -3.251287264383143, -3.2857107396823966, -3.2664622931710623, -3.277914261660796, -3.3507946348445214, -3.2996709565702105, -3.2596953936129824, -3.2348722147318716, -3.2546930706145134, -3.290297439977115, -3.196648275706103, -3.200619321123933, -3.2434855426052187, -3.2331924516072683, -3.2386720838827863, -3.2410579143373393, -3.2020678021728304, -3.137959188408937, 14.17923597028392, -3.166696281304744, -3.22858866318714, -3.222132028318402, -3.2391445037529536, -3.282714967547069, -3.222859149821093, -3.2094777089422672, -3.272927036499319, -3.2817364492219228, -3.336162658687201, -3.374745456610798, -3.3430930072617837, -3.2900076782718304, -3.3366867454833704, -3.4058584650150867, -3.2792611888666916, -3.336370434062472, -3.329588929391827, -3.3026938458472372, -3.2965445376959503, -3.2813221935447214, -3.2824268670589425, -3.2516619985701483, -3.2467129459733357, -3.2269364648492123, -3.232166411167148, -3.2069520499131894, -3.145670586026119, -3.2519231461472424, -3.2711404464185128, -3.2686522676131458, 14.179235194778402, -3.121866699979099, -3.2175331077352674, -3.340431009887154, -3.255220945208121, -3.2479793034219195, -3.3134745677602573, -3.4195263728113066, -3.272294123141459, -3.3007665376094697, -3.3344418365482573, -3.3682617558189385, -3.2728696226532876, -3.3297849901960843, -3.3228393343169325, -3.280666027622458, -3.2891238456300576, -3.3630844983534556, -3.2271016080503028, -3.326715688620118, -3.315584404373972, -3.2587632627882446, -3.3364953782842184, -3.291160941117596, -3.2055661944791742, -3.3412123301312153, -3.2486568360503694, -3.2681552749380165, -3.2918787649032217, -3.332141042158752, -3.357806898875826, -3.225072165595134, 14.179234913179618, -3.072348469496871, -3.1784314502383215, -3.3017647489836053, -3.213279604527663, -3.18293882932059, -3.38761394050604, -3.3813567407513836, -3.4285976590855096, -3.327917249946806, -3.3307742250040877, -3.3167472805230704, -3.218052981592862, -3.355181499410488, -3.261467784112785, -3.242081317592102, -3.278641234520972, -3.2824002883536556, -3.1943685454557076, -3.1997459895949354, -3.2149832503001203, -3.2850630519823483, -3.221318715120561, -3.1927924089390043, -3.269448162589127, -3.1758084823263864, -3.2251488974084266, -3.1205940879961735, -3.2498294866086574, -3.171305250687034, -3.2696465261635965, -3.268201609795518, 14.179236184938368, -3.0507753852140445, -3.106192522018529, -3.266545205134584, -3.2713254658274447, -3.516553223935347, -3.41628437364045, -3.3965226629895438, -3.3778392114898494, -3.3870854643783757, -3.3316096056047244, -3.3164518567983086, -3.3481893317277347, -3.4091157175221314, -3.2385298787310455, -3.2879214351005137, -3.39721041542646, -3.1998443114320962, -3.2562002803877736, -3.309893542007962, -3.1660131511494636, -3.1451401801178043, -3.1844763416406963, -3.202513119008259, -3.147804356446414, -3.118703761480491, -3.2094275419126723, -3.185717551572914, -3.2224215249249335, -3.2933257935734646, -3.2238521188447167, -3.1440900996204606, 14.179236205545664, -3.1359009702092204, -3.189161956822688, -3.2130847173213186, -3.1067941134405292, -3.2639864261763742, -3.4390134135194885, -3.4420556865831022, -3.466248066178748, -3.5000119123483273, -3.46047423704636, -3.3661062497206986, -3.380335720982909, -3.438716759575065, -3.2747209617326716, -3.258491601276631, -3.3498399450358307, -3.3071399089233178, -3.309264471834143, -3.169462625659924, -3.2290377369909944, -3.182971051140625, -3.31500290280417, -3.2281442651146928, -3.2496343408938646, -3.2097282598361736, -3.275391694836913, -3.225756831719918, -3.3470083301510014, -3.1892926270153086, -3.151007880682452, -3.2396124789699674, 14.179235685387958, -3.1405408557571284, -3.112592586938735, -2.071099993190753, -2.15584038460629, -2.2907554442579916, -2.382339626962472, -2.4736941334686433, -2.551303425684974, -2.673904780482621, -2.8637108989313314, -3.093983028918153, -3.3993203189140244, -3.4226975763182534, -3.4031868794876914, -3.2751833594396023, -3.3293353398895253, -3.26198625694161, -3.2117013061790263, -3.149678512001891, -3.1822579795237242, -3.2104860947945784, -3.2943316145125037, -3.3020529053893886, -3.274861049314827, -3.2297339677789987, -3.1801983224470276, -3.2549057499101512, -3.220429464450095, -3.308003728837241, -3.3073037558956173, -3.2781927098508343, 14.179236229550096, 10.411717559858173, 14.05691006627506, 11.447240407783024, 9.89605807713203, 8.981527745940875, 8.239753230912758, 7.6710438240497805, 7.219341610440326, 6.871720620613222, 6.6413772663837705, 6.342122954254067, 6.0834353884578105, 5.818936917352855, 5.532096993364585, 5.181002929086707, 4.72738294743399, 3.8188085329605563, -3.2901611046205783, -3.2083704085359868, -3.21857979899859, -3.2848122229035117, -3.234191503892512, -3.228908079122431, -3.2209267436659395, -3.2271542013525596, -3.254106933409392, -3.2681037020840176, -3.2180631353742664, -3.25758477875674, -3.180771497321074, -3.1479306645734177], "seconds": 2.130931854248047}, {"d": 32, "N": 2, "mode": "R", "init": "glued10", "seed": 1860, "steps": 3000, "score": 5.027327353455854, "clock": 5.027339492125849, "seconds": 2.2208268642425537}, {"d": 32, "N": 2, "mode": "R", "init": "glued3", "seed": 2035, "steps": 3000, "score": 4.8659513598277195, "clock": 5.027339492125849, "seconds": 2.473036050796509}, {"d": 32, "N": 2, "mode": "R", "init": "theta", "seed": 115, "steps": 3000, "score": 4.381275736719362, "clock": 5.027339492125849, "seconds": 2.342182159423828}, {"d": 32, "N": 2, "mode": "R", "init": "glued10", "seed": 3860, "steps": 3000, "score": 5.0273303933234565, "clock": 5.027339492125849, "seconds": 2.381143093109131}, {"d": 32, "N": 2, "mode": "R", "init": "theta", "seed": 1115, "steps": 3000, "score": 3.89473811892562, "clock": 5.027339492125849, "seconds": 2.192521095275879}, {"d": 32, "N": 2, "mode": "R", "init": "theta", "seed": 2115, "steps": 3000, "score": 3.8946798648408345, "clock": 5.027339492125849, "seconds": 2.250034809112549}, {"d": 32, "N": 2, "mode": "R", "init": "theta", "seed": 3115, "steps": 3000, "score": 3.7320451212987353, "clock": 5.027339492125849, "seconds": 2.1870992183685303}, {"d": 32, "N": 2, "mode": "R", "init": "theta", "seed": 4115, "steps": 3000, "score": 4.543032083386678, "clock": 5.027339492125849, "seconds": 2.2226438522338867}, {"d": 32, "N": 2, "mode": "R", "init": "theta", "seed": 6115, "steps": 3000, "score": 3.7317087723504825, "clock": 5.027339492125849, "seconds": 2.2565202713012695}, {"d": 32, "N": 2, "mode": "R", "init": "theta", "seed": 5115, "steps": 3000, "score": 4.866005521916134, "clock": 5.027339492125849, "seconds": 2.3507182598114014}, {"d": 32, "N": 2, "mode": "R", "init": "theta", "seed": 7115, "steps": 3000, "score": 4.704608963099067, "clock": 5.027339492125849, "seconds": 2.2227792739868164}, {"d": 32, "N": 2, "mode": "R", "init": "theta", "seed": 8115, "steps": 3000, "score": 4.70458445960752, "clock": 5.027339492125849, "seconds": 2.2479069232940674}, {"d": 32, "N": 2, "mode": "R", "init": "theta", "seed": 9115, "steps": 3000, "score": 4.543038282365614, "clock": 5.027339492125849, "seconds": 2.2922821044921875}, {"d": 32, "N": 2, "mode": "R", "init": "theta", "seed": 10115, "steps": 3000, "score": 4.219315647057226, "clock": 5.027339492125849, "seconds": 2.3843650817871094}, {"d": 32, "N": 2, "mode": "R", "init": "theta", "seed": 11115, "steps": 3000, "score": 3.405566586080241, "clock": 5.027339492125849, "seconds": 2.4079067707061768}, {"d": 32, "N": 2, "mode": "R", "init": "cycles", "seed": 623, "steps": 3000, "score": 2.2458538165999427, "clock": 5.027339492125849, "seconds": 2.14731502532959}, {"d": 32, "N": 2, "mode": "R", "init": "cycles", "seed": 4623, "steps": 3000, "score": 3.0760692521622484, "clock": 5.027339492125849, "seconds": 1.9224979877471924}, {"d": 32, "N": 2, "mode": "R", "init": "cycles", "seed": 1623, "steps": 3000, "score": 3.2342037910708408, "clock": 5.027339492125849, "seconds": 2.1950650215148926}, {"d": 32, "N": 2, "mode": "R", "init": "cycles", "seed": 3623, "steps": 3000, "score": 3.731037695339351, "clock": 5.027339492125849, "seconds": 2.1253397464752197}, {"d": 32, "N": 2, "mode": "R", "init": "cycles", "seed": 2623, "steps": 3000, "score": 1.3763251700291284, "clock": 5.027339492125849, "seconds": 2.242494821548462}, {"d": 32, "N": 2, "mode": "R", "init": "cycles", "seed": 6623, "steps": 3000, "score": 2.7414604586946822, "clock": 5.027339492125849, "seconds": 2.1441810131073}, {"d": 32, "N": 2, "mode": "R", "init": "cycles", "seed": 5623, "steps": 3000, "score": 2.0762244928204243, "clock": 5.027339492125849, "seconds": 2.226438045501709}, {"d": 32, "N": 2, "mode": "R", "init": "cycles", "seed": 7623, "steps": 3000, "score": 2.7473718053221674, "clock": 5.027339492125849, "seconds": 2.0491161346435547}, {"d": 32, "N": 2, "mode": "R", "init": "cycles", "seed": 8623, "steps": 3000, "score": 3.077448581257783, "clock": 5.027339492125849, "seconds": 2.0416359901428223}, {"d": 32, "N": 2, "mode": "R", "init": "cycles", "seed": 9623, "steps": 3000, "score": 3.06879090142555, "clock": 5.027339492125849, "seconds": 2.062939167022705}, {"d": 32, "N": 3, "mode": "U", "init": "glued3", "seed": 284, "steps": 3000, "score": 3.4052921722242018, "clock": 3.4056872388892505, "seconds": 1.6030137538909912}, {"d": 32, "N": 3, "mode": "U", "init": "glued3", "seed": 1284, "steps": 3000, "score": 2.9129100468814757, "clock": 3.4056872388892505, "seconds": 1.7909791469573975}, {"d": 32, "N": 2, "mode": "R", "init": "cycles", "seed": 10623, "steps": 3000, "score": 3.8938944139081024, "clock": 5.027339492125849, "seconds": 2.243381977081299}, {"d": 32, "N": 3, "mode": "U", "init": "glued3", "seed": 2284, "steps": 3000, "score": 3.4052528958355834, "clock": 3.4056872388892505, "seconds": 1.5465450286865234}, {"d": 32, "N": 2, "mode": "R", "init": "cycles", "seed": 11623, "steps": 3000, "score": 3.7258695884194153, "clock": 5.027339492125849, "seconds": 2.221935987472534}, {"d": 32, "N": 2, "mode": "R", "init": "random", "seed": 89, "steps": 3000, "score": 1.7276897261946607, "clock": 5.027339492125849, "seconds": 2.1502692699432373}, {"d": 32, "N": 2, "mode": "R", "init": "random", "seed": 1089, "steps": 3000, "score": 2.4106284319574076, "clock": 5.027339492125849, "seconds": 2.171196222305298}, {"d": 32, "N": 3, "mode": "U", "init": "glued3", "seed": 3284, "steps": 3000, "score": 3.4052725168674325, "clock": 3.4056872388892505, "seconds": 1.6704051494598389}, {"d": 32, "N": 3, "mode": "U", "init": "glued10", "seed": 747, "steps": 3000, "score": 3.4057046047539807, "clock": 3.4056872388892505, "seconds": 1.610658884048462}, {"d": 32, "N": 3, "mode": "U", "init": "glued10", "seed": 1747, "steps": 3000, "score": 3.4057104892028147, "clock": 3.4056872388892505, "log_rates": [30.913392022830497, 8.370054566150307, 6.915709663507534, 6.508057262417263, 6.357232838058855, 6.284408776159741, 6.241079303988912, 6.341869823590297, 6.468178550427016, 6.892878461623058, 7.655031579561795, 24.5505039597542, 3.2742663130555525, 2.46164433386519, 2.0703800837863207, 1.8732164501476045, 1.8619081432623197, 1.8984613870992697, 2.045250674612396, 2.479430061763044, 3.302676743139939, 16.203153964267337, -3.2610726540052326, -4.04689437096527, -4.4428601041014995, -4.585655930377011, -4.602806833399849, -4.6142472803349985, -4.414149870882759, -4.051828722261345, -3.2566885358607665, 7.2512458339404064, 30.913219499360192, 7.351950174750773, 6.825650746309147, 6.570515093229935, 6.480463725467594, 6.395308077568606, 6.365077838907231, 6.471291661606886, 6.602240607516647, 6.878794688625091, 7.370596458847045, 3.3994317248140207, 2.626301766542136, 2.2567461167488614, 2.074523614908955, 1.9930357993991048, 2.030964409417091, 2.206993956995322, 2.6334941746736433, 3.5049196148008903, 2.969007828941791, -3.117275382298579, -3.9472112932472005, -4.312349998837781, -4.440443683592543, -4.483111080018196, -4.484999394374608, -4.30745425073912, -3.9360717090784125, -3.1301555696420937, 6.9321021348534, 7.287672984714879, 30.913208554915503, 7.299290169744709, 6.815982102594997, 6.57151148762954, 6.4329351939375865, 6.404710982341525, 6.422128652810712, 6.482405195425586, 6.6585726002974255, 7.451436198768891, 3.404759029629304, 2.600805948972933, 2.265653814717252, 2.0715631909844467, 2.0115716955503617, 2.057608757585771, 2.235233155563574, 2.62512807660079, 3.5254890544189466, 2.9753748991065607, -3.143055263195016, -3.9667114159354324, -4.265299975597319, -4.461481195697797, -4.509776531518264, -4.467195293620082, -4.2801732346880454, -3.9366395850643126, -3.1335720981218325, 6.593273837257227, 6.878561268234348, 7.3181347508570695, 30.913209695274727, 7.339842737336996, 6.78429110484253, 6.6111617501484465, 6.43479543596112, 6.346956422854216, 6.444090186271128, 6.4623718626496, 7.480030203014478, 3.418501472041244, 2.61017607258501, 2.238611163476496, 2.0586098384154945, 1.9711689328019284, 2.013485747542214, 2.2712348098166246, 2.605120739339709, 3.524041499205316, 2.9560770108147127, -3.12216069901363, -3.953887323455397, -4.300155224807119, -4.451879315388884, -4.520995333323285, -4.483103072042041, -4.294450226791965, -3.9586184377224916, -3.0859650261513845, 6.496877035650228, 6.68865847570758, 6.88505229183166, 7.25837604505018, 30.913210119252266, 7.320761640724487, 6.784294732098279, 6.63242170853899, 6.472603845639185, 6.467545555999512, 6.404091807913934, 7.564434176714225, 3.4022691863617474, 2.5635991308628268, 2.206713509398423, 2.0422364514407363, 2.0027003151244873, 2.0487340082442755, 2.246450840329299, 2.6782748011322255, 3.5116633357942453, 2.972037454789915, -3.1903583174628753, -3.965844271615472, -4.30272357491162, -4.434830190615562, -4.517198020133097, -4.466887854501397, -4.3161529751278565, -3.951985215301326, -3.1539218888059684, 6.434281978691836, 6.647191818246778, 6.631870044479713, 6.829568353176578, 7.264361662792762, 30.913192755585964, 7.338612511915599, 6.753611829013609, 6.587556172837998, 6.41864749695375, 6.412589032372033, 7.649801733116936, 3.392716648624453, 2.5505486869788205, 2.237471336910907, 2.0282996341680377, 2.024873053243589, 2.0438952463874465, 2.2735374460302733, 2.653866091351557, 3.5544050041904436, 2.964218739634806, -3.1284516949716004, -3.8838626684007136, -4.27464032688473, -4.506975969448124, -4.460916661766682, -4.392808943979199, -4.302933390308152, -3.9460221846193915, -3.112594081078854, 6.462397611383237, 6.617846835928808, 6.55246690428578, 6.669851491996132, 6.865747383736152, 7.23265344177651, 30.913214901459288, 7.321682461295068, 6.803963772228172, 6.579162734266011, 6.474724362311179, 7.745399934973986, 3.377896510731169, 2.535376464143894, 2.1930428167080995, 2.0791605983722268, 1.9984104199804047, 2.0841346192459276, 2.266261190417191, 2.6387959015536446, 3.5132081564216464, 2.9127938051692004, -3.1660806452078893, -3.9120482790757896, -4.305881892256851, -4.4862359020054425, -4.558522258193958, -4.452583697320129, -4.315590512806949, -3.8955675344416854, -3.153074393310428, 6.46031757761635, 6.535341136854283, 6.529148085121874, 6.506096354006271, 6.639709766515047, 6.808194697613387, 7.235119656597116, 30.91319043649996, 7.352257908685645, 6.814260029492847, 6.5343874018908155, 7.763011072269352, 3.3579134175686094, 2.549404167073501, 2.21069957729347, 2.0480417544303595, 1.9806318155433635, 2.100581944776174, 2.2606616545942004, 2.6300841555588494, 3.4814270804369154, 2.9255121225510865, -3.178433416260336, -3.9421382516996686, -4.278610362257339, -4.4551553904222185, -4.524251960372156, -4.438355128320865, -4.267436485706361, -3.92159801843921, -3.1533344804387378, 6.590054099568349, 6.533951475962577, 6.604015266215405, 6.56501297058038, 6.566870872524774, 6.673785389737634, 6.75415709451223, 7.2162430326776486, 30.913214145177346, 7.323399340284612, 6.794044123372707, 7.888194861050307, 3.3298950455188576, 2.5273424047294903, 2.1486836823385445, 2.028645654408554, 1.9775818658838342, 2.075512977717703, 2.2827439198074995, 2.692693351224509, 3.492974161422329, 2.9671168592006336, -3.142652944397502, -3.942348029720641, -4.277810146843835, -4.506135290040774, -4.571490396141856, -4.490796188417669, -4.261804704306881, -3.9118796992973612, -3.1000664876704804, 6.8070219558575085, 6.499157616949481, 6.524970176488595, 6.547061555559168, 6.547278659945109, 6.638409904249653, 6.672851494721057, 6.799011262806846, 7.215487239101536, 30.913192393220246, 7.330692256247805, 7.975976542238504, 3.3214514764361627, 2.5316199499018124, 2.202888118674376, 2.043755667772603, 1.9897538853345014, 2.1106439314123255, 2.290012184914989, 2.738210961499979, 3.4790370639231436, 2.9220118471037027, -3.1312481428054513, -3.9197764809851496, -4.292128654893845, -4.409496769713621, -4.47181818384073, -4.441437720497698, -4.279677103371242, -3.8859874492743844, -3.1074292417848786, 7.344559294885799, 7.577276191633081, 6.512264926951075, 6.565406486773437, 6.553413584850641, 6.62347132071021, 6.550989584648374, 6.642243130602485, 6.829050626092254, 7.206836215833239, 30.913214763184474, 8.01908596937566, 3.307754940045037, 2.49838639786381, 2.123930975139591, 2.000094623579103, 1.9879913629023076, 2.090905193049055, 2.2569238683427852, 2.6571262174947363, 3.5092161174733687, 2.969065343703265, -3.1696299983099063, -3.9670175951595232, -4.336127915124684, -4.450819726821398, -4.526580922015026, -4.436947333121352, -4.327591519503183, -3.934337633526823, -3.1428265899635845, 30.913191995851705, 9.161068157578452, 7.62550928780169, 6.464130337653624, 6.582384126057655, 6.5710704166798735, 6.635215418025029, 6.617249504005332, 6.73420863740886, 6.807113308049928, 7.247865223272379, 8.120115249621703, 3.3309229311993924, 2.5153541245771662, 2.171431827150656, 2.009547483160289, 2.041342118881694, 2.1583925185397366, 2.295944753790069, 2.7461019735397936, 3.579055832637574, 2.9502494581362497, -3.1158982595623548, -3.9393505581032398, -4.308671002658182, -4.402899353853213, -4.489711661455207, -4.44749157477226, -4.302668276834985, -3.9434120651319793, -3.101649255018725, 1.8993092247644303, 2.1285800365399457, 2.0310727100022774, 1.9266820404803706, 1.8937426986676604, 1.8940225708509641, 1.9183489085821026, 1.8855816105001724, 1.9086777433556006, 1.968938537883116, 1.9762259326874425, 1.924746137745745, 22.065345479317106, 1.590091839295024, 1.2562697404875582, 1.0561754796804184, 0.999009189265163, 0.9696094388003798, 0.9225713086281557, 1.0078286105787144, 1.1874287736690303, 1.1734009691054996, -4.489668197519669, -5.054363431214596, -5.1556987990677365, -5.238655142112547, -5.231203605453685, -5.131680345778844, -5.056431572315275, -4.897269235962187, -4.3774041454410115, 1.2225046157566728, 1.4000944539737306, 1.5585793631667213, 1.4220719277843896, 1.4611440886465525, 1.4088212219380103, 1.3628906639801968, 1.332128404861985, 1.245096225977014, 1.325652295931313, 1.317113114985879, 1.2250282052034047, 1.6910544379140697, 22.06540314419489, 1.5535091924121032, 1.2679858585964432, 1.1036429456816212, 0.9639872170420978, 0.847825403778329, 0.9949284305921031, 1.0344868314185491, 1.2052733816178418, -4.464199807939365, -5.0138348622759725, -5.176703177504005, -5.273869329558502, -5.21522959066175, -5.2216005673635255, -5.088172767964247, -4.946866627785215, -4.345791558991268, 0.9937522754796262, 1.2249186407294437, 1.221739951055877, 1.1848758400852746, 1.1393352879356904, 1.11736207514666, 1.1228243606169241, 1.0495381730833024, 1.0545312451795357, 1.0594926253082908, 1.1014456333975156, 0.9948654785071498, 1.3902990014388215, 1.6382872822110865, 22.065403237387237, 1.6190060411824088, 1.2306174709680084, 1.1185192111175208, 0.9959493138599017, 0.9931493005612255, 0.9298998171183555, 1.1419058897365069, -4.510339646886238, -4.995943828182304, -5.220074539722301, -5.174217231046859, -5.196239552722354, -5.13740435937952, -5.082721759029586, -4.900519189584555, -4.290563435989591, 0.9788862202801119, 1.0034409385386074, 1.1268008357624928, 1.1002904764108017, 1.0363927641170103, 1.0340969124714774, 1.0287419078506825, 1.014695196578882, 0.9712259029261838, 1.0315005205904175, 0.8973276348296179, 0.8995956371992774, 1.347985943415202, 1.4935213066013635, 1.6112838259664792, 22.065402985842447, 1.5807815669639755, 1.1936225578223534, 1.0854919367405778, 1.005228660555232, 0.9757085478174453, 1.2311135818304662, -4.550676110276522, -5.02826190747115, -5.240417772291474, -5.203501875587872, -5.180703240178234, -5.1590273011503855, -5.094338961919328, -4.9689830248430615, -4.273851208879723, 0.8975863188037791, 0.9775642863550101, 1.0745472416555155, 1.06268745591701, 0.9883070343199369, 0.9267369507375692, 0.8733578977249955, 0.9430501166889672, 0.9959064760699876, 0.884401716225947, 0.9792882919421633, 0.9852114966010792, 1.2859704662607774, 1.326692493305284, 1.4555427937610383, 1.6578829102177595, 22.065362903559578, 1.5784086967437077, 1.2771566046826863, 1.0427315533390822, 1.0197636473801153, 1.2711448121652376, -4.522927104195698, -5.097885942520716, -5.178868826669322, -5.217205285061461, -5.207972726673769, -5.173658123753198, -5.007198250321515, -4.911699909307552, -4.304015095393078, 1.0084469363132813, 0.8305810267319726, 0.9640634276155291, 0.9486164371878926, 0.9001128715246838, 0.9470855709911257, 0.94220326520352, 0.9307427666207024, 0.9159369782643778, 0.9461913544752517, 0.9447806108425766, 1.0719075372199096, 1.3151412017962132, 1.2764270207437365, 1.2991152956664314, 1.3592370050894635, 1.6596207097611375, 22.06540272378748, 1.5768937378083656, 1.1764469515000564, 1.1327644214051702, 1.205275611039861, -4.560519227452552, -5.135592651472801, -5.0855232627794775, -5.303035414591615, -5.204671292177181, -5.12395315914332, -5.08158272467033, -4.830694836418241, -4.344888435030078, 1.0227329725697547, 0.7229649126550695, 0.8969693944680371, 0.8559140837288421, 0.8534334126878588, 0.9094996074676817, 0.9540956186105433, 0.9946995642560847, 1.0002360766962335, 1.0067999901035805, 0.9984745522066395, 1.1129958514537526, 1.3245047104161043, 1.3620432553445119, 1.2899074730732332, 1.3325708734807378, 1.4496708253621724, 1.6485338662494005, 22.065402403829253, 1.5602909578696103, 1.249712116958758, 1.2153002561932558, -4.6178913394444185, -5.050723938979809, -5.211692310802116, -5.250169328095724, -5.247017282792485, -5.1770796493652655, -5.045523988933008, -4.8448480427970155, -4.386245328523141, 1.2476169089382985, 0.7066059179282225, 0.7350212083645482, 0.7759854154122675, 0.846600466177398, 0.8240955389487892, 0.8794464065084061, 0.8952960056551887, 1.0783843413672687, 1.0825411596910208, 1.2554808774135466, 1.176385437545705, 1.1815171810252754, 1.2665310397800706, 1.3559600651234005, 1.3086391851602284, 1.2796852241499406, 1.398338074783425, 1.7279219231415914, 22.065396380578527, 1.572268852132932, 1.3069324408612242, -4.623833956070443, -5.158532583094123, -5.240260345292153, -5.268246746854257, -5.211309177721806, -5.140109910876232, -5.14276516341203, -4.819393668299607, -4.270107928650389, 1.5991525447553452, 2.200635324066912, 2.0777338681575066, 1.957612262305536, 1.8193224509198391, 1.5813826010273164, 1.2608396011158685, 1.2179081202862738, 1.2910605955494643, 1.3931424755909132, 1.4601977682909508, 1.4950451066279793, 1.0807708470197848, 1.1768622842536327, 1.2892617101626043, 1.3020409699932114, 1.2562333822052478, 1.3084845875620856, 1.4482939854063244, 1.6895975018429685, 22.065379580647516, 1.3257822216670232, -4.725625818483772, -5.1221957333743, -5.169677632857038, -5.240373084611862, -5.262366587107011, -5.153838073459516, -5.004083119887538, -4.782837291907344, -4.274543738392586, 16.06936901102437, 22.055462247410162, 16.85274639196185, 15.356899505310519, 14.215780050186652, 13.319149711491638, 12.653876344354956, 12.292405405547935, 11.694899930166725, 11.105750871443181, 9.692821056386075, 7.497667590047295, 2.3071687658005455, 1.136015242910282, 1.2119988088428084, 1.2685843895514552, 1.343463831417335, 1.3575936064998413, 1.3013029620833843, 1.3881541020131152, 1.6427896639742618, 1.2972611499900386, -4.673707417287452, -5.1458348355347345, -5.203848056322877, -5.288634269221561, -5.235726610735949, -5.190173802056946, -5.001256242881503, -4.788052433520095, -4.256875605222961, -5.272477849504789, -5.169388411906537, -5.217643990385474, -5.22170648832581, -5.226981558317014, -5.176460751520986, -5.2633567848594, -5.270358814856761, -5.266629893664043, -5.246041287704781, -5.272231805238901, -5.241481959600656, -4.924218636363589, -4.910903435774462, -5.062382643352738, -5.172553972949188, -5.239734568530291, -5.125695688219128, -5.052748761699629, -5.166577733675089, -5.178025958468114, -5.246714433393011, 11.320274060397573, -5.4024734259286715, -5.351211742825369, -5.474012825265431, -5.4058324006969904, -5.4693996388931225, -5.525515525957809, -5.539084128172853, -5.346357897777399, -5.50501743604074, -5.442452254882482, -5.5399918716041165, -5.423811282529193, -5.434442180031105, -5.483127680507844, -5.450340071320556, -5.523474870096011, -5.480187582952118, -5.530305166722151, -5.4647223703613195, -5.48358931988163, -5.24221563936145, -5.21205153341047, -5.219468894142496, -5.336332271372752, -5.328920185035537, -5.346690365017535, -5.361628347218615, -5.3819251060659505, -5.381800654634647, -5.438628216546307, -5.4122525298580015, 11.320285601680983, -5.2847921401217555, -5.4678955379735195, -5.488123387943558, -5.519480201458703, -5.539866486503403, -5.504603863520361, -5.555340328706086, -5.550676154425175, -5.391190825258667, -5.526774786089116, -5.4244672144710835, -5.435268507419918, -5.4171916492918175, -5.503537900435175, -5.528558159613483, -5.397226687772979, -5.465504778569922, -5.55055415018444, -5.434788321975502, -5.318326109111129, -5.380420135440214, -5.346923491685371, -5.284375095603151, -5.3751515443230025, -5.4008246663086625, -5.381357237931697, -5.455414291584722, -5.488518681970367, -5.505640945413767, -5.426213532204837, -5.546283517419631, 11.320270390035018, -5.4413783578270225, -5.337493276761223, -5.445443223254341, -5.371641447661613, -5.438754319553161, -5.4824521580619745, -5.534314520736354, -5.436191968581551, -5.49025558719387, -5.359643657196729, -5.55570960349551, -5.401013386678102, -5.535832728460244, -5.515597791059316, -5.4224028706011556, -5.506423060179809, -5.401934629025131, -5.603713700989299, -5.472106688327019, -5.442114456317679, -5.364536138623634, -5.39544630449183, -5.454583464571949, -5.513031604718484, -5.4693003772305, -5.4801170248129045, -5.435667145983887, -5.4964836407331354, -5.402159754472961, -5.539824770526687, -5.3635667865058485, 11.320276835127835, -5.387790536476322, -5.371894594555448, -5.487243586656512, -5.490436283017568, -5.496094591589154, -5.461711309810512, -5.529590473199685, -5.528060241087617, -5.574762377434743, -5.5642766470357214, -5.480231381581042, -5.5185174407387345, -5.584233884396824, -5.496366621518149, -5.514946929152131, -5.478099585996062, -5.458170819900933, -5.574819445914783, -5.4185328978976335, -5.522026160277334, -5.513382454012077, -5.531176218624283, -5.506747735397172, -5.561199893716714, -5.482302034291645, -5.460164872728757, -5.506617053798243, -5.4042807678545355, -5.4194649963635255, -5.456310110303821, -5.486458381248152, 11.32029194634931, -5.323411140307141, -5.3542411962116025, -5.540123545915898, -5.494313761934152, -5.483369909478083, -5.456631043735564, -5.4291393253445985, -5.545130078378719, -5.493799028108085, -5.449812115229874, -5.3880577441017365, -5.41974960162802, -5.423260662575725, -5.537365031104796, -5.468831880353493, -5.54230697656024, -5.515383398765638, -5.4578858911585355, -5.494426098669439, -5.53296239163549, -5.52711912111741, -5.52145143477724, -5.496347688627248, -5.452042025180634, -5.550240052902759, -5.484964393997199, -5.391203492939067, -5.326711191783655, -5.488100980453561, -5.498943143513434, -5.536415253270738, 11.32027449042308, -5.434396510247579, -5.489772108436828, -5.409383851616295, -5.3727526545248345, -5.489684834925657, -5.501931460237781, -5.450231130508076, -5.449277849217406, -5.494222669918168, -5.537291909383405, -5.420146711019978, -5.40700468841339, -5.417814760126196, -5.508597554030021, -5.412465103091582, -5.562314624288749, -5.509317566706659, -5.4405101212060805, -5.5794468086097435, -5.596272487230932, -5.531706517661975, -5.430004293635733, -5.4250256788399005, -5.509799186959606, -5.440683287809461, -5.325917449006045, -5.4276348012959925, -5.503422650925767, -5.587164674252174, -5.505548880917019, -5.42912083883873, 11.320274796617314, -5.290726730470113, -5.470438504969703, -5.4401820358636295, -5.438857876261651, -5.349249768819888, -5.353265948071014, -5.448432229699317, -5.449036669197664, -5.424351672583806, -5.397229366544959, -5.490787284860942, -5.411607894848524, -5.419754042945747, -5.480087515630589, -5.600862975961362, -5.623973124112216, -5.625838263333646, -5.63853074392858, -5.5429211841138875, -5.52342713494492, -5.560673710307184, -5.516761408015455, -5.493328637005837, -5.368426990573369, -5.327201609549487, -5.3841385804007516, -5.521403999349285, -5.381585390731888, -5.469438137894523, -5.428810946333831, -5.375732838711778, 11.320271168316062, -5.377679753127502, -5.303659545428659, -5.383225898125304, -5.3254509687817695, -5.37255070783742, -5.341161704785457, -5.43963674858701, -5.27848492841021, -5.454025563371588, -5.42616054395405, -5.369036863996864, -5.4096391681292495, -5.260492385470093, -4.950408739837226, -5.271211301018541, -5.485929989993889, -5.842001806782563, -5.810634717723753, -5.688038314730925, -5.577793791745191, -5.558301376658289, -5.413173811924663, -5.4364701448039, -5.5087068133668735, -5.442696888803607, -5.38690766571159, -5.3820052575094275, -5.441608675260965, -5.430253768636901, -5.447054585997, -5.366561527848539, 11.32027086259828, 8.069310439359928, 1.0747470976219466, 0.9565113367280608, 0.8207826688128659, 0.6459465461329504, 0.5421580897039846, 0.30775023474936064, 0.08533508289064926, -0.23653275212463082, -0.5586977373542615, -0.8196814578709485, -0.8943455783683075, 11.224496891928922, 7.483028176212634, 6.627873413982035, 6.266275119333077, 6.060649887691013, 5.632205369939877, 5.332472196149248, 5.1979379428361945, 4.770721078685998, 3.8881283937427282, -5.50812133999981, -5.446888794865771, -5.466152662886681, -5.413400014424389, -5.455328882922682, -5.373309695131133, -5.459680002310748, -5.467261325172081, -5.307527372997095], "seconds": 1.6127591133117676}, {"d": 32, "N": 3, "mode": "U", "init": "glued10", "seed": 3747, "steps": 3000, "score": 3.4056958625912195, "clock": 3.4056872388892505, "seconds": 1.5524852275848389}, {"d": 32, "N": 3, "mode": "U", "init": "glued10", "seed": 2747, "steps": 3000, "score": 3.405706939821884, "clock": 3.4056872388892505, "seconds": 1.614508867263794}, {"d": 32, "N": 3, "mode": "U", "init": "theta", "seed": 916, "steps": 3000, "score": 3.077569137566369, "clock": 3.4056872388892505, "seconds": 1.667658805847168}, {"d": 32, "N": 3, "mode": "U", "init": "theta", "seed": 1916, "steps": 3000, "score": 2.7473205645073335, "clock": 3.4056872388892505, "seconds": 1.844871997833252}, {"d": 32, "N": 3, "mode": "U", "init": "theta", "seed": 3916, "steps": 3000, "score": 2.747438088293738, "clock": 3.4056872388892505, "seconds": 1.7567849159240723}, {"d": 32, "N": 3, "mode": "U", "init": "theta", "seed": 2916, "steps": 3000, "score": 2.967882156599735, "clock": 3.4056872388892505, "seconds": 1.9100549221038818}, {"d": 32, "N": 3, "mode": "U", "init": "theta", "seed": 4916, "steps": 3000, "score": 2.4141383736333424, "clock": 3.4056872388892505, "seconds": 1.92811918258667}, {"d": 32, "N": 3, "mode": "U", "init": "theta", "seed": 5916, "steps": 3000, "score": 2.636672209300471, "clock": 3.4056872388892505, "seconds": 1.7445709705352783}, {"d": 32, "N": 3, "mode": "U", "init": "theta", "seed": 6916, "steps": 3000, "score": 3.0776632981357643, "clock": 3.4056872388892505, "seconds": 1.7609012126922607}, {"d": 32, "N": 3, "mode": "U", "init": "theta", "seed": 7916, "steps": 3000, "score": 2.7472387429943925, "clock": 3.4056872388892505, "seconds": 1.7824811935424805}, {"d": 32, "N": 3, "mode": "U", "init": "theta", "seed": 8916, "steps": 3000, "score": 2.636694997522277, "clock": 3.4056872388892505, "seconds": 1.7579960823059082}, {"d": 32, "N": 3, "mode": "U", "init": "theta", "seed": 9916, "steps": 3000, "score": 2.857862924865881, "clock": 3.4056872388892505, "seconds": 1.7317559719085693}, {"d": 32, "N": 3, "mode": "U", "init": "cycles", "seed": 376, "steps": 3000, "score": 1.5559647687322224, "clock": 3.4056872388892505, "seconds": 1.8070518970489502}, {"d": 32, "N": 3, "mode": "U", "init": "theta", "seed": 10916, "steps": 3000, "score": 2.908310231256499, "clock": 3.4056872388892505, "seconds": 1.875216007232666}, {"d": 32, "N": 3, "mode": "U", "init": "theta", "seed": 11916, "steps": 3000, "score": 2.967826059726597, "clock": 3.4056872388892505, "seconds": 1.9300029277801514}, {"d": 32, "N": 3, "mode": "U", "init": "cycles", "seed": 1376, "steps": 3000, "score": 0.999980523887555, "clock": 3.4056872388892505, "seconds": 1.7707881927490234}, {"d": 32, "N": 3, "mode": "U", "init": "cycles", "seed": 2376, "steps": 3000, "score": 1.1916613317396731, "clock": 3.4056872388892505, "seconds": 1.726633071899414}, {"d": 32, "N": 3, "mode": "U", "init": "cycles", "seed": 3376, "steps": 3000, "score": 1.25377181307666, "clock": 3.4056872388892505, "seconds": 1.8598270416259766}, {"d": 32, "N": 3, "mode": "U", "init": "cycles", "seed": 6376, "steps": 3000, "score": 1.7318996278432457, "clock": 3.4056872388892505, "seconds": 1.7250490188598633}, {"d": 32, "N": 3, "mode": "U", "init": "cycles", "seed": 4376, "steps": 3000, "score": 0.866455912742857, "clock": 3.4056872388892505, "seconds": 1.8439610004425049}, {"d": 32, "N": 3, "mode": "U", "init": "cycles", "seed": 5376, "steps": 3000, "score": 1.376262413447034, "clock": 3.4056872388892505, "seconds": 1.8347630500793457}, {"d": 32, "N": 3, "mode": "U", "init": "cycles", "seed": 7376, "steps": 3000, "score": 1.2539159703447451, "clock": 3.4056872388892505, "seconds": 1.6547808647155762}, {"d": 32, "N": 3, "mode": "U", "init": "cycles", "seed": 8376, "steps": 3000, "score": 1.847690062514749, "clock": 3.4056872388892505, "seconds": 1.7753479480743408}, {"d": 32, "N": 3, "mode": "U", "init": "cycles", "seed": 9376, "steps": 3000, "score": 0.9999587722619976, "clock": 3.4056872388892505, "seconds": 1.7815570831298828}, {"d": 32, "N": 3, "mode": "U", "init": "cycles", "seed": 10376, "steps": 3000, "score": 2.076327492364808, "clock": 3.4056872388892505, "seconds": 1.7760682106018066}, {"d": 32, "N": 3, "mode": "U", "init": "cycles", "seed": 11376, "steps": 3000, "score": 1.3762838932074968, "clock": 3.4056872388892505, "seconds": 1.7118947505950928}, {"d": 32, "N": 3, "mode": "U", "init": "random", "seed": 93, "steps": 3000, "score": 1.3762463314194975, "clock": 3.4056872388892505, "seconds": 1.7749502658843994}, {"d": 32, "N": 3, "mode": "U", "init": "random", "seed": 1093, "steps": 3000, "score": 1.375895372090957, "clock": 3.4056872388892505, "seconds": 1.69917893409729}, {"d": 32, "N": 3, "mode": "R", "init": "glued3", "seed": 823, "steps": 3000, "score": 3.4052129684077395, "clock": 3.4056872388892505, "seconds": 2.0450339317321777}, {"d": 32, "N": 3, "mode": "R", "init": "glued3", "seed": 1823, "steps": 3000, "score": 3.405237026867768, "clock": 3.4056872388892505, "seconds": 2.1461617946624756}, {"d": 32, "N": 3, "mode": "R", "init": "glued3", "seed": 2823, "steps": 3000, "score": 3.4052576040835456, "clock": 3.4056872388892505, "seconds": 2.091758966445923}, {"d": 32, "N": 3, "mode": "R", "init": "glued3", "seed": 3823, "steps": 3000, "score": 3.405179102867706, "clock": 3.4056872388892505, "seconds": 2.1134400367736816}, {"d": 32, "N": 3, "mode": "R", "init": "glued10", "seed": 974, "steps": 3000, "score": 3.405705646016266, "clock": 3.4056872388892505, "seconds": 2.23559308052063}, {"d": 32, "N": 3, "mode": "R", "init": "glued10", "seed": 1974, "steps": 3000, "score": 3.4057111661909794, "clock": 3.4056872388892505, "seconds": 2.3054771423339844}, {"d": 32, "N": 3, "mode": "R", "init": "glued10", "seed": 2974, "steps": 3000, "score": 3.4057121606955127, "clock": 3.4056872388892505, "seconds": 2.100355863571167}, {"d": 32, "N": 3, "mode": "R", "init": "glued10", "seed": 3974, "steps": 3000, "score": 3.405714745346518, "clock": 3.4056872388892505, "log_rates": [30.942154124070193, 8.494593222587174, 6.997697954443015, 6.432558435879556, 6.294338028623879, 6.299309522456421, 6.2222754264207785, 6.316006328488385, 6.4628550909539015, 6.813003665811859, 7.627942160733901, 24.627347974648455, 3.3465903946688496, 2.5489118476765245, 2.137989203178608, 1.9757954357835488, 1.9036458685418465, 1.9405778614168023, 2.110916208566469, 2.5396034073675207, 3.37087785381096, 16.31849449574367, -3.166460197915316, -3.936090779127664, -4.31737436986239, -4.498879483683713, -4.514468470026508, -4.489285817292563, -4.337148745002444, -3.9546862513239645, -3.1268414537182116, 7.225276679210208, 30.94157902660951, 7.312848602261558, 6.820601321607133, 6.569759561393533, 6.411805712750935, 6.409785490600221, 6.433356927248666, 6.411173784116044, 6.58145116706598, 6.8794037384262525, 7.430061054371241, 3.4926480865729723, 2.6537835312013107, 2.251367463756956, 2.0997279811745333, 2.0142749466743655, 2.084958587506548, 2.2358836461841816, 2.6499745782771607, 3.5686845021945777, 2.9733264225340283, -3.1216628264712716, -3.910273770236436, -4.260757691619757, -4.436528754345263, -4.4861955673754155, -4.446610328261374, -4.268508739671438, -3.914298352304147, -3.04523617529389, 6.898392709918007, 7.274070113168419, 30.94157433470513, 7.341601432443655, 6.851281594345984, 6.594511028113995, 6.361013425380716, 6.414143275104823, 6.45863917595358, 6.421454758055338, 6.5572375270867465, 7.371956875581673, 3.4777943235061684, 2.659960640124515, 2.282354061490953, 2.0175170893410708, 2.0162376325290774, 2.068051943539398, 2.202449530479851, 2.6776385971066383, 3.555325872512456, 2.969134848519689, -3.0894313661789985, -3.8967253240162183, -4.248331037677408, -4.4247166117906955, -4.4917936946328085, -4.490931361494979, -4.240336103153684, -3.9011141308918065, -3.046235884181302, 6.618803243138382, 6.883917413909844, 7.340350535856658, 30.94157414502927, 7.376794171327533, 6.872868119622224, 6.52370522293787, 6.4668912529249765, 6.39634589737093, 6.428265324157325, 6.452706196719903, 7.466319320691593, 3.4689268252120318, 2.624929087607416, 2.253192862153716, 2.07690860974514, 1.9775838098299459, 2.0468077246320355, 2.2692985043194644, 2.653247439660023, 3.5544002439406586, 2.938706300484436, -3.0816655753247786, -3.9080689358452263, -4.261111883463945, -4.457729720951541, -4.445809618769484, -4.469099077113016, -4.267494061827421, -3.9136479474500785, -3.0977260373097337, 6.404241093762299, 6.722733939832534, 6.950320301570535, 7.31850823716068, 30.941573723484304, 7.318274382202149, 6.835802964130627, 6.594511424358109, 6.43771053825575, 6.414875651399212, 6.441850929651175, 7.546938599041412, 3.459969008159433, 2.6192045244322024, 2.2561108625194635, 2.0536851712685062, 1.9923950080371984, 2.1017007110100963, 2.2557603075276145, 2.675426034518768, 3.579279572408684, 2.977375656954769, -3.0923918300218767, -3.9153735757312025, -4.2734111502529, -4.438847087162233, -4.573297793351878, -4.48226654435083, -4.268504965401452, -3.897084886320581, -3.0730524539361133, 6.423756772537353, 6.625537802540266, 6.6968974223697515, 6.849827076695303, 7.296738821607196, 30.94157156861697, 7.337343856117398, 6.779063658566346, 6.558102297252676, 6.455944307013926, 6.44740786699994, 7.609158953718495, 3.4425148243655608, 2.627489603970461, 2.207028679782221, 2.0707174987580728, 2.0106378052912235, 2.0762771343565327, 2.3246599029456125, 2.667641730889883, 3.5736849978245258, 2.959144041449774, -3.0969164679743577, -3.8634875906968267, -4.2184633781809255, -4.46498311438215, -4.489803399604432, -4.416744905133624, -4.298686900864513, -3.8600121781575543, -3.0625051995682426, 6.390820205381009, 6.600270561713944, 6.7080906854665265, 6.662521948205503, 6.86273672744517, 7.1859030309086815, 30.941564035270382, 7.305473712803913, 6.775865693135403, 6.590029637909088, 6.488504755427611, 7.628448303734962, 3.4432113785552594, 2.6154692456625024, 2.2335841804551793, 2.041715170191905, 2.061070787448975, 2.096846472131408, 2.3076394409607426, 2.690409692267666, 3.536587508854617, 2.997358207460028, -3.095685439302255, -3.927328883594507, -4.220530725158078, -4.468229132336792, -4.511737650915089, -4.401777725844991, -4.230160779095098, -3.8705958041440067, -3.0626462257393703, 6.419056332902505, 6.49830980418334, 6.619458870569367, 6.719164437002885, 6.658675395966867, 6.86382261493244, 7.230941901483609, 30.94156457261077, 7.361321286960327, 6.825225905153348, 6.542558210128729, 7.6921477615731595, 3.43532750993408, 2.583270713350342, 2.2431672692588203, 2.025717906066115, 2.0414378505404462, 2.105244549432082, 2.288009082120226, 2.698564377860118, 3.5163719566845955, 2.9636177431694994, -3.065898143556027, -3.888527693422948, -4.238839107298944, -4.417790122270292, -4.468740068085241, -4.431213560342573, -4.287684270627011, -3.9000018121553217, -3.0617943452000036, 6.660936197932654, 6.492797653477083, 6.572654352298109, 6.6307767735111085, 6.604903087437722, 6.733740724544867, 6.824993050115108, 7.266425104967535, 30.9415720220418, 7.331843022884138, 6.810876641492795, 7.74876314613305, 3.413016789326511, 2.583808422383033, 2.2075766344007137, 2.0796082187661122, 1.998731888054516, 2.0838589500333997, 2.286240766784777, 2.719657783192538, 3.5371999773937937, 2.9500359861119443, -3.1138915420147715, -3.890190445209276, -4.2547970766774075, -4.443237386521108, -4.5278653565092535, -4.453018402627325, -4.264025750085068, -3.9125864742407623, -3.0604722109679683, 6.841435679547421, 6.4557674001498055, 6.4597724189555406, 6.562069418809751, 6.59103438704642, 6.649048133147107, 6.6174173852589115, 6.8089920227038165, 7.266908202803889, 30.941572723793875, 7.290093203637082, 7.82761618139333, 3.418143355458449, 2.553857852888717, 2.2075321056186037, 2.0292886873064826, 2.029656151887379, 2.061803978930766, 2.283967402992914, 2.713549507499598, 3.5630773307952412, 2.960916396266407, -3.101114931811462, -3.895417550605142, -4.3039227317182815, -4.4903895430084315, -4.478767799705362, -4.478284067382517, -4.277592248600776, -3.926216282904378, -3.075818788984791, 7.349901021726758, 7.8101788248310955, 6.433305702151139, 6.516570280238119, 6.501613485887637, 6.602134743450767, 6.664870687150911, 6.660179358654606, 6.7936322712831645, 7.264589764677312, 30.941564610594956, 7.945676238643719, 3.404280050279794, 2.559588941937377, 2.192057635336977, 2.0332760683102356, 2.029829804534121, 2.1314594994020544, 2.325421728882483, 2.7573688857924594, 3.5528824946612145, 2.9663124130697494, -3.1020855961666385, -3.8837523020151243, -4.2490323974897795, -4.454826728613999, -4.4645164648654445, -4.380569450131764, -4.296682668096921, -3.864707308684222, -3.072970572242967, 30.941573654694473, 9.14086388579971, 7.765986320425861, 6.429178925459264, 6.474725133720212, 6.596780147513637, 6.589334890587141, 6.564686568530834, 6.663015279370034, 6.7951935998405455, 7.26119049464813, 7.96531073788927, 3.384503766654801, 2.5545393066966855, 2.1711533501739244, 2.0413507366598314, 2.0458223594999794, 2.0948349144939296, 2.2842455391294045, 2.745938677802418, 3.594183895931671, 2.9472468005757313, -3.0824643366074147, -3.8965780891985067, -4.291194307701639, -4.397126976186707, -4.496554008782104, -4.485879247724543, -4.254963602995404, -3.9010849224721924, -3.078469906087432, 1.9172970677563024, 2.0878545841725664, 2.0110251481364383, 1.838996056158563, 1.8667791545378896, 1.851702009556852, 1.914010566439895, 1.934832181278307, 2.0152230276804617, 2.000265411342513, 2.014100619813165, 1.9673159629920416, 22.141818683733156, 1.5752663001879377, 1.192545116721283, 1.152054550466827, 1.0488489935440188, 0.9811125147774061, 0.8855685380032573, 1.0688772198998704, 1.183071642694487, 1.1855672224181217, -4.3985463603867005, -4.926060333612283, -5.134171011419997, -5.158430017045092, -5.251796388771079, -5.226577682762911, -5.11628133203255, -4.907405475198398, -4.328333601601689, 1.2074816385919767, 1.4530115953579277, 1.5162055344291325, 1.4890321318854567, 1.4548967614001866, 1.3654584956446891, 1.2803829257689667, 1.3396316069898975, 1.3496039571689395, 1.3891623770034367, 1.2370070137103304, 1.2076611887310762, 1.6914099185897893, 22.14182155715896, 1.6336312275210294, 1.204410978461333, 1.0568317905254956, 1.0097646508675933, 0.9625439036231191, 0.9982057736882305, 1.0627618775667695, 1.163140558685854, -4.465528176315259, -5.100855206906617, -5.146465946237195, -5.188117225852815, -5.291410001020365, -5.272537988945473, -5.152373272873861, -4.983325997238646, -4.345682129092274, 0.9995491649824279, 1.2435742048758858, 1.2067891826804733, 1.2224253347551959, 1.2043463991800503, 1.212602258095934, 1.1002358080689547, 1.0734701132454947, 1.0895822935489394, 1.0467878572083644, 1.1369287965531434, 1.0698554775713658, 1.4795542642507435, 1.7225973713315215, 22.141781578621156, 1.6386904245246487, 1.2946542224445445, 1.0818633718660957, 1.0100741324630924, 0.9825605741933928, 0.9119246445435036, 1.1774265739045982, -4.445685034033622, -4.959371036453332, -5.193476421328124, -5.235055611402149, -5.203632845904152, -5.200806033895041, -5.194083006484334, -4.906764776480954, -4.273104225770857, 0.9829822903335766, 1.0614251482370614, 1.0904763206327284, 0.9875067337529944, 1.1082156245591348, 1.0943274234292348, 0.9792271685661657, 0.9795267577102564, 0.9884472761011123, 1.0492634601533855, 1.0452606551176895, 0.9928311905561182, 1.3202061088504935, 1.471166414819576, 1.7466756706999886, 22.141778163663762, 1.6309984600989762, 1.2673624084798703, 1.0680974311897127, 0.959641922926528, 1.0478247852941498, 1.2465370738593593, -4.507538345542806, -4.950519021569925, -5.113505209163093, -5.230842144661893, -5.240215711781235, -5.256190022245387, -5.156755329746524, -4.92523742514783, -4.341255527300231, 0.9771753729851335, 0.9470727739616602, 0.9849283769499566, 0.9299544022089322, 0.985112088689369, 1.0282571835095364, 0.9957801127844629, 0.9597185365957618, 0.9778712825885695, 0.9832965401368602, 0.9593926198318732, 0.9891922497400748, 1.4017218940378953, 1.3536078432167966, 1.4197616988760322, 1.7960504261110062, 22.141753896830263, 1.6164350095593618, 1.2800764892300394, 1.125531149752645, 1.0287435283377728, 1.2480977904412438, -4.498041063866935, -4.998173133119552, -5.158096463708817, -5.259356239183036, -5.250077173045104, -5.20964291186551, -5.1522042092164755, -4.854565514180062, -4.303661104982509, 1.0069818987634729, 0.8409499064127643, 0.9645727886147045, 0.9028659196150293, 0.9736366368911381, 0.9362995931330875, 0.9954008719693948, 1.0286893926869682, 0.9438511456184521, 1.0390471941386583, 1.0336646544275834, 1.0336420919895206, 1.3073784811923035, 1.249925293667931, 1.3480521137684331, 1.5097505788162848, 1.741033048808172, 22.14178987026491, 1.6017276669850038, 1.2450470056159646, 1.122008272317522, 1.242561085535706, -4.53607224112134, -5.066521381724275, -5.122259060734062, -5.256199080293345, -5.295315921668856, -5.176301223205716, -4.988938785982905, -4.795116852883013, -4.297194532792249, 1.0808965542896334, 0.822969907656077, 0.8066380662089495, 0.8423706759553651, 0.8919819985664815, 0.9841616928142704, 1.0051256370054673, 0.900466492107533, 0.9914811530879288, 1.0549066533684646, 1.0898352169973118, 1.008217386519481, 1.2959218834868456, 1.312646168919706, 1.307950312206428, 1.3419147322198308, 1.4484417036515145, 1.6824189221643595, 22.141821552169837, 1.6668158982638284, 1.2100293344147168, 1.285762070394634, -4.5353681069684715, -5.024251400879409, -5.198948696599644, -5.197689759630045, -5.219063606408077, -5.168284651389667, -5.111987697826105, -4.846472857316857, -4.314829615982797, 1.233244121408465, 0.7324934829357693, 0.7404815304698761, 0.7622053235841285, 0.8376714082836102, 0.9334806412914544, 1.0050128023804028, 1.022267943545404, 1.0425626570209603, 1.0792196791910142, 1.1617157242172678, 1.2120683819778926, 1.114675614596041, 1.2533354921187367, 1.3128022261124621, 1.313178716605197, 1.3923944397783348, 1.42035871367199, 1.6839490274494748, 22.141807278789557, 1.6054527799651772, 1.3401984253391093, -4.5838050929169425, -5.090456557326292, -5.205909752074871, -5.251629442961474, -5.230462659606343, -5.239627113712818, -5.076396309548886, -4.848603211286124, -4.300154605883505, 1.613971166082612, 2.230138296724162, 2.1242785246953404, 1.945826044442288, 1.7855663617259356, 1.4510974523488471, 1.2108411713288088, 1.2371194005384545, 1.35303782516604, 1.3881861566730558, 1.4614267454859078, 1.5663712484810188, 0.9654698605927835, 1.2133187445625977, 1.2791794556873608, 1.316398268619278, 1.3425085789454954, 1.3489359135513135, 1.449783691193362, 1.7116098985852022, 22.141821710884948, 1.340941854268312, -4.602271452573029, -5.084655931376364, -5.129715622680748, -5.246758119118768, -5.205645143185364, -5.157129761942576, -5.038260601957567, -4.801026279078148, -4.220238359365753, 16.6548763492283, 22.132214456983153, 16.66608027262054, 14.969756625217169, 13.756387072414615, 13.086559424763431, 12.448880550021748, 11.862807312550789, 11.303951508117462, 10.682582610125168, 9.184852215864687, 7.082547469002012, 2.4997949629582843, 0.9374147679962732, 1.2173819986868417, 1.3031108822045334, 1.3428205720734203, 1.325085345735157, 1.2927750507810523, 1.482847508971263, 1.6702022745104954, 1.345345423828919, -4.5976465988520046, -4.995215827734741, -5.281924352900025, -5.285736920524914, -5.121361780175584, -5.223815723440649, -5.059484978412557, -4.80144646793177, -4.188290113943412, -5.21610421938928, -5.193346296693631, -5.173890857696698, -5.182877369657216, -5.206779991653169, -5.1862687771930815, -5.215945943532804, -5.176007922805772, -5.242975256854405, -5.274517675827063, -5.299988610016399, -5.2781505471793135, -4.924546635054902, -4.966789376124195, -5.1322595801086335, -5.173245872369562, -5.0768124113830915, -5.211766113410759, -5.064019938340591, -5.146383393833034, -5.122187522043703, -5.229189924758502, 11.435165416604471, -5.410748148624014, -5.452003060173998, -5.459767019343946, -5.492728108491461, -5.472031205179459, -5.504749513107191, -5.407544802054655, -5.446469497809897, -5.509100976273037, -5.439152809136145, -5.433504407971984, -5.406320509129949, -5.399583608451047, -5.400019070762791, -5.352072394709222, -5.574298998163337, -5.39123805326048, -5.524338242669227, -5.505939067517841, -5.3942985133576435, -5.165578399102258, -5.268038260399253, -5.287441438215643, -5.3374132520812765, -5.260836197187843, -5.288492048719034, -5.406617355033979, -5.429444703953218, -5.4156748588573205, -5.483284661414763, -5.3840657188947825, 11.43516981264362, -5.280323210556269, -5.448166586795156, -5.4084912671756324, -5.5171899591818985, -5.487096308597674, -5.515489863983825, -5.477864902241315, -5.5195285732802, -5.444558614452073, -5.450146082146865, -5.460801684274884, -5.476937922507441, -5.494227945444367, -5.442237301358717, -5.48380300069415, -5.4496905396048, -5.443351411478527, -5.408731220497157, -5.471322450139123, -5.307470136764042, -5.253562221417009, -5.353614657189367, -5.41340336205907, -5.39226964925561, -5.369309392727018, -5.417606061112099, -5.411474582213336, -5.448539465481073, -5.4965557884790535, -5.455955352800038, -5.467768900788552, 11.43516450388207, -5.321855807174088, -5.469468892506511, -5.421239701245708, -5.421013342997266, -5.469091069187586, -5.421326198449944, -5.477563615441888, -5.4935246534593025, -5.416965592865335, -5.532661655411914, -5.547150341676441, -5.542652228801365, -5.491857902961043, -5.411487537378251, -5.442941993653285, -5.459486677774185, -5.467417349370748, -5.473621041381265, -5.451429022582138, -5.38197742543409, -5.404744576314291, -5.427756823708676, -5.452595288543159, -5.424324281551431, -5.5551965062939015, -5.410468336516019, -5.436050111713438, -5.49313902081997, -5.461688368370573, -5.322824389199531, -5.450136695022932, 11.435164464063908, -5.355696951252009, -5.462621841594159, -5.441490005034218, -5.477413295703026, -5.503298749319568, -5.528196715566704, -5.5285821597260405, -5.420250439335303, -5.542823664074569, -5.487344179015959, -5.484887887246772, -5.560604037969659, -5.503359274948915, -5.4423988396540715, -5.476604882713195, -5.512389160413305, -5.516228233737891, -5.640749243799111, -5.509475930373263, -5.489889175434497, -5.4710807116742295, -5.541254615169686, -5.485961523225978, -5.557422940028583, -5.498127376106737, -5.395271873627803, -5.4557485368590575, -5.62357357902042, -5.5379984355641625, -5.508146627747067, -5.499759104139182, 11.435178992726987, -5.342672662449073, -5.5290919422690425, -5.392382740897713, -5.524285076337631, -5.540957683467341, -5.5196318430589, -5.4457347911062595, -5.619871164172493, -5.499066678852523, -5.562408124135956, -5.545123163033154, -5.453033845405706, -5.4823588756259, -5.43402739786467, -5.52808364972109, -5.549961186255907, -5.533463562800411, -5.564945851092075, -5.560845855644136, -5.555080733265941, -5.49762292205668, -5.4845756594202255, -5.622834243902671, -5.492174142795511, -5.427865981696988, -5.530914900642733, -5.534724696648606, -5.456616297871738, -5.404121549397457, -5.369779132625925, -5.43229031635793, 11.435181869522502, -5.427975884859822, -5.537153044372775, -5.500265036508359, -5.44751830355558, -5.50630170683154, -5.478065492865356, -5.47392322181856, -5.519990985189089, -5.495244497624672, -5.528252228148283, -5.561974259540942, -5.569887500144515, -5.473002896554913, -5.4536729738299625, -5.531751811843425, -5.731295264427195, -5.680470935312431, -5.6732879135020555, -5.556290277305246, -5.526143473003254, -5.6839121473849366, -5.539743943106284, -5.428846328320593, -5.549940421047413, -5.396908271205413, -5.407292336478099, -5.437917244966598, -5.456225072488176, -5.4914072515546675, -5.476557082183772, -5.521573701988109, 11.43516890980337, -5.367987939469192, -5.444708464819847, -5.512951300428142, -5.480096679521109, -5.448735121987882, -5.5727960546720245, -5.479316226787599, -5.438105797010548, -5.432626180784434, -5.445818135626995, -5.485675607561786, -5.476965491076409, -5.332066142283768, -5.419267290496705, -5.767621758433282, -5.795309513098478, -5.665210945639425, -5.674764624926042, -5.689456407254134, -5.659746596876946, -5.595448053656459, -5.5550358591455415, -5.45201448236785, -5.462615277537204, -5.4764601797806485, -5.43346295524851, -5.48039217994982, -5.4713558054084, -5.547855780598338, -5.369561439016466, -5.485515291809023, 11.435168204965365, -5.430781165256887, -5.3814313932890645, -5.4723586786274305, -5.35851773530773, -5.45743851901519, -5.382037247261326, -5.344280859161584, -5.368716788781816, -5.352856590418734, -5.326996953146901, -5.366238447371259, -5.377461985133836, -5.326849063885839, -5.111367077614122, -5.23461534710069, -5.608392546219493, -5.74014081757561, -5.764723227747925, -5.748886748087239, -5.695024294983891, -5.56659075328107, -5.432905962412758, -5.446682266000404, -5.542407871228477, -5.460481442319504, -5.447741524078929, -5.531747397574616, -5.4484718487897394, -5.492887940396139, -5.526999445357817, -5.50022234144513, 11.435175589969766, 8.63876993205408, 0.6523903173349518, 0.44901731966885094, 0.3681942038348956, 0.14986554378199687, -0.04901144774695811, -0.29396156459779427, -0.465297548321631, -0.6057324735145737, -0.6776159429375905, -0.70602458450586, -0.6767623254404888, 11.328207099714975, 7.372132973244665, 6.602833375661775, 6.022411835997503, 5.837663187879406, 5.57366523998364, 5.234682612338952, 4.790164413151658, 4.141960534064586, 2.424663445596174, -5.597791769511717, -5.401947622237616, -5.443898098675224, -5.472065637043366, -5.479266493670513, -5.535913780308426, -5.458945092886753, -5.463150924637616, -5.476584468150603], "seconds": 2.213637113571167}, {"d": 32, "N": 3, "mode": "R", "init": "theta", "seed": 952, "steps": 3000, "score": 2.964598857038427, "clock": 3.4056872388892505, "seconds": 2.330950975418091}, {"d": 32, "N": 3, "mode": "R", "init": "theta", "seed": 1952, "steps": 3000, "score": 2.551436595657382, "clock": 3.4056872388892505, "seconds": 2.330944776535034}, {"d": 32, "N": 3, "mode": "R", "init": "theta", "seed": 2952, "steps": 3000, "score": 3.3299016659786678, "clock": 3.4056872388892505, "seconds": 2.314649820327759}, {"d": 32, "N": 3, "mode": "R", "init": "theta", "seed": 3952, "steps": 3000, "score": 2.983254055295105, "clock": 3.4056872388892505, "seconds": 2.3316009044647217}, {"d": 32, "N": 3, "mode": "R", "init": "theta", "seed": 4952, "steps": 3000, "score": 2.902356833059561, "clock": 3.4056872388892505, "seconds": 2.2662012577056885}, {"d": 32, "N": 3, "mode": "R", "init": "theta", "seed": 5952, "steps": 3000, "score": 3.077237612364715, "clock": 3.4056872388892505, "seconds": 2.430043935775757}, {"d": 32, "N": 3, "mode": "R", "init": "theta", "seed": 6952, "steps": 3000, "score": 2.1981231133602654, "clock": 3.4056872388892505, "seconds": 2.5154988765716553}, {"d": 32, "N": 3, "mode": "R", "init": "theta", "seed": 7952, "steps": 3000, "score": 3.080696226905324, "clock": 3.4056872388892505, "seconds": 2.371859073638916}, {"d": 32, "N": 3, "mode": "R", "init": "theta", "seed": 8952, "steps": 3000, "score": 2.4827021153359783, "clock": 3.4056872388892505, "seconds": 2.4584760665893555}, {"d": 32, "N": 3, "mode": "R", "init": "theta", "seed": 9952, "steps": 3000, "score": 1.9907647439967247, "clock": 3.4056872388892505, "seconds": 2.474829912185669}, {"d": 32, "N": 3, "mode": "R", "init": "theta", "seed": 10952, "steps": 3000, "score": 2.967883574388542, "clock": 3.4056872388892505, "seconds": 2.5172290802001953}, {"d": 32, "N": 3, "mode": "R", "init": "cycles", "seed": 1023, "steps": 3000, "score": 2.408224690365484, "clock": 3.4056872388892505, "seconds": 2.191787004470825}, {"d": 32, "N": 3, "mode": "R", "init": "cycles", "seed": 23, "steps": 3000, "score": 2.0682248533024543, "clock": 3.4056872388892505, "seconds": 2.321720838546753}, {"d": 32, "N": 3, "mode": "R", "init": "theta", "seed": 11952, "steps": 3000, "score": 3.07768824883188, "clock": 3.4056872388892505, "seconds": 2.528546094894409}, {"d": 32, "N": 3, "mode": "R", "init": "cycles", "seed": 2023, "steps": 3000, "score": 1.3733437766702044, "clock": 3.4056872388892505, "seconds": 2.1561598777770996}, {"d": 32, "N": 3, "mode": "R", "init": "cycles", "seed": 4023, "steps": 3000, "score": 0.9994079179423941, "clock": 3.4056872388892505, "seconds": 2.2029929161071777}, {"d": 32, "N": 3, "mode": "R", "init": "cycles", "seed": 3023, "steps": 3000, "score": 0.9962262786662601, "clock": 3.4056872388892505, "seconds": 2.26949405670166}, {"d": 32, "N": 3, "mode": "R", "init": "cycles", "seed": 6023, "steps": 3000, "score": 1.3754573914281598, "clock": 3.4056872388892505, "seconds": 2.1895790100097656}, {"d": 32, "N": 3, "mode": "R", "init": "cycles", "seed": 5023, "steps": 3000, "score": 2.075115663578358, "clock": 3.4056872388892505, "seconds": 2.416304111480713}, {"d": 32, "N": 3, "mode": "R", "init": "cycles", "seed": 7023, "steps": 3000, "score": 1.3741301758255764, "clock": 3.4056872388892505, "seconds": 2.1761868000030518}, {"d": 32, "N": 3, "mode": "R", "init": "cycles", "seed": 8023, "steps": 3000, "score": 1.9822077028585636, "clock": 3.4056872388892505, "seconds": 2.2580180168151855}, {"d": 32, "N": 3, "mode": "R", "init": "cycles", "seed": 10023, "steps": 3000, "score": 0.9971548707964931, "clock": 3.4056872388892505, "seconds": 2.249634027481079}, {"d": 32, "N": 3, "mode": "R", "init": "cycles", "seed": 9023, "steps": 3000, "score": 2.23415335951068, "clock": 3.4056872388892505, "seconds": 2.303934097290039}, {"d": 32, "N": 3, "mode": "R", "init": "cycles", "seed": 11023, "steps": 3000, "score": 1.7265919008023987, "clock": 3.4056872388892505, "seconds": 2.294891119003296}, {"d": 32, "N": 3, "mode": "R", "init": "random", "seed": 367, "steps": 3000, "score": 1.1029912949281542, "clock": 3.4056872388892505, "seconds": 2.263882875442505}, {"d": 32, "N": 3, "mode": "R", "init": "random", "seed": 1367, "steps": 3000, "score": 1.3736530709015047, "clock": 3.4056872388892505, "seconds": 2.240415096282959}, {"d": 30, "N": 2, "mode": "U", "init": "glued3", "seed": 124, "steps": 3000, "score": 4.704652232452124, "clock": 4.704630109478455, "log_rates": [24.705217180360965, 6.23290372618372, 4.852990174156218, 3.6488430216933097, 3.692109037851154, 3.775460465914459, 3.7192444613283557, 3.7909489116425936, 3.6674122308618733, 3.692102520751113, 3.522523151990187, 3.52452729822231, 3.3772308925776957, 3.435082943166049, 3.7676815526786105, 16.708266262732874, -2.2459739966997967, -2.7990215646142924, -3.0622370197755817, -3.2086788138884175, -3.228184583063338, -3.3088350038478196, -3.3355241826600133, -3.2946125349271425, -3.2643668032536146, -3.2642224361186343, -3.0395108265128434, -2.7019724769985127, -2.084114291634753, 5.510299684603649, 24.70622828035556, 4.83722286883641, 4.382151839554849, 4.272814862152892, 4.2585964559252405, 4.34631068195519, 4.266940341640131, 4.182363080574765, 4.1851367446522945, 4.13269812591539, 4.170671223655532, 4.300576159814917, 4.47908297926969, 4.824111799449797, 4.88449262477996, -1.466881310216771, -2.2732083463482295, -2.6584538331114795, -2.7874102182697333, -2.9608939449428076, -2.9457295382719018, -2.9704677332031397, -3.0607358937694764, -2.926789182043203, -2.8765729975317726, -2.55681850943309, -2.04832742687791, -1.2207053781674553, 4.7492939293927385, 5.198734507501164, 24.70622716936444, 4.749890197707938, 4.4191540384382355, 4.354415740257805, 4.335813547164886, 4.3101912383336956, 4.233405018787525, 4.227449196661483, 4.141071201085081, 4.047788468973405, 4.1678735367814, 4.246116532840601, 4.390357622219873, 4.820838567247433, -1.5289795418281835, -2.3593173089010135, -2.736963593894278, -2.9053515879633744, -2.965415610269551, -3.040202843374549, -3.0027076679816496, -2.886548375457003, -2.974722585931329, -2.841288246603108, -2.6514072795874646, -2.16662857542282, -1.2157886793088295, 4.451556509312027, 5.039373864995223, 5.174541203079129, 24.70622459638294, 4.812471170464303, 4.3721626364252275, 4.3522756272286065, 4.3623555075048195, 4.25377170584197, 4.229340339133963, 4.170197847807826, 4.121974470465759, 4.196501586743927, 4.145585475912018, 4.163294755748111, 4.879427974444977, -1.5271396612105077, -2.354421861043912, -2.656718767861956, -2.8383798656389434, -3.0656864391872314, -2.957033928763648, -2.9713973936478895, -2.9508051980236782, -2.8814122367523587, -2.804194542518831, -2.5776191109360878, -2.1414345076594814, -1.1515577343082646, 4.269187420508201, 4.977089082060317, 5.02185750909993, 5.218608605549783, 24.70622285382756, 4.7000518926375445, 4.439580743661868, 4.401829398729325, 4.327371479309624, 4.259287886244897, 4.272739187397717, 4.237089491294205, 4.125173793098855, 4.094684028058427, 4.237799273617426, 4.907302472860336, -1.5591891861001836, -2.3591157297422938, -2.773182410621186, -2.8979744592243195, -3.0175880896520497, -2.9293262200584387, -3.0254889149814597, -2.9266674547753806, -2.8045204494689533, -2.725947539922228, -2.5534138997423272, -2.103041870623927, -1.0488047337675237, 4.283983982750417, 5.06542180293284, 4.9531528675664065, 4.96957879205677, 5.167663314774448, 24.706225111826722, 4.844935325413143, 4.4371407516235415, 4.32486207566644, 4.246436374104674, 4.217870052464013, 4.278442382666177, 4.234199444314769, 4.136671060484918, 4.07021357800663, 4.895708829739571, -1.584080658987815, -2.3964505172009134, -2.79015232710774, -2.917938111236372, -2.9951780452684496, -3.072896185666969, -3.119901971669022, -2.9676458490666833, -2.8793773283545714, -2.7290419993831594, -2.590985872748417, -2.1402170937618736, -1.0920152652312076, 4.109490939908827, 4.998303759022546, 5.0860441811718085, 5.047241599072624, 5.126891007403381, 5.274460597600355, 24.706218479310113, 4.82583919231586, 4.418374276351044, 4.314531847453827, 4.227633780739591, 4.287899406878256, 4.217703093216834, 4.168921030163314, 4.166248733181726, 4.980511926845223, -1.5585574441428949, -2.4470832895151386, -2.7408588270887018, -2.9114353030305735, -3.021621603320315, -3.0495751889146288, -3.061889297974723, -2.86879521709436, -2.7658906097845755, -2.6829334789711914, -2.6517200065151285, -2.165210434779254, -1.1244140985857074, 4.185847147366774, 5.128950548295926, 5.0425568216103125, 5.071862939324378, 5.136730649624246, 5.078193764250213, 5.258644232577772, 24.706219531078272, 4.807294240305367, 4.3076248618097654, 4.214841932361261, 4.260664665350982, 4.307718995194294, 4.212629489647906, 4.194279078357769, 5.014128926735352, -1.5527231374437886, -2.3845017468696814, -2.796022269710428, -2.9279495869131456, -3.030202836833262, -3.101572382259569, -2.941996725885457, -2.949394978870994, -2.8259331915140553, -2.6984014029892407, -2.6309912595661062, -2.131442653337145, -1.2266118536351653, 4.103366438008056, 4.9502319411561535, 4.928698994059411, 4.979762755284492, 4.962092049202636, 5.0054690413181415, 4.973297551810391, 5.1483949130045765, 24.706229309378827, 4.660347742572717, 4.391651870855646, 4.218048349438201, 4.208515790800669, 4.157695632890666, 4.204992781251255, 5.02040456583728, -1.6377013990575078, -2.448119378640346, -2.8790200488244966, -3.0239436052294737, -3.100936526894355, -3.038067457738462, -3.029714289380111, -2.967897181215607, -2.9105041635575977, -2.6683350719097234, -2.4984625135821488, -2.286999671057611, -1.322644114180083, 4.16152959189184, 4.77576472418012, 4.88934365644043, 4.9196269582350025, 4.979938784340343, 4.874123545993979, 5.001778497615936, 4.940966462902541, 4.994031465038182, 24.70622928188021, 4.718800755268519, 4.419463982869823, 4.162322558879734, 4.214968442010183, 4.163786831784755, 5.095297236415243, -1.6078052086121177, -2.5952150664373264, -2.9649494575399085, -3.0177509100228423, -3.1091096047992473, -3.049845242314009, -3.0734679472828392, -3.0821689321291617, -2.8621848316828786, -2.713736065713933, -2.476833960353797, -2.15611043606625, -1.4401674375904783, 4.264437164762207, 4.810194951650285, 4.8141263437488755, 4.983161962096451, 5.006544915080895, 4.935371842686667, 4.994850722153807, 4.891256684236299, 5.014645105923769, 5.0434521973074355, 24.706223199171994, 4.82505714298499, 4.48406240151605, 4.403749288863435, 4.25993065539762, 5.201956068713547, -1.6755134526096358, -2.4502000753655535, -2.904691438376171, -3.1114649223127886, -3.042475963795443, -3.12170441292374, -3.1002716786702655, -2.981021651118486, -2.868566336660451, -2.7160055893599773, -2.403548540933056, -2.0686953944487114, -1.4420853983906436, 4.274065852843401, 4.522397782018108, 4.858174481152497, 5.010228124628016, 4.936431930394048, 4.971336844544522, 4.965184952135511, 4.918447281171277, 4.86982894718646, 4.9898033849453505, 5.1652250740302765, 24.706222801523563, 4.7963266294682505, 4.485808180923374, 4.32068671455444, 5.317434899764171, -1.5345489604924416, -2.5871315888291746, -2.8767637764456206, -3.0736438637354206, -3.1155516239564873, -3.1095734231951027, -3.032746086846433, -3.012272493302937, -2.835716419412318, -2.7041550601906352, -2.422200806217559, -2.104858742420873, -1.53643899499535, 4.355669887353421, 4.936179910185116, 4.569372304868284, 4.788800294840905, 4.933301505213362, 5.065292964283935, 4.985560444521736, 4.987415632124769, 4.981483981094493, 4.903542057051619, 5.079117785140946, 5.135523342851541, 24.706221975338615, 4.846440111826712, 4.385802189086955, 5.217465622605169, -1.5837744948405577, -2.5610394450784053, -2.835195225156143, -2.981882750065804, -3.1034400583229167, -3.0991217285947643, -2.964269296336593, -2.9669943362894426, -2.8548131480019143, -2.5848920927365144, -2.247655762028678, -2.0180248386576567, -1.5373088756896236, 4.408382144732009, 5.734562296158482, 4.972289816624146, 4.586342440054282, 4.759714581816753, 4.979371526246196, 5.0155263565450285, 5.115451067354169, 5.006311132896895, 4.989822404342054, 5.066532367359685, 5.075381280887605, 5.2657157405501875, 24.70621864482954, 4.776093666857535, 5.380946126940989, -1.5151732870843808, -2.528619449852442, -2.981785688322014, -3.1401441715075085, -3.1222951538925647, -3.1480193746531713, -2.98497807039562, -2.899370346862949, -2.9641688841140845, -2.622157274087162, -2.315753874285814, -1.9147624778794745, -1.4350730203000954, 4.803993588646877, 6.740205341266172, 5.767520156859031, 4.904723587055084, 4.490464951001961, 4.842447692540698, 4.9337557218338075, 5.0357634703527365, 4.971953230985825, 5.060310443390914, 5.081580496874768, 5.093723845683952, 5.08657633258759, 5.147002316961553, 24.70622157840155, 5.455430281119397, -1.4225927136103897, -2.4865740856042473, -2.9211318594701132, -3.142908514460491, -3.1471679324153197, -3.1361366187312614, -3.076086256231896, -2.843178530911837, -2.85237287530054, -2.674257711034822, -2.1924217599827407, -1.8014246820273345, -1.274313536014782, 24.70622211257982, 7.990111144803983, 6.782508634730906, 5.7010170413280425, 4.868597910365655, 4.667371190601495, 4.897357175615098, 4.9318893879267, 5.012810069846917, 5.036728430738953, 5.132821009020598, 5.032943683608845, 4.974524093621748, 5.189421265991981, 5.157019501898075, 5.449996992124457, -1.3880630181762001, -2.497819349047603, -2.9215812713123337, -3.176765051232357, -3.1478742691103294, -3.1506575864803135, -3.0065408490417154, -3.019449646413374, -2.8307093483061956, -2.6958686709577897, -2.3366810933148994, -1.7374524720309583, -1.100282120453961, -2.878056411028854, -2.264426981001877, -1.949660244777983, -1.4559173761080997, -1.3385895761285627, -1.3530002226359028, -1.6626445629056215, -2.8623498180563525, -2.4358352090283306, -2.3234206173485505, -2.122968542691448, -2.251578445096631, -2.169033454645169, -2.382382150414128, -2.5588694420396187, -2.7658111684719993, 13.936775994927553, -3.3739770821937665, -3.5712141295765183, -3.5630396842601413, -3.650846853748284, -3.59747708424559, -3.7057389799146745, -3.733414454592315, -3.722507910697169, -3.7199731192265273, -3.6610756044263133, -3.4563410224226407, -3.3022557214727275, -3.2408159920615613, -2.2786361232842323, -2.3877685179780936, -2.5997083093874003, -2.9121035566883022, -3.096326997700097, -2.9363215917703553, -2.819671836273381, -2.951606745091125, -3.376725546694316, -3.2563196094839104, -3.1982577999559783, -3.1383354509540653, -3.087694021916288, -3.0536746841585383, -3.2183701605318746, -3.7156475453596873, 13.936774400320644, -3.4185869875176698, -3.565414359768123, -3.6456401005829364, -3.624664935324915, -3.5637763038720713, -3.650658158857595, -3.6174217926622805, -3.65415328878543, -3.6341856042540455, -3.6855112509916266, -3.5342841845047297, -3.4734422641161813, -2.874398167643038, -2.8990634511491966, -2.849142385877146, -3.015907819473229, -3.1982401531600226, -3.27108723440216, -3.3516752268769183, -3.424523038138739, -3.5256351457602273, -3.539112752688295, -3.5613316028309265, -3.5061633868988875, -3.488059262925199, -3.5587341326239263, -3.571173040233765, -3.761310397784847, -3.8321135215862, 13.936772281646908, -3.394952255185929, -3.631771023024514, -3.6733355258995988, -3.6759460076851753, -3.744995331197963, -3.7009043165960804, -3.694798347897607, -3.6208621734107664, -3.7132117510975884, -3.641778634190768, -3.6543650160563304, -3.3924250565924883, -3.2991908327832227, -3.2422625241404015, -3.2236015912758536, -3.266278285706574, -3.309872468399016, -3.342000160862907, -3.3685157491888016, -3.475839772797554, -3.502544890557462, -3.527591942836349, -3.6908702020008057, -3.6504184534295425, -3.6049057559813384, -3.5961258852237457, -3.743921448819227, -3.7597060663507427, -3.863898611498384, 13.936772050577773, -3.319982032792065, -3.560352642575787, -3.6066067331021205, -3.695274857677669, -3.7432466129265074, -3.658620012544156, -3.6648954500353805, -3.7053116597843863, -3.7193860796199925, -3.6205587573136375, -3.1597355959734164, -3.3498049025950216, -3.543491300863531, -3.571914695236624, -3.4873690501313774, -3.4927303469420306, -3.4463048882012957, -3.4420440631285842, -3.418159156881965, -3.546046590322279, -3.6202739585836774, -3.5746902037831325, -3.686093713399414, -3.5611232457334836, -3.684696982332029, -3.583044487746057, -3.694876852867327, -3.7210867204366154, -3.7666519690300437, 13.936772161331538, -3.3110880542177954, -3.5840226089491933, -3.682936262090714, -3.640166257209532, -3.6900087753438098, -3.5949930253346962, -3.715642403047961, -3.6587716961671206, -3.7104711948090756, -3.3663337495828443, -3.2994176479957824, -3.3969176414992033, -3.4060697930007993, -3.5723283104888766, -3.6815977848164563, -3.6722133752476593, -3.561419104369691, -3.53386861633845, -3.534270105514406, -3.6321828921837147, -3.687819097846304, -3.5765063011708818, -3.6314380986030934, -3.6644435526621564, -3.613197000929986, -3.634111329352358, -3.6651845041493623, -3.6689344366528083, -3.656160056972376, 13.936771880452506, -3.282830017726965, -3.5779755968661067, -3.5473876988305455, -3.6215146657360098, -3.611260213354794, -3.7114603064589287, -3.683232673189016, -3.561499459701409, -3.6627166504184543, -3.7217990658816835, -3.6924301501298458, -3.598766227537066, -3.6397545505569058, -3.583874383836512, -3.607279621168375, -3.655829390587294, -3.6592612487382365, -3.6893117578741133, -3.6265281846850255, -3.6119172744847687, -3.6268081917527324, -3.6074965961987067, -3.5524725417351206, -3.613261181198718, -3.6015730266229933, -3.603816944010905, -3.6897890822409005, -3.6390492729743067, -3.6658033451754837, 13.936772107605044, -3.2085466500230844, -3.4908622930541866, -3.556700666360205, -3.634937422161762, -3.5958778202187247, -3.619846089796333, -3.6685218656137324, -3.7992821424716587, -3.7932896519001287, -3.822598544064742, -3.7638641682984217, -3.8164638079038493, -3.718277981393499, -3.6767854101752957, -3.693585481706008, -3.7060735150059614, -3.742102001017361, -3.6852193290568716, -3.6669851780717653, -3.716148340467112, -3.581536674179169, -3.633216387093449, -3.5855362538701523, -3.5494135956247352, -3.5798060259967768, -3.677576794184287, -3.577973220681407, -3.5643380440801993, -3.508426284929214, 13.936771918154536, -3.24760248360286, -3.45822531199003, -3.495307238650992, -3.5513124477320708, -3.572758246480534, -3.6954740040567917, -3.186952765899789, -3.8938438192020945, -3.8145098277374685, -3.7754711286442846, -3.8134110578919995, -3.8614981523718677, -3.8280401275014393, -3.8146144609957013, -3.791205711467284, -3.7812870461567276, -3.785282442295869, -3.7990186408988347, -3.7062849956389727, -3.684148278574705, -3.5651319608795022, -3.519262322254821, -3.514624296822151, -3.659664799306216, -3.629418279586421, -3.6571832179698864, -3.528332250274574, -3.5461402364312193, -3.6136169050067815, 13.93677154164738, -3.3048626654469695, -3.533264015388722, -3.56069265386539, -3.6345738475278644, -3.6722793076543017, -2.847885005329042, -2.919553034044755, -3.007456794282811, -3.2631583035457883, -3.968750176149216, -3.898704396583281, -3.8558508455588836, -3.8242902959626424, -3.766303014704813, -3.8379686247035623, -3.802432491625228, -3.70681487742648, -3.813761857727457, -3.632030334935028, -3.689133750785289, -3.543987456708233, -3.5421475822092012, -3.547431720292809, -3.5983621865961344, -3.542704948613271, -3.588490322805561, -3.582868598124068, -3.6394945485417383, -3.6986596344076577, 13.936772217661533, -3.3400258308545885, -3.499523518291687, -3.5041855117707716, -3.576563758806678, -2.507296271426495, -2.6437227605301405, -2.6476550878797904, -2.784249119789854, -2.8788618470490777, -3.182693278574768, -3.365982159537202, -3.9387884483802775, -3.85454819269196, -3.8375001447373474, -3.847209734340093, -3.8456834555316557, -3.7580958649863283, -3.653448385843078, -3.694862225796173, -3.567731707704715, -3.5411305654385217, -3.6274020905648343, -3.608063408375776, -3.614177880724885, -3.563430015780896, -3.5626206795944535, -3.5915440794497817, -3.6437413352935866, -3.5857608375066268, 13.936772659508806, -3.2537656379649302, -3.5290746993049247, -3.5534286993007536, -2.903639063941613, -2.7371687406362795, -2.191443241722942, -2.209869269553165, -2.4294904231937995, -2.496084493655102, -2.5140843691078443, -2.792899549372881, -3.0267157924485684, -3.5125955572792424, -3.92685773557649, -3.863002736934609, -3.7698696817345674, -3.670708014898809, -3.586247599812171, -3.4703805439667064, -3.530186900246586, -3.585022484097254, -3.5784404062587125, -3.4647176226558254, -3.636481450562958, -3.5939641683347134, -3.657330806114911, -3.613069100688895, -3.5951951115396272, -3.6829806332995414, 13.936773420829562, -3.3893328475421396, -3.3509829636601562, -2.4372342667871645, -2.403501718103376, -2.4776229702846733, -2.54875729399462, -2.3092437603901406, -1.6663763030891086, -1.7310851137512713, -1.9162806566353805, -1.9730097469710526, -2.2595442074540593, -2.4866597168226368, -2.8692728800550493, -3.683588247312604, -3.6413997422841105, -3.439969635222405, -3.5479634296642133, -3.4454129548696097, -3.534517749310173, -3.6110929549425554, -3.576103155947922, -3.590500755819652, -3.679148288518559, -3.6997093799853085, -3.664672477428128, -3.600984851860394, -3.6318048460514776, -3.636357808878759, 13.93677306920881, 12.072196008145585, 13.734330999903829, 9.579923338731817, 8.293126744854336, 7.832423542772469, 8.020508101201461, 8.068997563739428, 7.962379627960277, 6.587387313651415, 5.938921703775894, 5.924462524106516, 5.493822974410446, 4.796616502828934, 3.736928078843241, 3.196695290905691, 2.1570386591217208, -2.058679273548915, -3.615181750466604, -3.5623255022698332, -3.612706574042421, -3.4465349371125207, -3.583345581391631, -3.6015698689245785, -3.4924279408506744, -3.5254043895492795, -3.6857552249928327, -3.6333312015536796, -3.649856172810718, -3.751394527567438], "seconds": 1.74537992477417}, {"d": 30, "N": 2, "mode": "U", "init": "glued3", "seed": 1124, "steps": 3000, "score": 4.704643061883849, "clock": 4.704630109478455, "seconds": 1.7987830638885498}, {"d": 30, "N": 2, "mode": "U", "init": "glued3", "seed": 3124, "steps": 3000, "score": 4.7046435229620345, "clock": 4.704630109478455, "seconds": 1.6746242046356201}, {"d": 30, "N": 2, "mode": "U", "init": "glued3", "seed": 2124, "steps": 3000, "score": 4.704650162407977, "clock": 4.704630109478455, "seconds": 1.8142621517181396}, {"d": 30, "N": 2, "mode": "U", "init": "glued10", "seed": 191, "steps": 3000, "score": 4.704631398392078, "clock": 4.704630109478455, "seconds": 1.701596975326538}, {"d": 30, "N": 2, "mode": "U", "init": "glued10", "seed": 1191, "steps": 3000, "score": 4.704632572448323, "clock": 4.704630109478455, "seconds": 1.8351960182189941}, {"d": 30, "N": 2, "mode": "U", "init": "glued10", "seed": 2191, "steps": 3000, "score": 4.704625055353441, "clock": 4.704630109478455, "seconds": 1.7632639408111572}, {"d": 30, "N": 2, "mode": "U", "init": "glued10", "seed": 3191, "steps": 3000, "score": 4.704630025938337, "clock": 4.704630109478455, "seconds": 1.7219979763031006}, {"d": 30, "N": 2, "mode": "U", "init": "theta", "seed": 118, "steps": 3000, "score": 4.3812709085363775, "clock": 4.704630109478455, "seconds": 2.005460023880005}, {"d": 30, "N": 2, "mode": "U", "init": "theta", "seed": 1118, "steps": 3000, "score": 4.381279035882284, "clock": 4.704630109478455, "seconds": 1.9223179817199707}, {"d": 30, "N": 2, "mode": "U", "init": "theta", "seed": 2118, "steps": 3000, "score": 3.4056810071696306, "clock": 4.704630109478455, "seconds": 1.906341791152954}, {"d": 30, "N": 2, "mode": "U", "init": "theta", "seed": 3118, "steps": 3000, "score": 3.880436522536002, "clock": 4.704630109478455, "seconds": 1.7558770179748535}, {"d": 30, "N": 2, "mode": "U", "init": "theta", "seed": 4118, "steps": 3000, "score": 4.543010802914414, "clock": 4.704630109478455, "seconds": 1.8538520336151123}, {"d": 30, "N": 2, "mode": "U", "init": "theta", "seed": 5118, "steps": 3000, "score": 4.219319479494205, "clock": 4.704630109478455, "seconds": 1.9300739765167236}, {"d": 30, "N": 2, "mode": "U", "init": "theta", "seed": 6118, "steps": 3000, "score": 3.56903793950214, "clock": 4.704630109478455, "seconds": 1.8062798976898193}, {"d": 30, "N": 2, "mode": "U", "init": "theta", "seed": 7118, "steps": 3000, "score": 3.7320095942922205, "clock": 4.704630109478455, "seconds": 1.7972710132598877}, {"d": 30, "N": 2, "mode": "U", "init": "theta", "seed": 8118, "steps": 3000, "score": 3.732041626557959, "clock": 4.704630109478455, "seconds": 1.8631260395050049}, {"d": 30, "N": 2, "mode": "U", "init": "theta", "seed": 9118, "steps": 3000, "score": 4.057149977652427, "clock": 4.704630109478455, "seconds": 1.8715870380401611}, {"d": 30, "N": 2, "mode": "U", "init": "theta", "seed": 10118, "steps": 3000, "score": 3.5822867829508622, "clock": 4.704630109478455, "seconds": 1.9231019020080566}, {"d": 30, "N": 2, "mode": "U", "init": "cycles", "seed": 272, "steps": 3000, "score": 1.55600111321352, "clock": 4.704630109478455, "seconds": 1.7643802165985107}, {"d": 30, "N": 2, "mode": "U", "init": "theta", "seed": 11118, "steps": 3000, "score": 4.219864122512144, "clock": 4.704630109478455, "seconds": 1.9726181030273438}, {"d": 30, "N": 2, "mode": "U", "init": "cycles", "seed": 1272, "steps": 3000, "score": 1.9051623138646896, "clock": 4.704630109478455, "seconds": 1.8242859840393066}, {"d": 30, "N": 2, "mode": "U", "init": "cycles", "seed": 2272, "steps": 3000, "score": 2.746825754711863, "clock": 4.704630109478455, "seconds": 1.7148728370666504}, {"d": 30, "N": 2, "mode": "U", "init": "cycles", "seed": 3272, "steps": 3000, "score": 2.2458013720239975, "clock": 4.704630109478455, "seconds": 1.7373249530792236}, {"d": 30, "N": 2, "mode": "U", "init": "cycles", "seed": 4272, "steps": 3000, "score": 1.7319668312997045, "clock": 4.704630109478455, "seconds": 1.855506181716919}, {"d": 30, "N": 2, "mode": "U", "init": "cycles", "seed": 5272, "steps": 3000, "score": 2.5811388868846725, "clock": 4.704630109478455, "seconds": 1.6513402462005615}, {"d": 30, "N": 2, "mode": "U", "init": "cycles", "seed": 6272, "steps": 3000, "score": 2.0763778045269428, "clock": 4.704630109478455, "seconds": 1.7140989303588867}, {"d": 30, "N": 2, "mode": "U", "init": "cycles", "seed": 7272, "steps": 3000, "score": 2.912545023022587, "clock": 4.704630109478455, "seconds": 1.6981151103973389}, {"d": 30, "N": 2, "mode": "U", "init": "cycles", "seed": 9272, "steps": 3000, "score": 2.245906138861559, "clock": 4.704630109478455, "seconds": 1.7095098495483398}, {"d": 30, "N": 2, "mode": "U", "init": "cycles", "seed": 8272, "steps": 3000, "score": 2.245784058798406, "clock": 4.704630109478455, "seconds": 1.7511711120605469}, {"d": 30, "N": 2, "mode": "U", "init": "cycles", "seed": 11272, "steps": 3000, "score": 2.2457723358851194, "clock": 4.704630109478455, "seconds": 1.7498741149902344}, {"d": 30, "N": 2, "mode": "U", "init": "cycles", "seed": 10272, "steps": 3000, "score": 1.3762576991299191, "clock": 4.704630109478455, "seconds": 1.8000521659851074}, {"d": 30, "N": 2, "mode": "U", "init": "random", "seed": 150, "steps": 3000, "score": 1.7319202967850533, "clock": 4.704630109478455, "seconds": 1.8140459060668945}, {"d": 30, "N": 2, "mode": "U", "init": "random", "seed": 1150, "steps": 3000, "score": 1.7318673954829187, "clock": 4.704630109478455, "seconds": 1.7363200187683105}, {"d": 30, "N": 2, "mode": "R", "init": "glued3", "seed": 575, "steps": 3000, "score": 4.704648335667207, "clock": 4.704630109478455, "seconds": 2.447036027908325}, {"d": 30, "N": 2, "mode": "R", "init": "glued3", "seed": 2575, "steps": 3000, "score": 4.704644434031684, "clock": 4.704630109478455, "seconds": 2.539184093475342}, {"d": 30, "N": 2, "mode": "R", "init": "glued3", "seed": 1575, "steps": 3000, "score": 4.704651874559286, "clock": 4.704630109478455, "log_rates": [24.756216417281202, 6.31173465200897, 5.002515925978377, 3.5967585535265454, 3.7216075355688663, 3.8652872634700004, 3.9243845724035387, 3.758150336941323, 3.5997309891733296, 3.5545648807716046, 3.5516482579744855, 3.4834830094739857, 3.4688344985008523, 3.4831240693325327, 3.762790059135939, 16.69084343275713, -2.2229324345882175, -2.84643531322303, -3.096301809045918, -3.2219273675166695, -3.3095169937631845, -3.3818145458084077, -3.3239152994583585, -3.3385467288688533, -3.3613188003121643, -3.2510803486188524, -3.0376900129671083, -2.6948544775635024, -2.0721565015791055, 5.662562853201859, 24.757282505427344, 4.79502706248136, 4.559219329823149, 4.404398570556551, 4.368168661435474, 4.278003673488223, 4.365309634469716, 4.253331943370825, 4.17207658747004, 4.219619418542629, 4.2761458526386615, 4.299934720755039, 4.517935399845431, 4.930361318869386, 4.851081062879895, -1.4760464340012562, -2.265339202582269, -2.704938215522457, -2.8381374958243626, -2.9902372174648746, -2.9679626941289583, -3.005810405692463, -3.012058283578372, -3.013923760903294, -2.9459470853084655, -2.6136378577450814, -2.1594577387398806, -1.2949284712324796, 4.921462227478837, 5.131033187316747, 24.757268740392252, 4.771171260387525, 4.476626988312571, 4.508430744900062, 4.396464436673441, 4.306539856904666, 4.35249190152105, 4.310618311772702, 4.278376635527523, 4.196636164197967, 4.2171348473651795, 4.279821848214557, 4.511449281618468, 4.895520019637611, -1.3807818566276955, -2.179767115941395, -2.6280802013564224, -2.806294128280654, -2.9205262819835554, -2.9918215098452343, -2.9218885553716443, -2.963476917008293, -2.9805836830331724, -2.907823103326944, -2.636146155904516, -2.069704599930969, -1.1913885093177665, 4.518747708315133, 5.129345863048048, 5.231808901314736, 24.75726841051359, 4.8057204007754235, 4.460323217049934, 4.42208429201115, 4.248045121915167, 4.369095388740971, 4.279291858999892, 4.279480829008267, 4.259782352895151, 4.293735390659176, 4.257893074857894, 4.382717894497967, 4.867970544903281, -1.4934284410059289, -2.2731210195900196, -2.610645683420868, -2.8695134977330685, -2.9354731214300065, -3.03497062778967, -3.0340022181913864, -2.9080717491328043, -3.0078776564387164, -2.696961306403581, -2.5919896403673564, -2.106094384140881, -1.2050883788192046, 4.315157682996414, 5.102162157043281, 5.095032084760976, 5.319693819007766, 24.75726952570193, 4.709528772063738, 4.377914583267571, 4.352916491940216, 4.304902657017296, 4.352397698412, 4.260163672425794, 4.187918361511077, 4.207161373364235, 4.216689588816324, 4.346093695204981, 4.847907809264591, -1.5058740429333901, -2.3349973222583067, -2.6517073128540547, -2.849801796674418, -3.0098778918919575, -3.0593329780283343, -2.9359005357854917, -3.019954452561267, -2.8763953453958586, -2.7346802541271416, -2.5384940026002285, -2.0697379925486663, -1.1449699980812948, 4.245932355014632, 5.006454105078951, 5.0970848924173175, 5.057908343747376, 5.157151725018917, 24.75727482759757, 4.724345687564231, 4.315605938144652, 4.31784047567165, 4.337157204647239, 4.310568737656911, 4.1564184731202705, 4.243240935985714, 4.176013986375854, 4.1256476097041, 4.82406473824344, -1.5051952712436671, -2.3287180212580263, -2.707157128371858, -2.853446612851502, -3.08128033918005, -3.0251539023928813, -3.0392810272931534, -3.0950732463785524, -3.0112885312573026, -2.8582701540424305, -2.6430882729663874, -2.07733400567552, -1.121679859615112, 4.163698133671976, 4.998643838243308, 5.02283308059859, 5.003390795975468, 4.995992148513163, 5.093960081756033, 24.75727471746339, 4.723219636479808, 4.3796545180670705, 4.350837059426281, 4.282899369170938, 4.194727859032853, 4.2713832782590515, 4.098776629920239, 4.100433795695596, 4.91602936354506, -1.5067799398151684, -2.374965968391027, -2.7394213939725125, -2.9703687421632874, -2.997256902680277, -3.112549781411159, -3.0277927283225936, -3.0321467426248248, -2.9282513972409947, -2.8455038002770268, -2.6415195590863685, -2.151732834721924, -1.1803999569708061, 4.0857258244440775, 5.049304252396494, 4.969140812261573, 4.862223218643759, 4.9476434060354135, 4.857603616641243, 4.994162069078096, 24.757276353757113, 4.731798473821112, 4.458636637716057, 4.350893076897404, 4.343210069635598, 4.295463859907331, 4.311523209295246, 4.093045017789889, 4.837105237884681, -1.5457206523337683, -2.394587651848194, -2.89233086645655, -2.9465380177658864, -3.0132922562912094, -3.0468690929529703, -3.052850249192028, -2.9791940300136726, -2.9106336497881866, -2.7767642422896746, -2.6246031350578356, -2.254055965787082, -1.2462823214446637, 4.209489406502477, 4.984803019921376, 5.023647473284327, 4.953641911592104, 5.069804049511048, 4.95148283224274, 4.984196667336228, 5.15195377493845, 24.757271101585864, 4.827236682836218, 4.431892967338628, 4.389092836871614, 4.3303170886776385, 4.2572851999001475, 4.267025568263226, 4.9310449015680025, -1.5913381443188936, -2.4592688908900247, -2.8223221043337627, -3.0147564331845085, -3.0001498351820914, -3.0532766179218487, -3.0844328087806945, -2.963735530366252, -2.7865182512132276, -2.704798015126584, -2.5385391059344777, -2.2861813458977434, -1.3629264853513927, 4.202180908193878, 4.923538210667687, 5.008928363677695, 5.009140835307881, 5.046532104590277, 4.985534622564502, 4.968786743830276, 5.053333454609869, 5.119082492570389, 24.757267686003157, 4.817400944697519, 4.421057131248985, 4.388059863502583, 4.306426863072364, 4.3100219946384755, 5.113941146940366, -1.6050509401525752, -2.404654858352205, -2.8251306060433974, -2.935956333358574, -2.9809116105511477, -3.0840379426217295, -3.0419313505723826, -2.877997223351708, -2.866373787214874, -2.659438220527733, -2.440482334980579, -2.2579368105668562, -1.399988228961598, 4.243808821695731, 4.800529406188217, 4.88549174126877, 5.060482051475598, 5.022788216172268, 4.982366029011408, 4.9932681776189485, 5.006091268897466, 5.013565758654333, 5.207961681422664, 24.75727218839041, 4.7201430231970765, 4.410253168136194, 4.3850271363321465, 4.264282572149828, 5.06056430489221, -1.6154890343707702, -2.518619790017152, -2.9043055330652754, -2.9965419319525752, -3.0129472642296506, -2.9878948300247807, -3.1152572988106604, -3.0585634122713308, -2.8531517375781266, -2.6387459732038874, -2.453174032224203, -2.240994452063354, -1.520561131813822, 4.275384485349687, 4.551209176476607, 4.653559208762192, 4.916970677544771, 5.010432226654718, 4.947030088784328, 4.976421511380968, 4.875951599510097, 4.96954093710906, 4.990746425280959, 5.157180212501063, 24.75727539235157, 4.683875576520151, 4.3894699021200205, 4.2860264108013135, 5.1438357786566575, -1.6323633701198417, -2.439587615585074, -2.896189569786639, -3.034712281951711, -3.0529261220180737, -3.0966622017995364, -3.1358592655274147, -2.9862424818991227, -2.8307780613371554, -2.7372806906978147, -2.410353878557779, -2.131188145304672, -1.6417432275135118, 4.353832701453302, 4.8718874588052135, 4.596841827396357, 4.813042337905103, 4.975433169830854, 4.907830850671625, 5.006330005700406, 5.097965600133157, 5.056669482331594, 5.018092862674937, 4.895375677213407, 5.02489011673777, 24.757271783372783, 4.759557867894144, 4.373548782156751, 5.192036822338461, -1.5026029839600317, -2.5139737960387456, -2.906024337664902, -3.0093729400587894, -3.1596518746772055, -3.039313762428218, -3.1173350458481224, -3.045024910562793, -2.946397297059263, -2.708226635344633, -2.3580140185735745, -2.024363420112502, -1.5561955578491409, 4.384074225776125, 5.652144321395039, 4.876651585211798, 4.56129493966815, 4.820847945510217, 4.923938616671528, 4.948796318739259, 4.9564389209691795, 4.964748125604692, 4.924027477250323, 4.929946341970456, 4.873534285244268, 5.193920209054515, 24.75727326089826, 4.7081379525380465, 5.135235070086966, -1.5408391918785405, -2.5252899895884156, -2.903833443168925, -3.0859412183291566, -3.123058474245937, -3.1053530520320747, -3.0808399367066, -3.0021023376424023, -2.9657146727673727, -2.708840485755561, -2.316493068083521, -2.0333479168296775, -1.494326752692203, 4.7706190759273825, 6.812201972717264, 5.696734078682442, 4.722454210417673, 4.632706356022599, 4.849271527627218, 4.871718122547799, 4.9573016280724, 4.990835068357849, 4.908586748998916, 4.859525468070333, 4.898366296732013, 4.978823476839259, 5.055404069012392, 24.757274190276632, 5.313968433809367, -1.4569233108715192, -2.489237532400574, -2.9488964126776676, -3.140786738287966, -3.2055820378883615, -3.0536293207437297, -3.090295935390304, -2.9929040534090197, -2.9272911641100015, -2.8029492687715942, -2.326922209770072, -1.8926387259270512, -1.360576843169526, 24.757269002133093, 8.236618188170233, 6.746533286549066, 5.723056485401529, 4.755290884888952, 4.6334515254042286, 4.896006402809164, 4.992493841164303, 5.079365144877609, 4.931208849157944, 4.9831509046639955, 5.002449972326169, 5.048760265275158, 5.03553142597008, 5.1560889660136, 5.374907377336278, -1.3485022385850902, -2.4583461506316047, -3.012471578164252, -3.159729703765823, -3.20287364856915, -3.1610894372741725, -2.997965527478786, -3.0168800244572687, -2.9622869939056335, -2.6935504869917124, -2.279048027653912, -1.7898021707647631, -1.1323821312295388, -2.9725822376848083, -2.168801579553476, -2.526793554052644, -1.6448861322274726, -1.4352819300736355, -1.4100189804954073, -1.7374901008962678, -2.903424546719172, -2.6232288306657328, -2.403875313741243, -2.2928266980358716, -2.1209823658704505, -2.2078560651904415, -2.3028536408376374, -2.539398535613464, -2.7633457215173074, 13.919398923898019, -3.3333717412415154, -3.5019568074440546, -3.615384417085212, -3.6483518618051085, -3.5968999117886633, -3.715258876697872, -3.6200613494723743, -3.6107548045018176, -3.627631597181162, -3.7333312043116775, -3.657737257928135, -3.2508548272865174, -3.2836625361922396, -2.3537728604366306, -2.536159348206768, -2.693836008313846, -2.9569772726379404, -3.064748558877871, -2.9597607468605025, -2.8004268424696406, -2.9663645155767444, -3.353459227513538, -3.3077353525460436, -3.1940969942086403, -3.182720453273933, -3.2019075604273355, -3.166246865225676, -3.1365045258618016, -3.5616192195136622, 13.919396687274475, -3.396095147007098, -3.5605724533041343, -3.5720323994518486, -3.641872559340483, -3.5473186485919035, -3.6129194213547624, -3.5953950024439107, -3.6007645982559975, -3.7242631162257314, -3.6069635996338425, -3.49044893189459, -3.4773730430891567, -2.896004362702185, -2.8378099634973064, -2.9073602753618335, -2.9637683823321757, -3.090867001530241, -3.243958479753078, -3.3304049159220455, -3.385227096541635, -3.401247252257476, -3.3892285222537906, -3.550441008493637, -3.50082230413109, -3.5270259436783795, -3.5377156214065892, -3.636988254243571, -3.5775532038305595, -3.7024962859345827, 13.91939547315666, -3.260570328611872, -3.528137878594351, -3.616978074776001, -3.6464295151701744, -3.5959427993846966, -3.617181598999686, -3.582155465501534, -3.6197943139788813, -3.682695046422214, -3.652567389342501, -3.60201109755483, -3.3717321566162326, -3.3677073372598723, -3.304437850109114, -3.221270054303139, -3.1622521319110573, -3.268011306888318, -3.239112187829774, -3.4042146429542703, -3.44021688949163, -3.447999729750839, -3.434598942560461, -3.500827113102792, -3.656829625009739, -3.5859038665953364, -3.578622500275966, -3.6154265576463, -3.6005731884521075, -3.5852233595589422, 13.919395540919384, -3.3203257734812825, -3.5516524421013025, -3.515235086662282, -3.6334427861105465, -3.570082977482311, -3.5496942715181152, -3.6271142723736647, -3.6166227629656484, -3.70373539504927, -3.597787626956049, -3.107388076925282, -3.1670982258716696, -3.5304254092389327, -3.523536985306881, -3.5104665793524226, -3.3918565627693895, -3.4551066883180646, -3.4578034565419835, -3.3971559146179025, -3.4925368319063512, -3.542866339063559, -3.449296712451644, -3.626853909671201, -3.5341820770387926, -3.581142821900203, -3.580997546205833, -3.5610831590711456, -3.602866523681505, -3.461836980740739, 13.919395804068587, -3.262181656318214, -3.642361365320832, -3.5822097955874685, -3.580927269331867, -3.623232891388562, -3.583536360535662, -3.5962673228160273, -3.5208124673765226, -3.6152928822631267, -3.591035823202759, -3.6416922548602413, -3.659553165436304, -3.605661721977442, -3.647326123336443, -3.5230293120793013, -3.5876912904770917, -3.655270544292465, -3.6465757624063695, -3.5668544850702215, -3.558247650785939, -3.5208930781549017, -3.5748757386396477, -3.5517826571357505, -3.6305710992106213, -3.62052730658143, -3.571507764404838, -3.5264980263151813, -3.5827951333952686, -3.4549355435722053, 13.91939481002251, -3.399724489730023, -3.5774253508711684, -3.6034598242255775, -3.613857782348868, -3.57325070571467, -3.605252196898842, -3.7264607952856563, -3.684515424452483, -3.7835963271857755, -3.750527795070033, -3.761875893376407, -3.654096043245978, -3.6424307288160604, -3.812357985408259, -3.6694164835591865, -3.728785259648558, -3.689807729449657, -3.6815611357269202, -3.6319902711138865, -3.622219908215864, -3.6033150942585817, -3.664960264440661, -3.712152950986703, -3.6181678768174366, -3.6098777989785225, -3.7399941342849075, -3.658116747977416, -3.6123372866505203, -3.63096670761789, 13.91939349678251, -3.343539295312278, -3.4715039007799064, -3.564183158910338, -3.583110168717152, -3.6227295247203215, -3.6289532020834225, -3.6203180343417047, -3.819676268169463, -3.874161950996086, -3.725331571302268, -3.7672428013110624, -3.7818710709195473, -3.7732378818323773, -3.7412797821412913, -3.7462310999717925, -3.7847912747914774, -3.5956353580305533, -3.744272385368524, -3.788600175805758, -3.6440134197180503, -3.655880585117101, -3.754907928616448, -3.6838328456412714, -3.619285997751039, -3.584576946524306, -3.717064414516076, -3.639124308734984, -3.6426226925299527, -3.674915344067857, 13.919393494543025, -3.2929289907076047, -3.572878001026314, -3.6236617092781724, -3.658673340878656, -3.6012011199005136, -3.6048068498736314, -3.0867010762043776, -3.3084251731016034, -3.9301493356287867, -3.9173153685680524, -3.8694459093945817, -3.831535382349113, -3.8592518399596325, -3.772551905672894, -3.8132875899566163, -3.8539216036275286, -3.7973580577082613, -3.6562107943493105, -3.6950164576042335, -3.670881927692778, -3.603664132262481, -3.5555046256894816, -3.645857196293613, -3.489066038541346, -3.5465505258194217, -3.5699914964828166, -3.5661242802150594, -3.690715517698277, -3.631475297513733, 13.919394405719173, -3.343562204222513, -3.485789460834068, -3.6794456842695533, -3.6084648095812235, -3.625026829975506, -2.885912886146021, -2.974730287777722, -3.003485864893821, -3.1711997697824152, -3.777587903280059, -3.9393691105117465, -3.865517645866711, -3.7845735382970975, -3.911163207224088, -3.9099032885207294, -3.844351918649482, -3.7041298745605613, -3.7316565042127787, -3.72659093964094, -3.715137549425099, -3.6386120993055844, -3.5434028356929903, -3.6332909453588726, -3.618153708954468, -3.719804984963194, -3.6161657243350818, -3.6062815692952324, -3.617866581374989, -3.5916620459589375, 13.919393854743603, -3.422615212810707, -3.5952413923892124, -3.6827362865685784, -3.64262750352096, -2.5922809234824205, -2.6349160902212354, -2.8170435351704852, -2.891647216883419, -2.875120177981273, -3.106999639243451, -3.2850939734993627, -3.7805703464572575, -3.902491295954439, -3.800298385290524, -3.904267924268092, -3.7786749795388226, -3.7579984469147383, -3.6732154499632377, -3.6882812559406783, -3.6032738760328438, -3.6065236470947752, -3.6018702271176153, -3.57579972435572, -3.632726796161512, -3.696483122568987, -3.7064853483152347, -3.659919343168843, -3.6104999150993495, -3.674647850900146, 13.919394162463185, -3.3468370060327675, -3.6000198344608436, -3.6583870216713463, -2.970150412252962, -2.799904100474425, -2.206017083025689, -2.2951518127290895, -2.5375869150176085, -2.6602599977404577, -2.682799444785363, -2.847484305009855, -3.16825226307618, -3.641300272297256, -3.9131800014148457, -3.889487931889374, -3.7185976931079776, -3.758156789367821, -3.6741597557020325, -3.625214234620153, -3.6752779836257994, -3.5720265930130215, -3.671964161602788, -3.6288752022747364, -3.68203861696375, -3.6203331057307144, -3.7209623458270835, -3.647924389655018, -3.8101058324637416, -3.816095263628442, 13.919394136125925, -3.3889180909124144, -3.319730168515282, -2.4399420115060146, -2.505283710068102, -2.4683873156410208, -2.4911357029545624, -2.1564672126309197, -1.610440934514177, -1.750441669858984, -1.947640968301158, -2.058524607025012, -2.34614314374652, -2.4809276607460493, -2.8427935805491775, -3.682123028877608, -3.628632065398349, -3.5083226879945175, -3.557830806425943, -3.5458092994193486, -3.576513554002543, -3.5912026343309473, -3.5166635875810517, -3.545807122832252, -3.5312149468744063, -3.58916604130313, -3.673762457022839, -3.67467948444425, -3.7233629084050097, -3.7229952398741526, 13.919395322721456, 11.86892303148249, 13.735869820229276, 9.889480973790073, 8.677410557831122, 8.358824914653667, 8.515323007100147, 8.183072265407242, 7.8428226711828914, 6.873170818410927, 6.0953492994256315, 6.095259357701492, 5.527883649802186, 4.973778680978706, 3.907759280385866, 3.2678034418698623, 2.3243693429878713, -2.1869639362413387, -3.564388129945493, -3.5307993109636726, -3.5307364000317585, -3.5091627606350952, -3.567769076820728, -3.523814650458323, -3.6333909518431304, -3.646153685818265, -3.5474264448010824, -3.8061120892797704, -3.6479095467059053, -3.6541108746672806], "seconds": 2.6810920238494873}, {"d": 30, "N": 2, "mode": "R", "init": "glued10", "seed": 392, "steps": 3000, "score": 4.704633587679748, "clock": 4.704630109478455, "seconds": 2.5668540000915527}, {"d": 30, "N": 2, "mode": "R", "init": "glued3", "seed": 3575, "steps": 3000, "score": 4.238479961940897, "clock": 4.704630109478455, "seconds": 2.7658119201660156}, {"d": 30, "N": 2, "mode": "R", "init": "glued10", "seed": 2392, "steps": 3000, "score": 4.704628370946658, "clock": 4.704630109478455, "seconds": 2.543037176132202}, {"d": 30, "N": 2, "mode": "R", "init": "glued10", "seed": 1392, "steps": 3000, "score": 4.70463416094233, "clock": 4.704630109478455, "seconds": 2.5713319778442383}, {"d": 30, "N": 2, "mode": "R", "init": "glued10", "seed": 3392, "steps": 3000, "score": 4.704629155999813, "clock": 4.704630109478455, "seconds": 2.6542296409606934}, {"d": 30, "N": 2, "mode": "R", "init": "theta", "seed": 240, "steps": 3000, "score": 4.381275789831332, "clock": 4.704630109478455, "seconds": 2.8234190940856934}, {"d": 30, "N": 2, "mode": "R", "init": "theta", "seed": 1240, "steps": 3000, "score": 4.540098607654072, "clock": 4.704630109478455, "seconds": 2.5251400470733643}, {"d": 30, "N": 2, "mode": "R", "init": "theta", "seed": 2240, "steps": 3000, "score": 4.0571478241705465, "clock": 4.704630109478455, "seconds": 2.6369452476501465}, {"d": 30, "N": 2, "mode": "R", "init": "theta", "seed": 4240, "steps": 3000, "score": 4.543678367712435, "clock": 4.704630109478455, "seconds": 2.5898191928863525}, {"d": 30, "N": 2, "mode": "R", "init": "theta", "seed": 5240, "steps": 3000, "score": 4.381278913990016, "clock": 4.704630109478455, "seconds": 2.7061409950256348}, {"d": 30, "N": 2, "mode": "R", "init": "theta", "seed": 3240, "steps": 3000, "score": 4.543030616686601, "clock": 4.704630109478455, "seconds": 3.052824020385742}, {"d": 30, "N": 2, "mode": "R", "init": "theta", "seed": 7240, "steps": 3000, "score": 3.405465495810713, "clock": 4.704630109478455, "seconds": 2.745783805847168}, {"d": 30, "N": 2, "mode": "R", "init": "theta", "seed": 8240, "steps": 3000, "score": 4.219317765921363, "clock": 4.704630109478455, "seconds": 2.6032040119171143}, {"d": 30, "N": 2, "mode": "R", "init": "theta", "seed": 6240, "steps": 3000, "score": 4.704336210396992, "clock": 4.704630109478455, "seconds": 2.854679822921753}, {"d": 30, "N": 2, "mode": "R", "init": "theta", "seed": 9240, "steps": 3000, "score": 4.381713233095011, "clock": 4.704630109478455, "seconds": 2.8529789447784424}, {"d": 30, "N": 2, "mode": "R", "init": "theta", "seed": 10240, "steps": 3000, "score": 4.057151708544083, "clock": 4.704630109478455, "seconds": 2.68342661857605}, {"d": 30, "N": 2, "mode": "R", "init": "cycles", "seed": 639, "steps": 3000, "score": 3.241653849844303, "clock": 4.704630109478455, "seconds": 2.6605522632598877}, {"d": 30, "N": 2, "mode": "R", "init": "theta", "seed": 11240, "steps": 3000, "score": 4.704221270456809, "clock": 4.704630109478455, "seconds": 2.995901107788086}, {"d": 30, "N": 2, "mode": "R", "init": "cycles", "seed": 2639, "steps": 3000, "score": 2.7469692507854218, "clock": 4.704630109478455, "seconds": 2.574939012527466}, {"d": 30, "N": 2, "mode": "R", "init": "cycles", "seed": 3639, "steps": 3000, "score": 1.376354764061093, "clock": 4.704630109478455, "seconds": 2.670001983642578}, {"d": 30, "N": 2, "mode": "R", "init": "cycles", "seed": 1639, "steps": 3000, "score": 3.0773596652023505, "clock": 4.704630109478455, "seconds": 2.8385567665100098}, {"d": 30, "N": 2, "mode": "R", "init": "cycles", "seed": 5639, "steps": 3000, "score": 2.076397563551045, "clock": 4.704630109478455, "seconds": 2.6720502376556396}, {"d": 30, "N": 2, "mode": "R", "init": "cycles", "seed": 4639, "steps": 3000, "score": 3.2416493249491354, "clock": 4.704630109478455, "seconds": 2.7397170066833496}, {"d": 30, "N": 2, "mode": "R", "init": "cycles", "seed": 6639, "steps": 3000, "score": 2.7455254847552832, "clock": 4.704630109478455, "seconds": 2.6216089725494385}, {"d": 30, "N": 2, "mode": "R", "init": "cycles", "seed": 7639, "steps": 3000, "score": 3.400814478219958, "clock": 4.704630109478455, "seconds": 2.796610116958618}, {"d": 29, "N": 3, "mode": "U", "init": "glued3", "seed": 944, "steps": 3000, "score": 3.0777163903271347, "clock": 3.077683537175254, "seconds": 1.8034300804138184}, {"d": 30, "N": 2, "mode": "R", "init": "cycles", "seed": 8639, "steps": 3000, "score": 2.7472843269314264, "clock": 4.704630109478455, "seconds": 2.582427978515625}, {"d": 30, "N": 2, "mode": "R", "init": "cycles", "seed": 9639, "steps": 3000, "score": 3.0774534022228686, "clock": 4.704630109478455, "seconds": 2.5150868892669678}, {"d": 30, "N": 2, "mode": "R", "init": "cycles", "seed": 11639, "steps": 3000, "score": 2.765480190490682, "clock": 4.704630109478455, "seconds": 2.4204490184783936}, {"d": 29, "N": 3, "mode": "U", "init": "glued3", "seed": 1944, "steps": 3000, "score": 3.0776961931835465, "clock": 3.077683537175254, "seconds": 1.8572278022766113}, {"d": 30, "N": 2, "mode": "R", "init": "cycles", "seed": 10639, "steps": 3000, "score": 3.241607952598136, "clock": 4.704630109478455, "seconds": 2.720226764678955}, {"d": 30, "N": 2, "mode": "R", "init": "random", "seed": 1865, "steps": 3000, "score": 1.3750392879377593, "clock": 4.704630109478455, "seconds": 2.4761359691619873}, {"d": 30, "N": 2, "mode": "R", "init": "random", "seed": 865, "steps": 3000, "score": 1.726927052434687, "clock": 4.704630109478455, "seconds": 2.5961830615997314}, {"d": 29, "N": 3, "mode": "U", "init": "glued3", "seed": 2944, "steps": 3000, "score": 3.0777257317673614, "clock": 3.077683537175254, "log_rates": [29.615111687042727, 9.099053360930448, 6.870168292764465, 5.831528198014246, 5.931558967384205, 5.8469807567763965, 5.7875191516678015, 5.748141570887049, 5.874986284032798, 6.8448819060584185, 23.867987693936417, 2.430201032731327, 1.7076169885436125, 1.4239572694827816, 1.3260655119221738, 1.2423739467705994, 1.351390998172304, 1.7062396856344324, 2.5027710520794266, 15.722637514421955, -3.7223276447595053, -4.494525020535998, -4.829315734797705, -4.8958381123283825, -5.028190813561176, -4.858942810502805, -4.491426845019302, -3.7272186615606397, 7.107238775322135, 29.620599655326796, 6.882924825433662, 6.719465196169651, 6.671085779637582, 6.505130957590975, 6.526620334869247, 6.504200952509422, 6.64851581378733, 6.796835096209579, 7.311310563490718, 3.2711306623567364, 2.454688957106455, 2.080453428534493, 1.9827410157097574, 1.9486475120007611, 2.1066696864248153, 2.5095964769284516, 3.4047222244365005, 3.0237812712801784, -3.1918453052500326, -4.041831074784546, -4.411878001389603, -4.527073615103774, -4.556196245541929, -4.405908190711619, -4.059613822411038, -3.179508249964969, 6.779997716537685, 7.089375001730565, 29.620519534847443, 6.8837481977688135, 6.679743333757241, 6.586688287890905, 6.4721361443341285, 6.532063820431081, 6.540200584860237, 6.518197340022721, 7.375272836837704, 3.327426800582808, 2.4195251174118635, 2.123415586477625, 1.9128390478846922, 1.9168516303281782, 2.077433869806945, 2.4331237967580774, 3.4521043806081186, 3.0275578522146995, -3.1876489269464283, -4.009182507093581, -4.447811791866612, -4.585279518524386, -4.596162796319081, -4.457857313401885, -4.009599586957845, -3.2172329256503898, 6.701969592014581, 7.1124058606126574, 7.047302807689902, 29.615768504286553, 6.836663926513813, 6.693799624915039, 6.692947050027265, 6.480156584512914, 6.409462848231103, 6.506822319203993, 7.371413459430485, 3.279510577572391, 2.4058267013467587, 2.040162363738541, 1.9474493832480235, 2.018308238153019, 2.0607489116249766, 2.513989732990936, 3.4418571012118155, 3.004972383603872, -3.1471629905642393, -3.9803482409995015, -4.4441408581680415, -4.595134532145511, -4.539392765288511, -4.355934080539368, -4.048683459961441, -3.1619369538143833, 6.486612043084324, 7.1426181135844065, 7.050598856490796, 7.029144331393174, 29.615123417796667, 6.937456760867409, 6.6791308730743815, 6.60847417155039, 6.525340525587184, 6.4324766192274865, 7.271152517693082, 3.1847900399802844, 2.3777640130710043, 2.0413376187898478, 1.989189671434492, 2.0494512552270514, 2.2000343491339303, 2.428530030064499, 3.4863795316773265, 3.049948436712638, -3.135862129477884, -3.9901464529368957, -4.398700722703019, -4.577338406821794, -4.599162041185368, -4.492438537478653, -4.007150739367161, -3.17455116072514, 6.482682447006602, 7.083974404293361, 7.0602013146800795, 7.15971636797943, 7.117628543820845, 29.615086382085302, 6.9326661133899545, 6.800177303114176, 6.507598269021878, 6.553445945479557, 7.134113425218865, 3.2445563148987047, 2.384583217519256, 2.0154126049218597, 1.922215482477442, 1.9824698843541306, 2.046398942415053, 2.4766002189566807, 3.363505931173112, 3.004033783390566, -3.1972273794565296, -4.076530349097294, -4.47003712758611, -4.577181981888304, -4.600752517041042, -4.43517509293056, -4.058717613332075, -3.2013496262001535, 6.578957085122291, 7.112559145374213, 7.119314181671617, 7.173380598255657, 7.066776009190856, 7.026030446849999, 29.615224144817685, 6.967080826657332, 6.720139907413754, 6.608218700306487, 7.34899662405456, 3.10742374643653, 2.35612112704215, 1.9685800865109315, 1.8826740963175264, 2.051152867821957, 2.102347621279558, 2.4546008616263, 3.3146587708243174, 3.0278953506854283, -3.1705091206996747, -4.008336735763751, -4.40004547232364, -4.534994134483654, -4.590044174277169, -4.339423147043196, -4.004353143579546, -3.188393544664729, 6.582729926410779, 6.936209650649093, 7.13613153081711, 7.144571311401593, 7.165096133395649, 7.066595938617879, 7.134807281211399, 29.615274787323045, 6.886807696493952, 6.741872181974836, 7.334253629091609, 3.1660710423246456, 2.2963564783073496, 1.9793215713002377, 1.8453345742027063, 1.9491829747749285, 2.3314551587025782, 2.5703464860415304, 3.1897634831004145, 3.0277113211304925, -3.2043695294810326, -4.074498141223787, -4.356637427455416, -4.547287354240114, -4.540674366966794, -4.411090828990052, -4.033231058013712, -3.1254746145592347, 6.739429148053212, 7.939819647290185, 6.966062305938186, 7.167030492694863, 7.05926418064683, 7.076860423218431, 7.200559062638028, 7.105032468625428, 29.615178589523403, 6.927190485420877, 7.405175342358726, 3.1514098485739424, 2.253271615279671, 1.9197548669022226, 1.8933696729975038, 1.9626102371432277, 2.1962810741421115, 2.6920086560595977, 3.2348608735938837, 3.020366241009548, -3.19677429923735, -4.005602194524355, -4.389210017763793, -4.596280482746353, -4.572279272885666, -4.415629641626033, -4.01840312820168, -3.1701764362420066, 6.907182884901214, 9.805884623165735, 7.941611732676919, 6.894690176974204, 7.001820640112284, 7.024022010436113, 7.146950835850281, 7.0702744546418845, 7.091837115371146, 29.615041815768052, 7.413630250836947, 3.1599337514700996, 2.1911653681615, 1.8915647260100619, 1.82260819431416, 1.8787680780743767, 2.1867377233105723, 2.8081045505439475, 3.3537343038669034, 3.012151422014265, -3.2192594866839097, -4.04977730868016, -4.454060112158946, -4.623900192900961, -4.542285460907825, -4.373768358463138, -4.006498293596378, -3.1769914297726953, 29.615053294776665, 10.689336139170775, 9.833776100541794, 7.989378378823991, 6.899241375846304, 7.109953319668699, 7.079813746005554, 7.091369253026186, 7.024511528088562, 7.090219993757566, 7.5864781627692786, 3.1801412038031485, 2.063407008360831, 1.8193912935571743, 1.776983218961585, 1.8457063345415934, 2.112741701701571, 2.8738888309859094, 3.63323565899343, 3.0586625730608934, -3.23211826974678, -4.067895842829211, -4.436976708440775, -4.602012811850347, -4.646363139807364, -4.403799997566864, -4.063712955089147, -3.027240452995755, 1.530378803222907, 2.5650140267667028, 1.4829499741780816, 2.3630856638880733, 2.3648107546662396, 0.9649654914028108, 1.5594842676981127, 1.8524040414892327, 1.9963510895825693, 1.9144907864320657, 1.7729167035472713, 21.470464665871482, 1.2085101882107467, 1.010021672581842, 0.9115329098670213, 0.7547896691734465, 0.6735634212129128, 0.6344448711736005, 0.8900221620612911, 0.8397039901064456, -4.702611237642335, -5.258063678848593, -5.488488311354852, -5.583973017615265, -5.559455095812526, -5.462487408876701, -5.231502026524006, -4.557439280690692, 0.8846802462086872, 2.191471160043019, 1.9781721708324127, 1.7353929445655527, 1.4946337546890474, 1.116446214507602, 0.8780575855433709, 0.8844188845889381, 0.832642253323287, 0.9896318676223731, 0.9291566189012563, 1.608946777657305, 21.470491259168973, 1.2564386936431262, 1.023825508949928, 0.9688810649372808, 0.7710014441019554, 0.6999013739116939, 0.6983715057183758, 0.9896232944107262, -4.716658505402861, -5.354359653200135, -5.570681918773109, -5.588471010021599, -5.47951917439131, -5.508487319631124, -5.182953366376092, -4.481024545224848, 0.6692297843842643, 0.8690047060802154, 1.1620853098895287, 1.4028388320115588, 1.2782996383890701, 1.194408738438121, 0.9927883629929078, 0.9981163223512931, 0.867246094437972, 0.7623836936019002, 0.7276564971339431, 1.5839639089474262, 1.6567215553774823, 21.470446681936252, 1.2371180639795891, 0.996610171392609, 0.9179818985379952, 0.8153798306914523, 0.6740048751276806, 0.9330893893407798, -4.856430535765421, -5.215180259075992, -5.55164056939573, -5.64598412558624, -5.499946582230514, -5.386482162828869, -5.066750404081457, -4.500372175243267, 0.6844702203636424, 0.6406205023239461, 0.5208063390351535, 0.7074326088677788, 0.7273793176755852, 0.883170294843607, 0.876640558704221, 0.9649123669888916, 0.8586355612247786, 0.8425770502310537, 0.7452364937694907, 1.5212195054207143, 1.4885463170428377, 1.6080325714663686, 21.470490907587692, 1.1852616156388796, 0.9511168023843705, 0.9641612587285213, 0.7941217213097519, 0.9834524099997685, -4.864232549278931, -5.3940182200385784, -5.593517378649418, -5.577796012140547, -5.55015898483654, -5.453054140790921, -5.096541621104988, -4.522749582262781, 0.8663948328805515, 0.3640395712852014, 0.36491506978599486, 0.4094185026555979, 0.42712335666156476, 0.5961637387796667, 0.7501933134732552, 0.7844568922195283, 0.7990270828967249, 0.8355593323168689, 0.8375806854927293, 1.5621015140182966, 1.6183512521999355, 1.547372514838967, 1.5851398468330613, 21.47044609208287, 1.2930924509090829, 1.0532982644428506, 0.8582674640344656, 1.0533992541118382, -4.871103857760532, -5.4350380142759365, -5.586926121380885, -5.508503153520686, -5.48848966539934, -5.394338667786667, -5.201182031015524, -4.6005341194594855, 1.0007317206380206, 1.5642452737448973, 0.019925886549039703, -0.060782980691471804, 0.14972348523822285, 0.3643272253576257, 0.3923739196990133, 0.5444491889389688, 0.7240898584052745, 0.7299684129379489, 0.7791015297593726, 1.4931742162545099, 1.6061661631128379, 1.5212450359422414, 1.479913813252934, 1.5922376676004766, 21.470468319065404, 1.2960400882668641, 0.96287509535394, 1.0623953249414997, -4.854912833787108, -5.443635157875412, -5.603191813322319, -5.609018629771736, -5.482428534802941, -5.3383306701817, -5.091433451842411, -4.584672893830753, 0.979447526421384, 2.4675910397041108, 2.4205559317912937, 2.154458134776526, 1.738243503417798, 1.3490635422881794, 0.3632249711079821, 0.303104480176577, 0.5142211159517944, 0.7283699374149548, 0.9319637017468289, 1.193678098065369, 1.4640039451328197, 1.5687363686782974, 1.527812002337642, 1.6992972849132468, 1.6829600778492033, 21.470440984855127, 1.2949299163997048, 1.1500982806824442, -4.95461365730309, -5.472314289052553, -5.694274170837789, -5.7150588684649675, -5.576566591521597, -5.411206024171215, -4.996147938399178, -4.558738221773746, 1.265460945563905, 3.2526631244779733, 3.2921586795894977, 3.087437483047647, 3.077953931244936, 2.863212205897387, 2.6704496893036573, 2.3045533077442957, 1.6534378864330952, 0.5917965077961664, 0.9376112372464835, 1.4324237306420542, 1.2297572835369457, 1.5209689624289213, 1.5236888753804072, 1.6237049696624606, 1.534327115526876, 1.630418402809778, 21.470483629489145, 1.2222541010651187, -4.971417672532206, -5.560581221657262, -5.776367379060797, -5.653795124063118, -5.5552436435734664, -5.397607358178302, -5.014849119361456, -4.4903755313892, 15.660213353439131, 8.809058143787668, 9.448682987101199, 21.340139350633343, 19.285937753080816, 16.305992421111068, 14.274701940406537, 12.683427363737927, 12.033349653042013, 11.18259936471366, 9.824108216943353, 3.314943074969637, 1.4061878508968446, 1.289752318366155, 1.4145560077985175, 1.6284957672780989, 1.4753850474823986, 1.5676058178453418, 1.5146611414342603, 1.3144147120604281, -4.986710203669766, -5.654100539840787, -5.685653684216137, -5.641512530446002, -5.58498815340135, -5.346686574472226, -4.976804384501396, -4.288433370004588, -5.556012282493598, -4.795256267504331, -5.1628968022416455, -5.389592921800105, -5.589903881178164, -5.542451787006417, -5.505992397422807, -5.469143086497107, -5.418824282501147, -5.502812387093255, -5.39925910775179, -4.987508529173594, -5.2774982917686915, -5.190962887615654, -5.531833202113675, -5.495033866277779, -5.22698202464469, -5.214560620682787, -5.37770827894662, -5.446383248346225, 11.022683049790329, -5.8387676302007305, -5.879264961398258, -5.880289819156081, -6.0007859263268735, -5.994088363983579, -5.970621508234538, -5.850646773455217, -5.936188895297399, -5.831458464740393, -5.802926983849458, -5.761404526329246, -5.837158798586306, -5.879643266113334, -5.868191077583606, -5.847916304780826, -5.915408117271341, -5.9071522983640605, -5.913796421837139, -5.3680825842810735, -5.453419333927347, -5.554747188295582, -5.594052371731491, -5.744943092643193, -5.852569320194998, -5.726829801289113, -5.889674179642346, -5.892458070360483, -5.841410119658903, 11.022690072568185, -5.774998894129964, -5.9461676346703864, -5.956851147194632, -6.024301909670066, -5.909312691739013, -6.089402323862652, -6.00727084579535, -6.0297988466376555, -5.957974281939344, -6.0857822979800495, -5.9645253463475685, -5.987906561197554, -6.074837035205444, -5.987057250822528, -5.969602363017775, -6.002497606531646, -6.068799091204769, -5.878053870583692, -5.802252328091383, -5.812785305698573, -5.923540900202656, -5.8916828355012525, -5.929530345880307, -5.938787889422354, -6.0355255090523015, -6.043368482478609, -5.961014166038928, -5.998558849377266, 11.022701078519129, -5.83785999786335, -5.9717600344231885, -5.934419751826451, -6.0085096040273855, -6.055284096913647, -5.983350041283538, -6.072130120969286, -6.037369455818216, -5.957935619362752, -6.016365432051513, -6.046220832465799, -5.973959899822272, -6.010783626848651, -5.902173870520701, -6.104748411974068, -6.024620268242781, -5.87813228793365, -6.011999381318632, -5.8900380460246495, -6.002642358006188, -5.90231378998538, -5.922916232012716, -5.990772475241738, -5.985174227681545, -6.076050953257994, -5.932436514949023, -5.968154646152082, -6.081330460069169, 11.02269286451794, -5.789213367465165, -5.860893898285432, -5.941583360608376, -5.985393852045516, -6.062731517059072, -6.016091688463062, -5.932655081406721, -5.829580451712192, -5.926018566505355, -5.964421858492216, -6.025652211727257, -5.950183842844004, -6.015015717092543, -5.91405998964007, -5.973664220787355, -6.078762891363002, -6.049489403665024, -5.998873936728583, -6.0335837855703796, -6.032154897131306, -5.925266155119614, -5.9508315013526, -5.87223728823065, -6.03749658600456, -5.927767495642834, -5.932378070580497, -6.076916304358449, -5.925257495477207, 11.02268625867773, -5.793921356482727, -5.877407907895205, -6.010347453103266, -5.8911422937461, -5.978831562621958, -6.045740311599606, -5.906112259489311, -5.951223600928083, -5.985474894790441, -5.9533813371961335, -6.004902772009899, -5.972309376309267, -5.990750728723275, -5.930369023715621, -5.682113579322596, -6.132342522348071, -6.275599962856813, -6.200285096316073, -6.056500235681419, -6.072297501975417, -6.003246554174316, -6.084953704447514, -6.044823971804798, -5.872238036357866, -5.986388113548445, -5.968893404743718, -5.88736841154731, -5.954253663447786, 11.022688247630605, -5.812235885280203, -5.949911089652224, -5.876376978376724, -6.100146010191079, -6.1332553271588885, -6.0152553081054, -6.0384815895170965, -5.919735445312777, -5.950867764062106, -5.914612134546282, -6.013259438789299, -5.876052741880147, -5.917057870014381, -5.002739332353875, -5.250524838526669, -5.535541439552182, -5.8876803207212, -6.226816050455079, -6.17280219276634, -6.104509139877237, -6.056465964983133, -5.967756124788857, -5.866467992494512, -5.946779714791962, -5.958617047678345, -5.914508788381905, -6.027931499396144, -6.008240077436038, 11.0226961852525, -5.78352065262542, -5.7583165474546725, -5.377499463531354, -5.604487316011642, -5.706755809236473, -5.946120400762113, -5.861550911275422, -5.949572433807793, -5.885156616153653, -5.991216152779755, -5.817167113784405, -5.72336011550037, -4.185339865849131, -4.313238217430342, -4.3931928014450925, -4.493053059743732, -4.793924259421868, -5.049566086281549, -5.5448097195352, -6.030535243121383, -5.913390193957785, -5.829873521733097, -5.833456483603953, -5.864352228966998, -5.97640393394619, -5.904097277694038, -5.95794250303448, -5.973219228552022, 11.022677743172203, 8.601162397287604, 1.874042455786425, 1.814817818983664, 1.609114650851445, 1.5500489128089483, 1.2519304132762445, 1.1345987295758284, 0.8037515365824912, 0.18722618642315597, -1.03418620449788, -1.2098735671021184, 10.88783712007419, 6.5743560420222265, 6.040558527928035, 6.023444176639476, 5.601809257570948, 5.28452910601935, 4.8779737915346955, 4.46078697041028, 3.032473032510293, -5.377166171389364, -5.971627723281484, -5.85777229256438, -5.9091657339438255, -5.961185808668216, -5.84977998686477, -5.811757372947663, -5.80791031533124], "seconds": 1.9587478637695312}, {"d": 29, "N": 3, "mode": "U", "init": "glued3", "seed": 3944, "steps": 3000, "score": 3.0777077894861598, "clock": 3.077683537175254, "seconds": 1.9757802486419678}, {"d": 29, "N": 3, "mode": "U", "init": "glued10", "seed": 619, "steps": 3000, "score": 3.0777175040007325, "clock": 3.077683537175254, "seconds": 1.8889200687408447}, {"d": 29, "N": 3, "mode": "U", "init": "glued10", "seed": 1619, "steps": 3000, "score": 3.0777236783819037, "clock": 3.077683537175254, "seconds": 1.891376256942749}, {"d": 29, "N": 3, "mode": "U", "init": "glued10", "seed": 2619, "steps": 3000, "score": 3.0777200236438342, "clock": 3.077683537175254, "seconds": 1.8853561878204346}, {"d": 29, "N": 3, "mode": "U", "init": "glued10", "seed": 3619, "steps": 3000, "score": 3.0777213849882825, "clock": 3.077683537175254, "seconds": 1.9749410152435303}, {"d": 29, "N": 3, "mode": "U", "init": "theta", "seed": 513, "steps": 3000, "score": 2.6367770282155147, "clock": 3.077683537175254, "seconds": 2.2108449935913086}, {"d": 29, "N": 3, "mode": "U", "init": "theta", "seed": 1513, "steps": 3000, "score": 2.6367732044182923, "clock": 3.077683537175254, "seconds": 2.2340290546417236}, {"d": 29, "N": 3, "mode": "U", "init": "theta", "seed": 2513, "steps": 3000, "score": 2.7473873356901937, "clock": 3.077683537175254, "seconds": 2.186176061630249}, {"d": 29, "N": 3, "mode": "U", "init": "theta", "seed": 3513, "steps": 3000, "score": 2.302136284719359, "clock": 3.077683537175254, "seconds": 1.9691781997680664}, {"d": 29, "N": 3, "mode": "U", "init": "theta", "seed": 4513, "steps": 3000, "score": 2.414213167538539, "clock": 3.077683537175254, "seconds": 2.1726579666137695}, {"d": 29, "N": 3, "mode": "U", "init": "theta", "seed": 5513, "steps": 3000, "score": 2.4140906180466657, "clock": 3.077683537175254, "seconds": 2.0259039402008057}, {"d": 29, "N": 3, "mode": "U", "init": "theta", "seed": 6513, "steps": 3000, "score": 2.6367779947728116, "clock": 3.077683537175254, "seconds": 1.9571678638458252}, {"d": 29, "N": 3, "mode": "U", "init": "theta", "seed": 7513, "steps": 3000, "score": 2.302137847927881, "clock": 3.077683537175254, "seconds": 1.891793966293335}, {"d": 29, "N": 3, "mode": "U", "init": "theta", "seed": 8513, "steps": 3000, "score": 1.7319320085873355, "clock": 3.077683537175254, "seconds": 1.9830999374389648}, {"d": 29, "N": 3, "mode": "U", "init": "theta", "seed": 10513, "steps": 3000, "score": 2.4140851659016245, "clock": 3.077683537175254, "seconds": 2.0498602390289307}, {"d": 29, "N": 3, "mode": "U", "init": "theta", "seed": 9513, "steps": 3000, "score": 2.4141109274515617, "clock": 3.077683537175254, "seconds": 2.169588327407837}, {"d": 29, "N": 3, "mode": "U", "init": "theta", "seed": 11513, "steps": 3000, "score": 1.732043939841748, "clock": 3.077683537175254, "seconds": 2.1116058826446533}, {"d": 29, "N": 3, "mode": "U", "init": "cycles", "seed": 376, "steps": 3000, "score": 1.496398061732145, "clock": 3.077683537175254, "seconds": 2.1597847938537598}, {"d": 29, "N": 3, "mode": "U", "init": "cycles", "seed": 2376, "steps": 3000, "score": 1.614923414303519, "clock": 3.077683537175254, "seconds": 1.9421532154083252}, {"d": 29, "N": 3, "mode": "U", "init": "cycles", "seed": 1376, "steps": 3000, "score": 1.2539234635240224, "clock": 3.077683537175254, "seconds": 2.06685209274292}, {"d": 29, "N": 3, "mode": "U", "init": "cycles", "seed": 4376, "steps": 3000, "score": 1.3763306521803205, "clock": 3.077683537175254, "seconds": 2.0060110092163086}, {"d": 29, "N": 3, "mode": "U", "init": "cycles", "seed": 3376, "steps": 3000, "score": 1.6149255630488557, "clock": 3.077683537175254, "seconds": 2.1766128540039062}, {"d": 29, "N": 3, "mode": "U", "init": "cycles", "seed": 5376, "steps": 3000, "score": 1.73189900299651, "clock": 3.077683537175254, "seconds": 2.1314029693603516}, {"d": 29, "N": 3, "mode": "U", "init": "cycles", "seed": 6376, "steps": 3000, "score": 1.8477580970116938, "clock": 3.077683537175254, "seconds": 1.9929921627044678}, {"d": 29, "N": 3, "mode": "U", "init": "cycles", "seed": 7376, "steps": 3000, "score": 1.614944065169436, "clock": 3.077683537175254, "seconds": 1.957406997680664}, {"d": 29, "N": 3, "mode": "U", "init": "cycles", "seed": 8376, "steps": 3000, "score": 1.6149977765523724, "clock": 3.077683537175254, "seconds": 2.0620250701904297}, {"d": 29, "N": 3, "mode": "U", "init": "cycles", "seed": 9376, "steps": 3000, "score": 1.496476890018916, "clock": 3.077683537175254, "seconds": 1.9256160259246826}, {"d": 29, "N": 3, "mode": "U", "init": "cycles", "seed": 11376, "steps": 3000, "score": 1.8478018790516446, "clock": 3.077683537175254, "seconds": 1.7867319583892822}, {"d": 29, "N": 3, "mode": "U", "init": "cycles", "seed": 10376, "steps": 3000, "score": 1.8477187226054363, "clock": 3.077683537175254, "seconds": 1.9081757068634033}, {"d": 29, "N": 3, "mode": "U", "init": "random", "seed": 45, "steps": 3000, "score": 0.9998242963771289, "clock": 3.077683537175254, "seconds": 1.986950159072876}, {"d": 29, "N": 3, "mode": "U", "init": "random", "seed": 1045, "steps": 3000, "score": 1.3761504443487071, "clock": 3.077683537175254, "seconds": 1.9143848419189453}, {"d": 29, "N": 3, "mode": "R", "init": "glued3", "seed": 651, "steps": 3000, "score": 3.0775750665661046, "clock": 3.077683537175254, "seconds": 2.4039762020111084}, {"d": 29, "N": 3, "mode": "R", "init": "glued3", "seed": 1651, "steps": 3000, "score": 3.0775666255583976, "clock": 3.077683537175254, "seconds": 2.4417567253112793}, {"d": 29, "N": 3, "mode": "R", "init": "glued3", "seed": 2651, "steps": 3000, "score": 3.077575959059963, "clock": 3.077683537175254, "seconds": 2.4372060298919678}, {"d": 29, "N": 3, "mode": "R", "init": "glued3", "seed": 3651, "steps": 3000, "score": 3.0775067031809917, "clock": 3.077683537175254, "seconds": 2.315401077270508}, {"d": 29, "N": 3, "mode": "R", "init": "glued10", "seed": 805, "steps": 3000, "score": 3.0777251418620586, "clock": 3.077683537175254, "log_rates": [30.36963417355267, 7.781750661873543, 6.392173065453572, 6.115647794528345, 6.00039359773278, 5.942078858507981, 5.939360332920675, 6.114851143698598, 6.363734907259835, 7.14079151267787, 24.059071921742706, 2.8550837121390145, 2.0991495271717637, 1.7579379843774132, 1.6001230734115952, 1.6104880750938004, 1.7324203883722222, 2.0870165704605044, 2.894105946621194, 15.901426449277624, -3.515135415957191, -4.240864847205361, -4.551766180938916, -4.678677704699624, -4.627509672384615, -4.521569989140696, -4.253759717930267, -3.518690898158589, 6.901730857664311, 30.369907938261413, 6.920562866644824, 6.456849102634333, 6.279451329388232, 6.111937203228299, 6.098660931423214, 6.143323674340695, 6.272357830206263, 6.475198089827796, 7.076766739402658, 2.962222638000984, 2.191711287287563, 1.8615068481816779, 1.7826614033814596, 1.7300438439636316, 1.9178286412520695, 2.2424760962409405, 3.0809326733295372, 2.6638310296150625, -3.451793432479516, -4.154006210579401, -4.516155912929099, -4.627803087890549, -4.581417760186891, -4.516821898384685, -4.203990365423723, -3.4382958669032897, 6.44995541291451, 6.8748495571688455, 30.369911915360753, 6.95464375318608, 6.431152143396146, 6.257974300439017, 6.103286139116037, 6.055583841008336, 6.13642594198633, 6.237984511984068, 7.198201539218867, 2.9420757647188576, 2.198131529229215, 1.8372116255380107, 1.745613186962368, 1.7620080047433218, 1.8720625878425812, 2.1854389790045574, 3.05400844861676, 2.656792992994255, -3.450929279051405, -4.166983748456877, -4.467890870961251, -4.597343763254051, -4.633224682401652, -4.50471895346045, -4.208442536076396, -3.478339732309589, 6.202351892832033, 6.516169665868518, 6.905349149481164, 30.36993232155085, 6.893350563707467, 6.518243021277261, 6.273916649410267, 6.019958524477599, 6.121783998921105, 6.037070392296535, 7.22101728214153, 2.947098453463693, 2.180146946976752, 1.8651821140398577, 1.727709070846341, 1.6772264201000875, 1.8619500134861677, 2.2305503920244405, 3.0235541784283058, 2.640307041819727, -3.4631371522816243, -4.200362129202905, -4.5117281956789945, -4.584481051245467, -4.58968723871338, -4.517868551955311, -4.212943098018055, -3.448951414383004, 6.101411003299602, 6.340276772466741, 6.434022770899111, 6.910133804450112, 30.36993095727578, 6.950241062827132, 6.428085507436127, 6.216270117820195, 6.131564450562576, 6.0792988381690085, 7.293579926606688, 2.9373719891878207, 2.171685290767968, 1.8419553442403096, 1.7480040456860724, 1.7135974111553214, 1.858671467703047, 2.2356382530483816, 3.0499808335395677, 2.663460380193051, -3.4480994355749224, -4.165110139901756, -4.449373042284371, -4.698953347675736, -4.593990089709581, -4.487173936686543, -4.164413573999613, -3.448068889152354, 6.048195174969744, 6.25095788281345, 6.391496032122435, 6.486339045752162, 6.913671753745206, 30.36993066747906, 6.867070687660674, 6.403631988668572, 6.197065278244274, 6.101364069936106, 7.401216632033127, 2.912150518010216, 2.139191215376882, 1.8211769076985904, 1.6847628924914675, 1.7459878841392953, 1.8639864582430004, 2.2135375214430186, 3.0436366873119076, 2.6719717292062435, -3.428591219794355, -4.198641096672249, -4.498652751241271, -4.577316186929543, -4.641452766224515, -4.512725219226899, -4.151831348889858, -3.4428058165308424, 6.112752064073026, 6.135459293513255, 6.24102885952935, 6.319861467288746, 6.40791873077099, 6.830195245148439, 30.369850359675148, 6.922638363131776, 6.48042061000699, 6.19476272772022, 7.57116075745769, 2.916079749483089, 2.168237537823876, 1.8548727587235545, 1.7805064754291522, 1.7871330363496964, 1.8989944718342455, 2.277584714226133, 3.0488080044655455, 2.661407745207631, -3.4170825830688014, -4.172024263963807, -4.443157081790138, -4.498602607041379, -4.552321117838618, -4.461753010771149, -4.1459594503047486, -3.4050485609449637, 6.222287274061284, 6.219843215462234, 6.270597972812705, 6.217906101163858, 6.262233693427907, 6.518483230531725, 6.881863906911178, 30.36993682175562, 6.918623304435772, 6.401102822418704, 7.562449414215017, 2.8717684262100747, 2.166774340467951, 1.7958908431553324, 1.7081562745802492, 1.7196277224803909, 1.89272482347775, 2.2465791238913106, 3.0382922748017847, 2.622903571313226, -3.4772455570162055, -4.231127531394635, -4.5312678864204905, -4.5654625248383685, -4.646043374327294, -4.511722934489224, -4.244022263464202, -3.4387722247468693, 6.3898238557838285, 6.151190535916509, 6.161821523500633, 6.2316036688068435, 6.2145330694434815, 6.321889102356633, 6.471929755438718, 6.932476118407713, 30.369936699671637, 6.920650882922928, 7.699533180784781, 2.8737141663991093, 2.108570148285187, 1.8041088963640626, 1.7339116988249745, 1.7142873079023087, 1.9491592770303097, 2.2849817776838823, 3.038047272064741, 2.664831074295727, -3.46835889598621, -4.184808415968031, -4.451806201304835, -4.608121589886125, -4.635887041093195, -4.513505299291487, -4.225076539940177, -3.444310224495514, 6.8951661241580675, 6.771830685702774, 6.195814008735522, 6.258615193026191, 6.153998811139655, 6.247080840439027, 6.308423771735104, 6.5234189991026765, 6.8895918780793775, 30.369923740852133, 7.919640747638832, 2.855530386692841, 2.0917268141537684, 1.8401548084948653, 1.7021666188959304, 1.8129243769303205, 1.9033657245194358, 2.2884976904301872, 3.066606545629697, 2.6664341988635285, -3.43413332866854, -4.1625022682231165, -4.551023800539211, -4.629685049705167, -4.599819177418621, -4.462105348913423, -4.185154572729338, -3.4361915214451693, 30.369828215259243, 8.570505344068968, 6.785317192166127, 6.1002236701421335, 6.236512025767273, 6.216073016218197, 6.321595249426246, 6.3057855902372095, 6.485704724721083, 6.831714154525618, 8.304618219400817, 2.83898597570813, 2.0894008263445776, 1.8183793572643772, 1.7380425648797255, 1.8155009700317384, 1.9248626824021193, 2.314794144782319, 3.0980181623293768, 2.644594933104089, -3.4395261760562637, -4.198794228698439, -4.460438274568692, -4.570945120129381, -4.548135566931047, -4.434729040308238, -4.122739406353448, -3.3983040679471515, 1.5581864094156468, 1.800470418627782, 1.7022643560621984, 1.4847117343563663, 1.5678290979842078, 1.532079252104162, 1.5429534992011749, 1.6481068448983174, 1.5863129157290634, 1.6121681668324777, 1.600340737113306, 21.661429407324583, 1.294521690413422, 0.9312643822943422, 0.9531662260917376, 0.8653664209494818, 0.8137700672055023, 0.8140327942672559, 0.9477594048623141, 0.9692513959784795, -4.621396591389386, -5.0239968767919825, -5.083806919923733, -5.214395806301983, -5.210546223306602, -5.181847618831176, -4.951700141535574, -4.566714143393906, 0.9365473332009391, 1.267704832351915, 1.210178249289924, 1.185174111142132, 1.1329454525084344, 1.093111567934682, 1.1174887712210484, 0.9526862158055397, 1.0153271997027509, 0.9425771739864476, 1.0154121529481068, 1.3780569290060545, 21.661482087413262, 1.2977150745203792, 0.9467389761735657, 0.8698751579635505, 0.7352792203359532, 0.8318474116576464, 0.8051214960760211, 0.8662243985013792, -4.5096726349198555, -5.112106757211888, -5.290070613191653, -5.236569262480841, -5.281805202088841, -5.223736723433908, -4.9918385417184385, -4.514279117860519, 0.6976673897558592, 0.9292275317709696, 0.9804351090564213, 0.9624854431836031, 0.9696453069529434, 0.898415963288377, 0.9398560469392596, 0.8421669499152049, 0.7527271640856209, 0.7734828853756311, 0.8851179458907751, 1.0997913954598966, 1.3264028025711054, 21.66148188067939, 1.2236991118130178, 0.9977704133250996, 0.9225013054021278, 0.7636903552826718, 0.7523385156245572, 0.9239312693769769, -4.659056370977358, -5.009586194159394, -5.223780175081551, -5.186677446035977, -5.334817292274456, -5.121105607521706, -4.997975690267972, -4.481536202982945, 0.7362595661999968, 0.8144870177098368, 0.9089347895548988, 0.8554961020000397, 0.8782759608952823, 0.7961282531231575, 0.8058673952545523, 0.8040581305723534, 0.8317176786994749, 0.7914776598608462, 0.7569820153352701, 1.1447777029598485, 1.1045120212652515, 1.4102592753842425, 21.661450203408638, 1.3006435348709307, 0.9623121352739133, 0.8632776818802959, 0.7787188132139018, 0.9883744946580147, -4.628877955468847, -5.115476628784136, -5.270024756013208, -5.236883918823552, -5.216436092113036, -5.191043722257861, -4.996613759065764, -4.516980904317542, 0.769478089582872, 0.790472436179844, 0.7261095689589813, 0.7195197440407244, 0.743558174825118, 0.7270804136053556, 0.7001706035309847, 0.7479957098981755, 0.7598623028597495, 0.8551763778990111, 0.7872047396061338, 1.0705324688123274, 1.1142024115066451, 1.148494704484851, 1.3848940074638694, 21.661449581071626, 1.3068977380234983, 1.003695887865717, 0.8395269776335803, 0.9840318807473999, -4.723616246591384, -5.109235040448217, -5.230343374572484, -5.25193109805111, -5.22977951722963, -5.1506309045612095, -4.975450918230316, -4.511408633522639, 0.8536071813451372, 0.6002602009438174, 0.7346683375733228, 0.6970489649273067, 0.7021624000904816, 0.721528814331596, 0.7701024913757669, 0.7625297390438187, 0.7767121753557312, 0.8590328709895277, 0.8269912660571203, 1.0745188060546547, 1.0893337002499834, 1.1824071426130098, 1.2153670144301383, 1.369421313434218, 21.66148144612653, 1.2826502638194277, 0.9785067582970016, 0.9751714727307461, -4.7286525904859795, -5.200208218324487, -5.307958641897921, -5.24145276813482, -5.2184817809288395, -5.104223212290703, -4.992614884609348, -4.497622822308513, 0.9944261354676769, 0.540572887355307, 0.617890679943843, 0.6403483415671188, 0.6528651195662298, 0.7273489927868023, 0.7696197645492536, 0.8468535157719379, 0.8609025947551201, 0.9407656885354365, 0.8590228750308934, 1.0812676306777311, 1.1068222367762612, 1.063211621043559, 1.1724883722446466, 1.130888881529741, 1.353344827432737, 21.661481270897603, 1.278504323697455, 1.067079939773606, -4.733920620766511, -5.139859006483153, -5.316279697244891, -5.201105585033716, -5.194322505419665, -5.141354455241084, -4.909111195302278, -4.565217341835256, 1.308451289808582, 1.7701766201631177, 1.5617828272908982, 1.388486629701167, 1.1026187473443803, 0.8561764893566293, 0.9085390867479365, 0.9743267846191537, 1.0789891767847695, 1.1318582823769159, 1.2441869619111685, 0.8676000808392031, 1.0270284267934797, 1.0944094154980046, 1.0750035795420354, 1.1557309045950286, 1.1567238532479924, 1.3425628862023706, 21.661481441535322, 1.0880927799960924, -4.85416917786651, -5.115459232368646, -5.2307010319468255, -5.273893307155879, -5.151194421466224, -5.134771956992823, -4.93888215317434, -4.514215382933097, 15.910204379424462, 21.653304435411467, 16.047452726828404, 14.572086906892602, 13.44878872716582, 12.531860592741262, 11.754105624587197, 11.399924676696902, 10.831381487425846, 9.760684937284775, 6.871516966978229, 1.8675886605601275, 0.9421927761166551, 1.0500025825225991, 1.0820649031598095, 1.1064088690457266, 1.0960326576121144, 1.2013528995902325, 1.3554808909651157, 1.1187998700255306, -4.769727004854674, -5.190861606896351, -5.297124250089544, -5.278668625445991, -5.246143306133354, -5.08526658432307, -4.855403144447391, -4.366266081015099, -5.2634172628680655, -5.284246141466454, -5.276384889765695, -5.295832616251376, -5.3168893174312135, -5.4084272729653255, -5.293336575552682, -5.363668750680668, -5.314055846170602, -5.267782802927731, -5.259043212927454, -4.955673688427051, -5.16321118056257, -5.086924011576448, -5.244540868006067, -5.208156230209896, -5.291407658976768, -5.139976744732279, -5.3000324465468, -5.275869434848619, 11.201301689881442, -5.294295524535409, -5.367312921716377, -5.43514615655011, -5.512146821307778, -5.478608562606061, -5.400329342448483, -5.375587833724013, -5.431874828456402, -5.398041993001107, -5.564189130099016, -5.419729143327617, -5.405261211901693, -5.498518242077244, -5.486734823121637, -5.355050765599829, -5.458049278610413, -5.4619509876109165, -5.393746407639599, -5.282333290248602, -5.29368893977853, -5.332970374016788, -5.262650407610104, -5.268648066711958, -5.377955343550407, -5.369654550854478, -5.39232397043244, -5.4262968447658055, -5.401472641934379, 11.201307984635958, -5.375939464070609, -5.391120072619678, -5.434228097559756, -5.492903123086907, -5.459315426557922, -5.428577814472703, -5.450330503737412, -5.414859083801917, -5.453360516836771, -5.530395343830076, -5.385229033069755, -5.532285279986577, -5.464969137814259, -5.443008738965908, -5.4685533186073725, -5.3887061490716155, -5.420183913174977, -5.3060795776723335, -5.373321926766834, -5.317905607739528, -5.41743344537683, -5.437924735563467, -5.3264962472427575, -5.50884587049412, -5.514943445773629, -5.500227197572957, -5.49293988440782, -5.376968965141087, 11.201310251090474, -5.332634049875387, -5.46756958584158, -5.484584246158726, -5.386375052303836, -5.402502673331201, -5.483883518519498, -5.465234181855265, -5.382035417074917, -5.4600182411400615, -5.415991261362396, -5.461176281787699, -5.503858680726115, -5.345379822231038, -5.448346905932793, -5.469946921860895, -5.392438954595475, -5.3949124688556065, -5.351212097458258, -5.394407993088651, -5.444183425669218, -5.47224320036348, -5.434292164927548, -5.417204229540934, -5.340743266200815, -5.3955398383082045, -5.339498603954784, -5.418673652627353, -5.473407994508604, 11.201300213543568, -5.3899306235124405, -5.405635145064449, -5.4107287162165685, -5.287171694559607, -5.372010630441835, -5.291384283147635, -5.48232816020373, -5.3645181352943085, -5.460824594195488, -5.373529186833164, -5.401582185256914, -5.35033351086755, -5.407524439163641, -5.34584195242176, -5.406485938793829, -5.379889500922199, -5.371284501520854, -5.348947386117734, -5.44695699581299, -5.373572010721631, -5.413705496635218, -5.40223848609107, -5.319736750951091, -5.356203865010277, -5.369109888912354, -5.321193914479426, -5.391272111127387, -5.327047822061269, 11.201300464062848, -5.351139465822446, -5.400808614358663, -5.410509178301219, -5.408840054826923, -5.388958159557524, -5.435286780206439, -5.31335914932476, -5.37053684781661, -5.455586398607903, -5.443118873602938, -5.486928931832235, -5.379391041998143, -5.399331634103198, -5.427866230150193, -5.454491937094363, -5.6044989940336265, -5.458872152456735, -5.464170155888011, -5.498567454567473, -5.46859549490525, -5.407369219771051, -5.484879049130706, -5.463787732972316, -5.326196300517131, -5.559497087870594, -5.450386235922429, -5.444152345421794, -5.342920256771423, 11.201314307644468, -5.3200393306925235, -5.444876149891797, -5.45582945124447, -5.235671126177366, -5.371171837074514, -5.44763737876048, -5.405974758462713, -5.385376631758707, -5.33313164236291, -5.237607719152233, -5.330546188617489, -5.294425767222433, -5.306737501639163, -5.632845502062472, -5.700828558719974, -5.589492923263011, -5.477880449968603, -5.543575075877779, -5.469501420533283, -5.46973579201737, -5.40982817443798, -5.332655870284338, -5.370175158882451, -5.39670740250817, -5.364956646171825, -5.431966883570528, -5.278883785401839, -5.401299010260861, 11.201300304636401, -5.300154820995117, -5.3252901212733565, -5.292474872735852, -5.374123578683324, -5.306884786646204, -5.322733337569716, -5.361128243919077, -5.288286125444606, -5.3219148142136135, -5.347046771855854, -5.354876115584116, -5.358863087225239, -5.23135290411725, -5.541019348171846, -5.748877100241893, -5.789351554579948, -5.679778240490917, -5.52990318134563, -5.488757937942206, -5.491162821445115, -5.38739062729408, -5.3398364380457, -5.249950627676492, -5.3994719948715995, -5.321657045055036, -5.355391106521019, -5.391024093242688, -5.344940263018532, 11.201302070121532, 8.044779388260066, 0.5480349556358296, 0.390666514937194, 0.21105860371621735, 0.19962221313809006, -0.07087331013513194, -0.2996986176413529, -0.6599868732685907, -0.9357176422554273, -1.0086365662326953, -1.0468038190308877, 11.112704032100487, 7.258178470068786, 6.322050941582123, 5.879571482103921, 5.6338013156119295, 5.346388160243252, 4.9131806833309275, 4.4496744836642605, 3.6317065384706257, -5.569088754320891, -5.397372824468998, -5.329281065004614, -5.497910179772069, -5.42600487584506, -5.4630375203157255, -5.412114862832423, -5.344751116632346], "seconds": 2.2956020832061768}, {"d": 29, "N": 3, "mode": "R", "init": "glued10", "seed": 1805, "steps": 3000, "score": 3.0777158853563513, "clock": 3.077683537175254, "seconds": 2.2572128772735596}, {"d": 29, "N": 3, "mode": "R", "init": "glued10", "seed": 2805, "steps": 3000, "score": 3.077714271875858, "clock": 3.077683537175254, "seconds": 2.3665711879730225}, {"d": 29, "N": 3, "mode": "R", "init": "glued10", "seed": 3805, "steps": 3000, "score": 3.0777215705798664, "clock": 3.077683537175254, "seconds": 2.4309659004211426}, {"d": 29, "N": 3, "mode": "R", "init": "theta", "seed": 344, "steps": 3000, "score": 2.4926069434894025, "clock": 3.077683537175254, "seconds": 2.566765069961548}, {"d": 29, "N": 3, "mode": "R", "init": "theta", "seed": 1344, "steps": 3000, "score": 1.7308437606613576, "clock": 3.077683537175254, "seconds": 2.7053439617156982}, {"d": 29, "N": 3, "mode": "R", "init": "theta", "seed": 2344, "steps": 3000, "score": 2.4760321147307973, "clock": 3.077683537175254, "seconds": 2.6207101345062256}, {"d": 29, "N": 3, "mode": "R", "init": "theta", "seed": 4344, "steps": 3000, "score": 1.905342246318137, "clock": 3.077683537175254, "seconds": 2.680091142654419}, {"d": 29, "N": 3, "mode": "R", "init": "theta", "seed": 3344, "steps": 3000, "score": 2.404812744764409, "clock": 3.077683537175254, "seconds": 2.750946044921875}, {"d": 29, "N": 3, "mode": "R", "init": "theta", "seed": 5344, "steps": 3000, "score": 1.9911531286457695, "clock": 3.077683537175254, "seconds": 2.7874197959899902}, {"d": 29, "N": 3, "mode": "R", "init": "theta", "seed": 6344, "steps": 3000, "score": 1.9053356556773027, "clock": 3.077683537175254, "seconds": 2.781466007232666}, {"d": 29, "N": 3, "mode": "R", "init": "theta", "seed": 7344, "steps": 3000, "score": 1.9911353187185894, "clock": 3.077683537175254, "seconds": 2.712019920349121}, {"d": 29, "N": 3, "mode": "R", "init": "theta", "seed": 8344, "steps": 3000, "score": 2.2416838675374167, "clock": 3.077683537175254, "seconds": 2.530468225479126}, {"d": 29, "N": 3, "mode": "R", "init": "theta", "seed": 9344, "steps": 3000, "score": 2.995834148786908, "clock": 3.077683537175254, "seconds": 2.654438018798828}, {"d": 29, "N": 3, "mode": "R", "init": "theta", "seed": 10344, "steps": 3000, "score": 1.7286351468695116, "clock": 3.077683537175254, "seconds": 2.473144054412842}, {"d": 29, "N": 3, "mode": "R", "init": "theta", "seed": 11344, "steps": 3000, "score": 1.9904922766112318, "clock": 3.077683537175254, "seconds": 2.505100965499878}, {"d": 29, "N": 3, "mode": "R", "init": "cycles", "seed": 1902, "steps": 3000, "score": 0.9988692682354737, "clock": 3.077683537175254, "seconds": 2.3920068740844727}, {"d": 29, "N": 3, "mode": "R", "init": "cycles", "seed": 902, "steps": 3000, "score": 0.9989377882602298, "clock": 3.077683537175254, "seconds": 2.4717729091644287}, {"d": 29, "N": 3, "mode": "R", "init": "cycles", "seed": 2902, "steps": 3000, "score": 0.9993565519537746, "clock": 3.077683537175254, "seconds": 2.3837969303131104}, {"d": 29, "N": 3, "mode": "R", "init": "cycles", "seed": 3902, "steps": 3000, "score": 1.3761366338444052, "clock": 3.077683537175254, "seconds": 2.416182041168213}, {"d": 29, "N": 3, "mode": "R", "init": "cycles", "seed": 4902, "steps": 3000, "score": 1.6819726369166415, "clock": 3.077683537175254, "seconds": 2.374445676803589}, {"d": 29, "N": 3, "mode": "R", "init": "cycles", "seed": 5902, "steps": 3000, "score": 0.9995786126353495, "clock": 3.077683537175254, "seconds": 2.52131986618042}, {"d": 29, "N": 3, "mode": "R", "init": "cycles", "seed": 6902, "steps": 3000, "score": 1.3036522240465098, "clock": 3.077683537175254, "seconds": 2.4365601539611816}, {"d": 29, "N": 3, "mode": "R", "init": "cycles", "seed": 7902, "steps": 3000, "score": 2.0733351148448143, "clock": 3.077683537175254, "seconds": 2.5600478649139404}, {"d": 29, "N": 3, "mode": "R", "init": "cycles", "seed": 8902, "steps": 3000, "score": 0.9990298687150316, "clock": 3.077683537175254, "seconds": 2.4868900775909424}, {"d": 29, "N": 3, "mode": "R", "init": "cycles", "seed": 10902, "steps": 3000, "score": 2.580839173561103, "clock": 3.077683537175254, "seconds": 2.759381055831909}, {"d": 29, "N": 3, "mode": "R", "init": "cycles", "seed": 9902, "steps": 3000, "score": 1.3750817806931943, "clock": 3.077683537175254, "seconds": 2.868731737136841}, {"d": 28, "N": 2, "mode": "U", "init": "glued3", "seed": 194, "steps": 3000, "score": 4.381326405903354, "clock": 4.381286267534824, "seconds": 2.1455140113830566}, {"d": 29, "N": 3, "mode": "R", "init": "cycles", "seed": 11902, "steps": 3000, "score": 2.4059822246197715, "clock": 3.077683537175254, "seconds": 2.76713228225708}, {"d": 29, "N": 3, "mode": "R", "init": "random", "seed": 1237, "steps": 3000, "score": 1.1080472492720521, "clock": 3.077683537175254, "seconds": 2.5981640815734863}, {"d": 29, "N": 3, "mode": "R", "init": "random", "seed": 237, "steps": 3000, "score": 1.3698951121364062, "clock": 3.077683537175254, "seconds": 2.7160489559173584}, {"d": 28, "N": 2, "mode": "U", "init": "glued3", "seed": 1194, "steps": 3000, "score": 4.381316680942221, "clock": 4.381286267534824, "seconds": 2.254133939743042}, {"d": 28, "N": 2, "mode": "U", "init": "glued3", "seed": 2194, "steps": 3000, "score": 4.38131893295966, "clock": 4.381286267534824, "seconds": 2.109326124191284}, {"d": 28, "N": 2, "mode": "U", "init": "glued3", "seed": 3194, "steps": 3000, "score": 4.381326882154693, "clock": 4.381286267534824, "log_rates": [24.537573600041814, 5.931853919862019, 4.71999805553794, 3.542577773291406, 3.5187847805797916, 3.5635562713097513, 3.622830722383254, 3.6081837472480136, 3.4824518484542786, 3.5224608855098176, 3.449595604299116, 3.347537914476438, 3.2932012654451017, 3.577095870893555, 16.615566867895474, -2.465214627775537, -3.015467696017997, -3.22504422865886, -3.2908884769936364, -3.4697896698027457, -3.3735736520787745, -3.4899213885818905, -3.4293873601087443, -3.381632213124824, -3.1469598326665227, -2.9069686870830433, -2.2649610054285327, 5.445077583529001, 24.53871143984783, 4.51575602876641, 4.235758390991962, 4.20025198658034, 4.177775346055075, 4.180869072101721, 4.121030041253516, 4.048588614706238, 4.081590070838805, 4.054581413209232, 4.086855212863811, 4.263387743680639, 4.630367036998815, 4.806886302753396, -1.679847276812401, -2.4178209462681366, -2.800666916706759, -2.9886222405037763, -3.0968225409976315, -3.0544265659978103, -3.053741144853279, -2.9779792635321285, -2.9800416005764907, -2.7227685699997313, -2.337361841059482, -1.4151670656787947, 4.655161500627141, 4.958806655493128, 24.538705601653625, 4.545483123708266, 4.312819645699231, 4.2082358745458865, 4.221521068618139, 4.106225555267029, 4.017871032069902, 4.014091319938034, 4.090252818500689, 3.9629606461632103, 4.103173512864788, 4.1818929151751885, 4.658199318480165, -1.6460039787128975, -2.4800714502862977, -2.861749265556671, -2.9982102505631136, -2.9941426275926823, -3.1907493922279366, -3.1481866416687776, -3.0317007903579007, -2.974946686544954, -2.853573791991488, -2.264681459857377, -1.4461683398076957, 4.359107514973272, 4.769483816508243, 4.979298144952313, 24.53870273644238, 4.55127594118806, 4.198889210386441, 4.28692843341368, 4.123866785594297, 4.15747026977604, 4.1241509242825805, 4.037824529282098, 3.990443403208752, 4.046424086665332, 4.052714007324104, 4.809449590579751, -1.6739157628670134, -2.5011299214639777, -2.9298602569053, -3.0716794440162474, -3.04368091537211, -3.043719204701992, -3.1250597765097305, -2.986190545791206, -2.9109248337744185, -2.732870989122887, -2.3973988032343154, -1.3721384322152685, 4.13343921201134, 4.886818336246882, 4.875277087603127, 4.921430437980683, 24.538701121106715, 4.5442415650951595, 4.25364898415922, 4.224904704698839, 4.210876522787925, 4.103878845822743, 4.140439062828615, 4.01820084746783, 3.993503576804702, 4.017360501047746, 4.7743403010567285, -1.7363875450868673, -2.583741888812094, -2.8508019377181744, -3.0364814138971226, -3.2114650831861016, -3.0300036927259364, -3.092612223251751, -2.9959899421630554, -2.862363922039362, -2.7491282828767387, -2.2379462234489464, -1.339567134445246, 4.067564191426149, 4.827432043322806, 4.837732075685715, 4.9646340114900775, 4.9967463523892395, 24.53869886840331, 4.530381538903768, 4.212471211385805, 4.187175201213023, 4.250701413468061, 4.1709924923334505, 4.064906960810019, 4.003813613974737, 4.089549826225043, 4.7688396546846885, -1.713514400212711, -2.571232021170502, -2.8946077861278674, -3.0405852805464417, -3.1738496488115695, -3.122801149653112, -3.109929933938354, -3.0169086646563326, -2.9450697821748077, -2.833508045514862, -2.304120190782275, -1.2410946778518281, 3.9712922673083, 4.835091569206578, 4.952884961171232, 4.848338590662004, 4.94731667611865, 5.02475996468219, 24.53869785912337, 4.5286202191222005, 4.251947851614482, 4.186564952755337, 4.184218172735528, 4.102638628980728, 4.03007796942308, 3.9488005422926267, 4.770969039975693, -1.7700447404166095, -2.642593781686542, -2.8909852194838956, -3.000254340380346, -3.1914133322567886, -3.1613072097889194, -3.0670698501783638, -2.9626754589154554, -2.8722034100572444, -2.7184113231526044, -2.327866855023651, -1.4033077613938725, 4.036415617160373, 4.953115001019351, 4.978555874593877, 4.856053629003786, 4.887261947116276, 4.87143595578762, 5.090606277181176, 24.538697057646353, 4.550930977464593, 4.221400528735234, 4.313501069234778, 4.189932464393668, 4.125630517318518, 4.105130241157303, 4.845744304144064, -1.7582143340605758, -2.6497539607101617, -2.9554341974676794, -3.0494513169501074, -3.1094125098415404, -3.1487572628968943, -3.1222264860044517, -3.0119792564173813, -2.906692451180448, -2.731077951195727, -2.3111334215101067, -1.4498531370832624, 4.241129705466296, 4.9248827072716885, 4.97593236570006, 4.906476558717133, 4.939671274882651, 4.968641835730494, 4.943924877288505, 5.082634847795217, 24.538695923746772, 4.571708418361269, 4.257305408486074, 4.174161202732612, 4.140452509216556, 4.114375203888785, 5.041583457057542, -1.7401574539205247, -2.5885251841183203, -2.8990275382965587, -3.0998078554845683, -3.1595809714004246, -3.223398891260973, -3.077045683312143, -2.913918770407265, -2.790695107696298, -2.5419442531836194, -2.411995301054145, -1.4124620459061543, 4.170552804760881, 4.698459475904397, 4.93615445760451, 4.925601497088618, 4.940565931870906, 5.038419128877813, 4.988106837908702, 5.00878970154415, 5.031208618725994, 24.538696560226235, 4.535907546880782, 4.214488605356148, 4.191020353181806, 4.2349505242686885, 4.988905307227315, -1.8098451233744985, -2.624428264472776, -2.970993856232572, -3.0685345433400095, -3.1840722396250687, -3.1540484536609386, -3.1027850638361745, -2.978294295594342, -2.7197450247375876, -2.557194134235884, -2.330502954088084, -1.663030487556747, 4.136485644877226, 4.518081397781039, 4.672296314960139, 4.808975555541338, 4.867434962371203, 4.912031812990062, 4.881162648115206, 4.927594234333011, 4.978632856326584, 5.046129214780342, 24.5386968696353, 4.561784858757406, 4.211845583206384, 4.264868076099617, 5.0599327301842445, -1.8104463453066553, -2.796264168259005, -3.1309280220924722, -3.0732063532323184, -3.133096823832611, -3.1999149690865174, -3.13763332927637, -3.101879320187752, -2.7757215982360335, -2.5349867633827365, -2.285603444799255, -1.7476981424559916, 4.256406630467168, 4.597178459133237, 4.588750397348254, 4.8140965971835135, 4.8038273439038806, 4.916657099537447, 4.993646612209799, 4.9776774680938285, 4.943757740455716, 4.902047727906934, 5.059571541153328, 24.538695927605676, 4.6507697026223065, 4.25817695870858, 5.20646395912915, -1.7739627420628001, -2.6891667108015906, -3.062739152552416, -3.190680085229933, -3.0997734932372585, -3.1691791517269765, -3.09986155642137, -3.019359825472964, -2.764892018103553, -2.4480270105081323, -2.1741571535773345, -1.6219424340737976, 4.206585495555556, 5.513846123653977, 4.66752661544265, 4.5751883653292325, 4.843927446794107, 4.834140082694485, 4.946079158034163, 4.8970360412230285, 4.936887048850079, 5.0099208456200905, 4.986626363631976, 5.12970409541704, 24.53869555264014, 4.568893347171408, 5.293458256481663, -1.6695357403280757, -2.7334995382547578, -3.1593105967045627, -3.164251678574651, -3.1609288193112044, -3.1042039399616357, -3.0590413380258257, -2.966171673023285, -2.784894477346163, -2.404936482063776, -2.0639834167451365, -1.667485406719225, 4.5794616624893445, 6.510909274537169, 5.416420138535257, 4.60359097658319, 4.525976059700671, 4.751232250001547, 4.841235612518475, 4.8744161664535275, 4.970899148892054, 5.084579361350177, 4.878787727862428, 5.054711046186581, 5.118231263644215, 24.5386957844626, 5.380353605804143, -1.731690694376248, -2.776247850495322, -3.159157481593578, -3.204165338629289, -3.18597703743586, -3.2532505623156482, -3.0268981451655006, -3.056455396657645, -2.8530861769261353, -2.3858323308932547, -1.9452337198645253, -1.538429099965346, 24.538697202242123, 7.7836467638994415, 6.3919493438517705, 5.382692843464262, 4.590404022061107, 4.430859805931984, 4.682191255253195, 4.792663073991626, 4.8311850741872036, 4.878252990561747, 4.950031020100679, 4.923330490352676, 4.975019209032039, 5.078283365395938, 5.369263420783351, -1.6278240248096274, -2.789349113983599, -3.1922639335996315, -3.2733646298757533, -3.22090729694954, -3.179055061070757, -3.1609836616210814, -3.0592633403045695, -2.833453575120769, -2.506150222002696, -1.9617978669757112, -1.4033401051028722, -3.09404364493175, -2.3616081344941486, -2.2396662417106166, -1.6904249820468076, -1.5687198550306005, -1.6880412202015702, -2.0879404656966902, -2.9986523319307268, -2.6464153098585563, -2.3977896117219095, -2.3182499621282826, -2.3817434706076424, -2.5034697582481673, -2.6649117445449546, -2.778627894182587, 13.908677472384294, -3.3792140405283666, -3.666834323374209, -3.6173784367120696, -3.722553273446284, -3.7122958406529434, -3.7143107069687398, -3.72397658461823, -3.77886420028587, -3.85595406049019, -3.5573445701671074, -3.382664014058399, -3.308453085718019, -2.3970957964229656, -2.408843728930828, -2.7266038682680342, -3.0778082444303294, -3.2187661950598843, -3.182999842257377, -3.0073926449355484, -3.157687390849023, -3.3654617985819386, -3.4456592437154043, -3.304619585203864, -3.2382568991013394, -3.2423247323343865, -3.2816861926718164, -3.6712626205450376, 13.908676820212172, -3.422218427744541, -3.5817712730563978, -3.6919728607729954, -3.7138768404682736, -3.655140102618119, -3.6767048339197332, -3.72777752485306, -3.7754411548795086, -3.7346900599297643, -3.5985170882283986, -3.6948887930476815, -3.1143535445575363, -3.1241653030075494, -3.0609631270557704, -3.050111842167442, -3.2038069613248115, -3.1950509524970268, -3.384645847431909, -3.4323841681584013, -3.385974498772802, -3.5882848497903126, -3.5758862818191264, -3.557112589460146, -3.5673901363231533, -3.4182359073137256, -3.717253344817902, -3.793318489936403, 13.908674985089391, -3.4579323895858454, -3.5811344157737004, -3.6278450784314096, -3.755139471044852, -3.7231814818865856, -3.680053197420678, -3.711212590639474, -3.8390381432065883, -3.795749119944571, -3.807795427969742, -3.552594416705448, -3.463176680444048, -3.4290398276756004, -3.481731039685243, -3.4468390015330725, -3.4364732560361673, -3.5340093408405906, -3.4929375393458897, -3.5449774216974257, -3.568350744006566, -3.6628097064925593, -3.6111520658827323, -3.659527685127198, -3.6567435462594036, -3.6927123554246113, -3.7891819485002824, -3.7600805357542226, 13.908673932250045, -3.4909612556828784, -3.6949563807296224, -3.6543082585034012, -3.768223864332927, -3.669858123083256, -3.728275733957494, -3.7801189674834785, -3.769102557049983, -3.6666935415552238, -3.216970733440419, -3.3394260912405174, -3.6858994284985434, -3.6214317226802737, -3.6244814893644812, -3.5055143316172064, -3.6451801008032554, -3.541230263997441, -3.601663021379558, -3.562844689974051, -3.662601525571949, -3.6533517515488585, -3.649266113005604, -3.7338150657885043, -3.6392395764844006, -3.5816894703164204, -3.699816020708089, -3.8290812382835884, 13.90867470492977, -3.460137839377395, -3.638662373506909, -3.600584439673341, -3.777129916394734, -3.7394274343556604, -3.7229683410125993, -3.7686859965721244, -3.736104069953925, -3.7771694943112575, -3.5722515350419215, -3.368075435133198, -3.4323145051760036, -3.7275211107070505, -3.7167436924469177, -3.6259991157071054, -3.731090598116159, -3.726491580001045, -3.6370016409783736, -3.713872263744032, -3.6942888107767944, -3.6298000411234517, -3.695113824109968, -3.7516587042504224, -3.672728394432275, -3.7298372260223274, -3.6928191502492425, -3.67051620309604, 13.908674354298249, -3.4218017339281115, -3.5919077569921933, -3.6344493759389085, -3.6589552456085777, -3.7007141347594534, -3.643654066668201, -3.697199845643524, -3.8805946264691498, -3.8162214564100085, -3.7847817770654615, -3.784122818161332, -3.7559008387285635, -3.829974008358787, -3.711912183694276, -3.846776387581825, -3.777388666206024, -3.8109621941939196, -3.7165304856065355, -3.7205816225697514, -3.597935198950119, -3.7006627146914832, -3.6811457368893246, -3.613754858800508, -3.6453630683328706, -3.7150177988429807, -3.696720902560396, -3.7009036564112403, 13.908674400310593, -3.384087318132433, -3.582674020417179, -3.6961354018832946, -3.6368204174095284, -3.6905177032778527, -3.7493268916124367, -3.793511525914918, -3.8836521371595, -3.8955639347523277, -3.9252022835485394, -3.886747901207467, -3.8728941154341006, -3.8675039738073376, -3.778529640070493, -3.8200122452092153, -3.8249578411551037, -3.7959631711547615, -3.8048678004514294, -3.74094753880168, -3.7540000153243858, -3.623914749009929, -3.6496715880061665, -3.6358568963228457, -3.691174782152964, -3.5799474525569974, -3.7004374412332837, -3.6863990897464185, 13.90867393069658, -3.4750574952123547, -3.6166623325511353, -3.6276062075366835, -3.6894032541409807, -3.7451378216534614, -2.9334142182985894, -3.18663584187908, -3.7635094820129322, -3.9216629435594097, -3.9836929140884876, -3.9588731032623037, -3.9007488038940825, -3.9698897716486856, -3.9203469756869094, -3.7891676758029775, -3.811575782864553, -3.8518476271644406, -3.8085605269112213, -3.692731718815375, -3.577174371014637, -3.588707368228251, -3.6622967536792266, -3.6076245149282404, -3.5985191440297557, -3.7814119659720467, -3.6744658652645663, -3.773529801491369, 13.908674050990216, -3.421976575998811, -3.6247364311375425, -3.6116597085579043, -3.7099666204495074, -2.6100545527301096, -2.6850279263059327, -2.758212106322904, -2.955854401304702, -3.101631035066032, -3.6643620250147513, -3.99718249961917, -3.8989075346522375, -3.927114508710257, -3.9839420228566835, -3.8577352337925177, -3.8007824675826956, -3.8107243566840348, -3.719749290619226, -3.601502902117065, -3.6621422340394476, -3.5725368927971215, -3.5970892207528435, -3.671916595783832, -3.684446026922001, -3.7108723381322752, -3.662702271429049, -3.5721017466707146, 13.908675258209172, -3.448518032878327, -3.6518341051337315, -3.6497276860433123, -2.7340591951838764, -2.274281813313611, -2.280713029452196, -2.4409017240506894, -2.5214770589529563, -2.719464066445402, -2.8746351250061184, -3.1421218661009944, -3.8245467159654445, -3.9115194381901106, -3.9190151408359135, -3.856636315108951, -3.7803981592264044, -3.6731227634088697, -3.633649924563082, -3.59295566214625, -3.632141215831166, -3.5853832136079316, -3.6533893138750324, -3.6786197789702424, -3.69383555438754, -3.7177089015510063, -3.7626969967517554, -3.6347408900719116, 13.908674743423623, -3.4518024995891765, -3.4862059976846314, -2.544609923639331, -2.655628362122522, -2.581259463314945, -2.2333948710535227, -1.676335983366009, -1.8091037182323693, -1.936311041486575, -2.0929118607064146, -2.3198970568409103, -2.6435665350139694, -2.9957859115191368, -3.772243002614834, -3.702744955898557, -3.6477411883423954, -3.508308994089415, -3.625846518157391, -3.6457278188717694, -3.7106967985747814, -3.6277445973720073, -3.64538306196505, -3.668745525527514, -3.7377030024941047, -3.7577566607124924, -3.780708846305785, -3.8050808947082637, 13.908674667320966, 11.983267112906258, 13.709627585470033, 9.722472296128249, 8.613592550008677, 8.642466900834936, 8.447829398272008, 8.092980856116094, 6.858691570956911, 6.131168495736438, 6.058662549724848, 5.549025427624718, 5.001088496179752, 3.8808938890398816, 3.0699066109933524, 1.8540463845805641, -2.30158316187197, -3.567402461098196, -3.627107741249545, -3.571166156167226, -3.643920607605197, -3.6692933835284043, -3.673097232356835, -3.6720430947207645, -3.7340948235518394, -3.669905410474706, -3.837289851761161, -3.8300244284129046], "seconds": 1.9895970821380615}, {"d": 28, "N": 2, "mode": "U", "init": "glued10", "seed": 20, "steps": 3000, "score": 4.381288371828798, "clock": 4.381286267534824, "seconds": 1.9624090194702148}, {"d": 28, "N": 2, "mode": "U", "init": "glued10", "seed": 1020, "steps": 3000, "score": 4.381299329743232, "clock": 4.381286267534824, "seconds": 1.9934446811676025}, {"d": 28, "N": 2, "mode": "U", "init": "glued10", "seed": 2020, "steps": 3000, "score": 4.38130356019389, "clock": 4.381286267534824, "seconds": 1.9259803295135498}, {"d": 28, "N": 2, "mode": "U", "init": "glued10", "seed": 3020, "steps": 3000, "score": 4.381306813560929, "clock": 4.381286267534824, "seconds": 1.9671144485473633}, {"d": 28, "N": 2, "mode": "U", "init": "theta", "seed": 804, "steps": 3000, "score": 4.2192635002889, "clock": 4.381286267534824, "seconds": 2.042952060699463}, {"d": 28, "N": 2, "mode": "U", "init": "theta", "seed": 2804, "steps": 3000, "score": 4.219258025142482, "clock": 4.381286267534824, "seconds": 2.0525569915771484}, {"d": 28, "N": 2, "mode": "U", "init": "theta", "seed": 1804, "steps": 3000, "score": 4.219321914958095, "clock": 4.381286267534824, "seconds": 2.4567370414733887}, {"d": 28, "N": 2, "mode": "U", "init": "theta", "seed": 3804, "steps": 3000, "score": 3.5689974054144735, "clock": 4.381286267534824, "seconds": 2.172384262084961}, {"d": 28, "N": 2, "mode": "U", "init": "theta", "seed": 4804, "steps": 3000, "score": 3.241641846276804, "clock": 4.381286267534824, "seconds": 2.2189860343933105}, {"d": 28, "N": 2, "mode": "U", "init": "theta", "seed": 5804, "steps": 3000, "score": 3.894729363337913, "clock": 4.381286267534824, "seconds": 2.4152400493621826}, {"d": 28, "N": 2, "mode": "U", "init": "theta", "seed": 6804, "steps": 3000, "score": 4.219297215731173, "clock": 4.381286267534824, "seconds": 2.457144021987915}, {"d": 28, "N": 2, "mode": "U", "init": "theta", "seed": 8804, "steps": 3000, "score": 4.219610921588603, "clock": 4.381286267534824, "seconds": 2.280738115310669}, {"d": 28, "N": 2, "mode": "U", "init": "theta", "seed": 7804, "steps": 3000, "score": 4.380956057929484, "clock": 4.381286267534824, "seconds": 2.538957118988037}, {"d": 28, "N": 2, "mode": "U", "init": "theta", "seed": 9804, "steps": 3000, "score": 4.057031234996323, "clock": 4.381286267534824, "seconds": 2.4179270267486572}, {"d": 28, "N": 2, "mode": "U", "init": "theta", "seed": 10804, "steps": 3000, "score": 4.379750865375498, "clock": 4.381286267534824, "seconds": 2.4266788959503174}, {"d": 28, "N": 2, "mode": "U", "init": "theta", "seed": 11804, "steps": 3000, "score": 3.893817547669776, "clock": 4.381286267534824, "seconds": 2.3256490230560303}, {"d": 28, "N": 2, "mode": "U", "init": "cycles", "seed": 123, "steps": 3000, "score": 2.0763018372696584, "clock": 4.381286267534824, "seconds": 2.393842935562134}, {"d": 28, "N": 2, "mode": "U", "init": "cycles", "seed": 1123, "steps": 3000, "score": 1.3762852593136117, "clock": 4.381286267534824, "seconds": 2.383575677871704}, {"d": 28, "N": 2, "mode": "U", "init": "cycles", "seed": 2123, "steps": 3000, "score": 1.9051462360872073, "clock": 4.381286267534824, "seconds": 2.27462100982666}, {"d": 28, "N": 2, "mode": "U", "init": "cycles", "seed": 3123, "steps": 3000, "score": 2.245945465945343, "clock": 4.381286267534824, "seconds": 2.4390361309051514}, {"d": 28, "N": 2, "mode": "U", "init": "cycles", "seed": 4123, "steps": 3000, "score": 2.076432466873215, "clock": 4.381286267534824, "seconds": 2.215276002883911}, {"d": 28, "N": 2, "mode": "U", "init": "cycles", "seed": 5123, "steps": 3000, "score": 3.077303942093095, "clock": 4.381286267534824, "seconds": 2.248568058013916}, {"d": 28, "N": 2, "mode": "U", "init": "cycles", "seed": 6123, "steps": 3000, "score": 1.7319297706485772, "clock": 4.381286267534824, "seconds": 2.3295350074768066}, {"d": 28, "N": 2, "mode": "U", "init": "cycles", "seed": 7123, "steps": 3000, "score": 1.191692347143296, "clock": 4.381286267534824, "seconds": 2.243187189102173}, {"d": 28, "N": 2, "mode": "U", "init": "cycles", "seed": 8123, "steps": 3000, "score": 1.9051477398022647, "clock": 4.381286267534824, "seconds": 2.190077781677246}, {"d": 28, "N": 2, "mode": "U", "init": "cycles", "seed": 9123, "steps": 3000, "score": 2.4139056565280783, "clock": 4.381286267534824, "seconds": 2.1425511837005615}, {"d": 28, "N": 2, "mode": "U", "init": "cycles", "seed": 10123, "steps": 3000, "score": 2.2459044740945346, "clock": 4.381286267534824, "seconds": 2.2179598808288574}, {"d": 28, "N": 2, "mode": "U", "init": "cycles", "seed": 11123, "steps": 3000, "score": 2.0763921793509548, "clock": 4.381286267534824, "seconds": 2.1775050163269043}, {"d": 28, "N": 2, "mode": "U", "init": "random", "seed": 886, "steps": 3000, "score": 2.4140141968674245, "clock": 4.381286267534824, "seconds": 2.2821478843688965}, {"d": 28, "N": 2, "mode": "U", "init": "random", "seed": 1886, "steps": 3000, "score": 2.0760417144142904, "clock": 4.381286267534824, "seconds": 2.272480010986328}, {"d": 28, "N": 2, "mode": "R", "init": "glued3", "seed": 600, "steps": 3000, "score": 4.381313242581772, "clock": 4.381286267534824, "seconds": 2.907978057861328}, {"d": 28, "N": 2, "mode": "R", "init": "glued3", "seed": 1600, "steps": 3000, "score": 4.381324863435525, "clock": 4.381286267534824, "seconds": 2.778223991394043}, {"d": 28, "N": 2, "mode": "R", "init": "glued3", "seed": 2600, "steps": 3000, "score": 4.381330684436979, "clock": 4.381286267534824, "log_rates": [24.528345180985802, 6.017381660670874, 4.560007893311141, 3.425374839877808, 3.677674214354948, 3.7059700697459985, 3.688329722490426, 3.680895570879464, 3.550925179117378, 3.5965601817796977, 3.4187114877804916, 3.3178012839233357, 3.236836488913423, 3.620262891335238, 16.59519582477167, -2.379907154311136, -2.9896692910168277, -3.1663498014646896, -3.3377722823360676, -3.3678662609921535, -3.2937810649962613, -3.355423244940207, -3.4003971627469167, -3.216715225718308, -3.1083671573085105, -2.877494300476195, -2.199175635798677, 5.411547795694895, 24.529456284103805, 4.632137488962632, 4.316143859547875, 4.2234188010802125, 4.180636382530088, 4.150677155498801, 4.243870936591863, 4.181262504402593, 4.117227467320316, 4.066632023599826, 4.2181397762908555, 4.4089561606521075, 4.7073644211046854, 4.727844626451784, -1.6470911537660582, -2.4406229729016635, -2.6814346113838368, -2.92592253611761, -3.0001352602771787, -3.0582837726301784, -3.029053086201608, -3.044781440774087, -2.9177461980493744, -2.5995856230756256, -2.2468010995786387, -1.3960684967355048, 4.686804429542857, 5.078841272807561, 24.52944574173959, 4.5078335871379105, 4.244370834389266, 4.125730707958306, 4.114829920070932, 4.164297636791268, 4.164047698952077, 4.012918331834739, 3.9842605960673176, 3.963018149947318, 4.131171155660491, 4.319737609072349, 4.67032952469768, -1.7337357728667147, -2.4996349358596883, -2.9315052228583562, -2.9786365835846014, -3.1458609883959285, -3.1161628109137003, -3.0894724621056757, -3.081518889568221, -2.919688999776245, -2.8191749557010497, -2.3975256931844218, -1.4740929286558782, 4.2632194692733165, 4.957319878273203, 4.993100520161693, 24.52944176974757, 4.56750082753588, 4.166581212406824, 4.194152426749078, 4.240099207791484, 4.092404787498998, 4.035178452093202, 3.9735976748931545, 3.9146017803062034, 3.990799830620152, 4.090699138064202, 4.654830913689648, -1.708472099875946, -2.568820540952641, -2.9114455236331556, -2.956958412243607, -3.1203542141247493, -3.1038270126398233, -3.084251001655658, -3.146011584765742, -2.956930558125452, -2.707836584735503, -2.3542003664067503, -1.4134347582251914, 4.005031494610614, 4.911406671512326, 4.914226676945473, 4.91023551066037, 24.529439188417765, 4.566912843508478, 4.168957205113153, 4.262354607026904, 4.20958560238455, 4.12001529080213, 4.0252942206707125, 4.063286480221843, 4.0234311303390635, 4.002348694830295, 4.790200948332222, -1.802285661399105, -2.527344227365526, -2.8935914061975074, -3.0347150277790793, -3.0565381016408057, -3.1255285154671464, -3.110545020975754, -2.9450991449308366, -2.90940167646062, -2.748072775880211, -2.38995600029582, -1.355423668496166, 3.98343924054085, 4.820788775930248, 4.881614529507363, 4.951576192397286, 5.009753751674519, 24.529436631633146, 4.598667623866029, 4.231483978821355, 4.267051981871271, 4.153564568224914, 4.114340170106768, 4.117119101503766, 4.059227554229844, 3.996486045612033, 4.77277295440107, -1.7781092099676326, -2.6510016001356576, -2.9181377171171445, -3.1161719722722965, -3.137926505378945, -3.0989381217459173, -3.0791402975560023, -3.069134430920132, -2.9264895343899364, -2.8079358234329126, -2.353178783013277, -1.355684183514124, 4.022643659210835, 4.943160065359374, 4.8337149342973476, 4.820735542401642, 4.909317773045146, 5.004834022917371, 24.52943492891025, 4.6328975741217695, 4.3490409511585, 4.196245976825727, 4.156135416138755, 4.064629757295035, 4.1034105497607705, 3.9486373102435848, 4.735689895042348, -1.7502541753931173, -2.652138644723117, -2.964571434775855, -3.0684579861356194, -3.138100628661875, -3.08777912828871, -3.0825577729689377, -2.9512926106433848, -2.9357951350716447, -2.761016719686332, -2.3431379110309685, -1.4374268631835472, 4.000938409813699, 4.891699869727593, 4.996307247884732, 4.92197272238952, 4.900502416658421, 4.963180002433249, 5.10518736556919, 24.52943461500042, 4.624034883280673, 4.2241894432496165, 4.219980136455524, 4.19261105015319, 4.098689405518437, 4.102962974378247, 4.82234116252667, -1.750449693735295, -2.635643422529017, -2.93117563344801, -3.1571536570715564, -3.1271550254929426, -3.108212100010594, -3.1043767210921644, -2.9977589331108883, -2.8329995314200156, -2.668904415059245, -2.2192789388374283, -1.4916151527377628, 4.156588489593999, 4.908326459140864, 4.875093007813181, 4.9585429776333285, 4.993428403135845, 4.9579729858619705, 5.02727723205351, 5.174407039827559, 24.529434533127347, 4.570813845163515, 4.21762502795764, 4.148706754533407, 4.1277017990412395, 4.193749965850962, 4.993263389416331, -1.7485288216807533, -2.578509179744159, -2.877365075161593, -3.1340182913944123, -3.122308949714376, -3.0056305695259393, -3.040544537901113, -3.001978004274324, -2.7822088213036804, -2.6370044736441542, -2.2723859779729136, -1.485531272909085, 4.099672277947623, 4.705671556464068, 4.7825212834882755, 4.839740567667332, 4.940231366418897, 4.940200396285021, 4.921592977701993, 5.00753772797023, 5.007913216747323, 24.529433633666972, 4.57726103781019, 4.244467634410763, 4.157721507898301, 4.101581158075314, 4.941526592786181, -1.8796753390918948, -2.636241809174231, -3.00970124930571, -3.1338712782500493, -3.1659709599521833, -3.1841075303692388, -3.114028863007768, -3.0156852159319305, -2.8560240475598704, -2.621712767234728, -2.3152917734422127, -1.7161558780722392, 4.148456457364429, 4.4599413155299175, 4.682741510635214, 4.810361257301793, 4.88309586388637, 4.965690419005019, 4.929941470865475, 4.938276519142484, 4.920171310567408, 4.920335664315933, 24.52943377620596, 4.545469101041575, 4.166653435415305, 4.2163682657726, 5.01896564333637, -1.788818267992236, -2.765223377863496, -3.1122282973431803, -3.146467101811798, -3.187267246331397, -3.071953763777512, -3.1019718463845916, -2.9328029343203297, -2.800371354301332, -2.529631832374395, -2.299837464666615, -1.7698653318397641, 4.175944833849561, 4.5010080685018075, 4.618989681314122, 4.734479348317931, 4.832494608489586, 4.8896386704424595, 4.96151305525382, 4.964081424294541, 4.870413278874968, 4.78753135213511, 4.981010957716228, 24.529433426073194, 4.564799787423832, 4.157650430570698, 5.118712970638473, -1.8420023363690778, -2.7344258659555822, -3.102370227276234, -3.1185359591300124, -3.248504378893656, -3.2141712968949, -3.1734454259202236, -3.046550722503286, -2.839790744337707, -2.5457799327598356, -2.136849164856015, -1.721713648883601, 4.244103571604816, 5.391482744871518, 4.544957883228899, 4.425291810012331, 4.688572687713299, 4.846191790560992, 4.879350484556986, 4.8800875640990675, 4.8688983124905745, 4.763356595915093, 4.869819156370009, 4.888328228904212, 24.529433241251038, 4.618196095665615, 5.2566140518287865, -1.817565525703425, -2.725993402053263, -3.174361101859297, -3.1757154522319158, -3.259272209672403, -3.187395762342196, -3.162416683729587, -3.0397522293649892, -2.859554536057994, -2.57376097372021, -2.1429807056961554, -1.6463921178090897, 4.5205275263328355, 6.607935272580221, 5.357384246126723, 4.6358450634071335, 4.591538537511109, 4.771120648015576, 4.863130091561894, 4.867908221216338, 4.89345968412552, 4.84084129857396, 4.790766244712481, 4.842646863239568, 4.958551349825152, 24.5294338860744, 5.3056540881279, -1.6886081879495836, -2.6805228647301567, -3.1109219122126164, -3.243115251788188, -3.1609849670701866, -3.1381955087066684, -3.0898122323677577, -3.076616511619028, -2.807710250797059, -2.4961666142714996, -2.033055185121732, -1.5022362542105479, 24.529433757623252, 7.785576872082699, 6.44659788066464, 5.268067321478528, 4.568994367655437, 4.513187354060752, 4.727776740415853, 4.788566160718597, 4.8613713869043025, 4.826345728901768, 4.8752299922745825, 4.885127561720462, 4.837147789947551, 4.945181568993951, 5.3156845135270565, -1.6741303891932393, -2.6947253961693387, -3.0400952093532188, -3.348061563650701, -3.2801433775262816, -3.2097051190432895, -3.213575369654648, -3.0377999846702815, -2.8278983009399417, -2.4530665262653946, -1.7975516576281771, -1.3593275165345362, -3.109566667725131, -2.4079566671609554, -2.1418161658200345, -1.7315712180878635, -1.5789140955785534, -1.7185607421999392, -2.0211979645049607, -2.940505873958112, -2.6289138466315003, -2.5101865666979943, -2.3866226150620746, -2.351347691986593, -2.396461911150331, -2.677956701584978, -2.804599382884425, 13.888274557374496, -3.4417044041516816, -3.6375796645524896, -3.7170301021613215, -3.6250301635375215, -3.8040096689970317, -3.725551385974402, -3.7435940832420296, -3.7206603855779874, -3.7439518954794178, -3.6406903046530465, -3.440416754553359, -3.3304994641254146, -2.4594378318899754, -2.6869597773381715, -2.88194247161625, -3.0984610734161375, -3.2166929167388703, -3.012628571576432, -3.0387336217999477, -3.1001585960034426, -3.2712553791324375, -3.3306428384376763, -3.318340269464696, -3.2623935219304343, -3.2157264052836414, -3.2443291013958295, -3.8065613598103387, 13.888273303200615, -3.45574824096595, -3.584388949182909, -3.616091614077869, -3.6782179117271565, -3.700064879948962, -3.6740912288077303, -3.6877206093044412, -3.755576432110212, -3.7601263146917496, -3.603560320033606, -3.5502429186013758, -3.0303093287995475, -2.9521804092154325, -2.942218642909152, -2.8959983887611997, -3.1449613763306585, -3.2271776797132485, -3.4214119597210657, -3.456429385927519, -3.462299358214928, -3.5014980350537384, -3.600267870363196, -3.5809271778149814, -3.4973403390361915, -3.607784319315839, -3.7171009033223967, -3.685183773185771, 13.888272800833041, -3.4023271434579714, -3.624517174597208, -3.7166207322638387, -3.804594545143176, -3.716324978975153, -3.725565869075479, -3.6861571191331057, -3.7465652437588304, -3.6897577634403045, -3.723398361041542, -3.4617203046634955, -3.504955031126046, -3.4665973214335373, -3.3910316745255114, -3.4563272882420013, -3.4391775997600775, -3.4143617615506807, -3.5158986633584597, -3.614135590302, -3.6310848126141417, -3.5894162920978867, -3.5927739784914534, -3.702949120373379, -3.6975588086335653, -3.6804102164557935, -3.5923397264651427, -3.7380138976414266, 13.888271588517858, -3.4281198520006786, -3.5740849407665167, -3.765536906886947, -3.632174386220209, -3.756820383624906, -3.772717193472557, -3.736457288183793, -3.739948474719123, -3.612251504418313, -3.217516123404629, -3.3547043322805448, -3.635532257524954, -3.6521797248927808, -3.631189372850773, -3.629731567608091, -3.6571997177152897, -3.5713703546311404, -3.5862922911265107, -3.6417640918130894, -3.6007504246030435, -3.744793613720719, -3.6659108943115926, -3.693179728817154, -3.6712920593228855, -3.648253657093086, -3.6704699619629344, -3.770862024504122, 13.888271236510086, -3.4800797091694697, -3.610269843934935, -3.758193967079652, -3.745840878833772, -3.7501439601329385, -3.7147925727483835, -3.6561881807473524, -3.691318053284307, -3.7545187198295817, -3.559420892310042, -3.471917539638426, -3.5136132179114066, -3.7006071390445032, -3.8161981986100955, -3.805636101386091, -3.5766530400304153, -3.629456219196551, -3.7587505717073233, -3.6864182032306387, -3.689256646911215, -3.7177374618604473, -3.728180534734417, -3.7108464159702517, -3.7043129962082566, -3.7643223005846367, -3.712403493350062, -3.91212925655315, 13.888270560070492, -3.38112347590805, -3.662843717195299, -3.7846166380631012, -3.750669016160613, -3.820655936384766, -3.664101595510553, -3.7048460856170697, -3.7788315992370376, -3.863908967803641, -3.8414503147312833, -3.8105025454249546, -3.7445242160696903, -3.8477182777888665, -3.7607656887169876, -3.7221653306668596, -3.8099481889898845, -3.8172373569435285, -3.749000860290036, -3.785835272738549, -3.7679609409817783, -3.7108955414295215, -3.680520438566659, -3.685199810497417, -3.700390944733317, -3.6885699724765897, -3.719844352189692, -3.744663265533964, 13.888270498998333, -3.3580703775344465, -3.599113602359204, -3.6389325566261297, -3.62538448941028, -3.8139368659710975, -3.7862107197103594, -3.8818031001520685, -3.9276910521009687, -3.9074870346713024, -3.780041977347348, -3.8986621576550333, -3.861782533821422, -3.80515167743288, -3.7601174146444056, -3.7787697652836525, -3.7908353301391653, -3.806411974559603, -3.821137765768977, -3.7897826883649364, -3.718747202188592, -3.583449261005373, -3.671806736598675, -3.6745682219878653, -3.725847518429506, -3.756268459983168, -3.678898413360098, -3.791722519620793, 13.888270624448586, -3.4014742346432474, -3.699372075667254, -3.63661330724333, -3.774662177261762, -3.667201913659538, -2.980264544957401, -3.2746194818898973, -3.9877686970293884, -3.879478969158039, -3.8808285973431986, -3.89589437693531, -3.912762698033005, -3.8140025570552, -3.8498297807704134, -3.8021900009451826, -3.755122769497145, -3.7817663760012348, -3.716277003790963, -3.756926178590695, -3.6342068281146065, -3.5753071706395176, -3.682945925008297, -3.6266236511630066, -3.8255411505856443, -3.7648583623572187, -3.7014529885436236, -3.73173618457478, 13.88827048098592, -3.455473293693216, -3.6275039455941385, -3.6359921350709294, -3.6692596257145667, -2.7274555911104192, -2.7094801815430762, -2.8733809580855767, -2.9876905141148553, -3.2330977315754885, -3.9695183771017146, -3.969909335491366, -3.941672199630909, -3.8775043094884434, -3.856207281435361, -3.8139873401401583, -3.8190192123290077, -3.820391470315248, -3.6713891490463935, -3.5574143787760835, -3.656124661802137, -3.584533411261439, -3.603579344542538, -3.663972535536837, -3.6667675986711212, -3.7097773998932446, -3.6829541816355142, -3.8727285995316105, 13.888271477511005, -3.363245080653501, -3.6000388603082287, -3.587284285997522, -2.1821264366245576, -2.2238051503522125, -2.388629136355276, -2.4457003761468323, -2.5702293990454743, -2.6433220710582073, -2.9517280275049447, -3.2697470341919255, -3.945024818368653, -3.989963394974591, -3.873363757793404, -3.729106344829346, -3.7937314503874595, -3.6464550836539735, -3.584526260941639, -3.58470952546275, -3.559635934156202, -3.615174350393355, -3.686472370850004, -3.592608743917612, -3.6995362613052514, -3.7936541571790157, -3.720280181167598, -3.73364620042919, 13.88827222586285, -3.4273322894146134, -3.3781606417595818, -2.514991354002441, -2.4308069647940385, -2.305897838135635, -1.8091423901842425, -1.6022589274884598, -1.7690658458019224, -1.939932404189601, -2.0717845395354204, -2.254796675881237, -2.4922209596397953, -2.9885038241304915, -3.780696151517827, -3.678491593940532, -3.5907792504488922, -3.596613866086662, -3.588049510898826, -3.6613782361616214, -3.6636721147749194, -3.626973538633882, -3.601803503266977, -3.6179306375586453, -3.6404758603709397, -3.647406061065778, -3.6707082773009136, -3.697093521679687, 13.888273050405779, 11.748867635034095, 13.702819830793509, 10.125003258632953, 9.167243613139112, 8.885362119293738, 8.678088715264026, 8.484601225554195, 7.348971105981144, 6.436774608841934, 5.8827200404766735, 5.444759808791212, 4.9041301239236725, 4.27262446460441, 3.279745667253598, 2.300615056653341, -2.2015452039237813, -3.609963954692456, -3.6572057754581158, -3.5104412925656803, -3.5712360564812373, -3.618261587401788, -3.624488591427791, -3.5769230645106083, -3.667596759737091, -3.628128452301718, -3.670984013635649, -3.600042706275531], "seconds": 2.863161087036133}, {"d": 28, "N": 2, "mode": "R", "init": "glued3", "seed": 3600, "steps": 3000, "score": 4.381317440692811, "clock": 4.381286267534824, "seconds": 2.9008450508117676}, {"d": 28, "N": 2, "mode": "R", "init": "glued10", "seed": 598, "steps": 3000, "score": 4.38130750442603, "clock": 4.381286267534824, "seconds": 2.6748249530792236}, {"d": 28, "N": 2, "mode": "R", "init": "glued10", "seed": 1598, "steps": 3000, "score": 4.381301192141253, "clock": 4.381286267534824, "seconds": 2.711811065673828}, {"d": 28, "N": 2, "mode": "R", "init": "glued10", "seed": 2598, "steps": 3000, "score": 4.381299549049719, "clock": 4.381286267534824, "seconds": 2.5363309383392334}, {"d": 28, "N": 2, "mode": "R", "init": "glued10", "seed": 3598, "steps": 3000, "score": 4.381305553532456, "clock": 4.381286267534824, "seconds": 2.803689956665039}, {"d": 28, "N": 2, "mode": "R", "init": "theta", "seed": 466, "steps": 3000, "score": 4.3810549942919215, "clock": 4.381286267534824, "seconds": 3.0426361560821533}, {"d": 28, "N": 2, "mode": "R", "init": "theta", "seed": 1466, "steps": 3000, "score": 3.73198070412898, "clock": 4.381286267534824, "seconds": 3.178023338317871}, {"d": 28, "N": 2, "mode": "R", "init": "theta", "seed": 2466, "steps": 3000, "score": 2.5812884514005225, "clock": 4.381286267534824, "seconds": 3.1532139778137207}, {"d": 28, "N": 2, "mode": "R", "init": "theta", "seed": 3466, "steps": 3000, "score": 4.057140872636152, "clock": 4.381286267534824, "seconds": 3.23752498626709}, {"d": 28, "N": 2, "mode": "R", "init": "theta", "seed": 4466, "steps": 3000, "score": 4.381141532995075, "clock": 4.381286267534824, "seconds": 3.5065879821777344}, {"d": 28, "N": 2, "mode": "R", "init": "theta", "seed": 5466, "steps": 3000, "score": 4.057147612772921, "clock": 4.381286267534824, "seconds": 3.4776649475097656}, {"d": 28, "N": 2, "mode": "R", "init": "theta", "seed": 6466, "steps": 3000, "score": 4.057152943981797, "clock": 4.381286267534824, "seconds": 3.5760629177093506}, {"d": 28, "N": 2, "mode": "R", "init": "theta", "seed": 7466, "steps": 3000, "score": 4.057150413831085, "clock": 4.381286267534824, "seconds": 3.414463996887207}, {"d": 28, "N": 2, "mode": "R", "init": "theta", "seed": 8466, "steps": 3000, "score": 4.222126812979968, "clock": 4.381286267534824, "seconds": 3.478518009185791}, {"d": 28, "N": 2, "mode": "R", "init": "theta", "seed": 9466, "steps": 3000, "score": 4.219315948880045, "clock": 4.381286267534824, "seconds": 3.2433106899261475}, {"d": 28, "N": 2, "mode": "R", "init": "theta", "seed": 11466, "steps": 3000, "score": 3.8944887243276387, "clock": 4.381286267534824, "seconds": 2.7713029384613037}, {"d": 28, "N": 2, "mode": "R", "init": "theta", "seed": 10466, "steps": 3000, "score": 3.732043814480823, "clock": 4.381286267534824, "seconds": 2.96877121925354}, {"d": 28, "N": 2, "mode": "R", "init": "cycles", "seed": 232, "steps": 3000, "score": 2.5791415235719928, "clock": 4.381286267534824, "seconds": 2.6510169506073}, {"d": 28, "N": 2, "mode": "R", "init": "cycles", "seed": 1232, "steps": 3000, "score": 3.077512408537321, "clock": 4.381286267534824, "seconds": 2.572340250015259}, {"d": 28, "N": 2, "mode": "R", "init": "cycles", "seed": 2232, "steps": 3000, "score": 3.2336623488209106, "clock": 4.381286267534824, "seconds": 2.6109330654144287}, {"d": 28, "N": 2, "mode": "R", "init": "cycles", "seed": 3232, "steps": 3000, "score": 2.58027204225625, "clock": 4.381286267534824, "seconds": 2.4826390743255615}, {"d": 28, "N": 2, "mode": "R", "init": "cycles", "seed": 4232, "steps": 3000, "score": 2.746840581587573, "clock": 4.381286267534824, "seconds": 2.6594150066375732}, {"d": 28, "N": 2, "mode": "R", "init": "cycles", "seed": 6232, "steps": 3000, "score": 2.244552985088297, "clock": 4.381286267534824, "seconds": 2.5438241958618164}, {"d": 28, "N": 2, "mode": "R", "init": "cycles", "seed": 5232, "steps": 3000, "score": 2.741998467800857, "clock": 4.381286267534824, "seconds": 2.634956121444702}, {"d": 28, "N": 2, "mode": "R", "init": "cycles", "seed": 7232, "steps": 3000, "score": 2.413582518318693, "clock": 4.381286267534824, "seconds": 2.508157968521118}, {"d": 28, "N": 2, "mode": "R", "init": "cycles", "seed": 9232, "steps": 3000, "score": 3.076078568228743, "clock": 4.381286267534824, "seconds": 2.5167958736419678}, {"d": 28, "N": 2, "mode": "R", "init": "cycles", "seed": 8232, "steps": 3000, "score": 3.0752728774295703, "clock": 4.381286267534824, "seconds": 2.679548978805542}, {"d": 28, "N": 2, "mode": "R", "init": "cycles", "seed": 10232, "steps": 3000, "score": 2.5810367598423776, "clock": 4.381286267534824, "seconds": 2.557400941848755}, {"d": 28, "N": 2, "mode": "R", "init": "cycles", "seed": 11232, "steps": 3000, "score": 2.409149946875416, "clock": 4.381286267534824, "seconds": 2.4754621982574463}, {"d": 28, "N": 2, "mode": "R", "init": "random", "seed": 149, "steps": 3000, "score": 1.7292265934251805, "clock": 4.381286267534824, "seconds": 2.6112260818481445}, {"d": 26, "N": 2, "mode": "U", "init": "glued3", "seed": 709, "steps": 3000, "score": 4.057212080659939, "clock": 4.057159485638117, "log_rates": [24.383956640171192, 5.694906229482965, 4.290950964087954, 3.395463897389928, 3.641034404600423, 3.652993032602761, 3.5715867406454054, 3.512601780302947, 3.4682704321267335, 3.4791584876625454, 3.394398636621472, 3.326669931572486, 3.503676528427855, 16.44630156368002, -2.522045256447948, -3.112512344976637, -3.302297200626545, -3.399821352940778, -3.4228466337280037, -3.3907358315411553, -3.440360617837535, -3.437638363674433, -3.368687206899974, -2.940454935579807, -2.442345465741594, 5.1644912650393, 24.385327929716784, 4.246288722498017, 4.173924718870878, 4.080703161471908, 4.156539899814637, 4.192066695639801, 4.1022052450678075, 3.9050110108003064, 4.011018521222762, 4.019198852420497, 4.191997546284833, 4.537900796231945, 4.5720797761548475, -1.8773999059754993, -2.6898246951894476, -2.9294743422769636, -3.055884906074005, -3.128029097439062, -3.180143864820748, -3.128749424239773, -3.0823828234879733, -3.0372821562227736, -2.572839383968836, -1.662492811653172, 4.481551496243954, 4.9617796996213155, 24.385276065352787, 4.280881625456359, 4.210707171323745, 4.094612277125891, 3.9518984774212464, 3.926449171057624, 4.091826685956011, 3.8936280978354074, 3.964133266269699, 4.061154717642055, 4.193886195945215, 4.542199329758274, -1.9811261348074443, -2.72566824479612, -3.032550792535131, -3.1010147691734495, -3.2443247602219216, -3.2056557588561305, -3.252701712536925, -3.1772662445000184, -3.083819134162261, -2.5604037100722365, -1.6965812837005603, 4.1777841428407765, 4.949096184501415, 4.840249248343034, 24.38528716695767, 4.160105684919342, 4.128788682081839, 4.109535513476567, 4.063020969861039, 4.061010283114583, 4.059807635937102, 4.03731865063934, 3.9561623057319277, 4.127673183964355, 4.483133196525545, -1.969035545533561, -2.6911870110713494, -3.0525880157269265, -3.1270198024565605, -3.1580493235376346, -3.0935311570586235, -3.272744085494292, -3.0889393749285143, -3.006205740451295, -2.5347661555992884, -1.5490292177160028, 3.9591972230933816, 4.8437480202864975, 4.839040370355578, 4.954232080102193, 24.385272420370033, 4.167883110371415, 4.201648848798636, 4.154571682769849, 4.033576887190214, 3.9994102711569988, 4.008531735456491, 3.9916020872669913, 3.9825764508765102, 4.559909623569174, -1.9658810163394997, -2.788733710207927, -3.061040863083763, -3.2039717662215677, -3.280921687874364, -3.214762372287587, -3.1712114146358346, -3.0486766446917444, -2.9704664058958574, -2.5859332544605036, -1.639539467390058, 3.9530684758336885, 4.889649619919002, 4.725908749886566, 4.804896746594205, 4.82325512166039, 24.38526532438251, 4.196052396024726, 4.1386915235998565, 4.121580248143425, 3.9483275283650836, 3.963928242622638, 3.9411755011037024, 3.9214678321714205, 4.495701093349665, -1.9349156818397166, -2.831579996738189, -3.096489909782593, -3.225789311397196, -3.219230605073586, -3.3004601137957637, -3.24041086963022, -3.1390436592473927, -3.0020344325827013, -2.636185387219588, -1.7319557843232818, 4.044169994728615, 4.813416428209072, 4.847003533914352, 4.76698831710677, 4.854396201158525, 4.914174163611558, 24.385277961818307, 4.169178517265695, 4.168089331032739, 4.157910836182805, 4.092371508323986, 4.032863571880228, 4.062050743360921, 4.594300263151521, -2.0579150491905778, -2.7738767249178595, -3.092440261935988, -3.2552963225974745, -3.2141436130558088, -3.2441856332951162, -3.13723927787635, -3.0327612420215635, -2.9634347400332937, -2.5611170852637537, -1.7054960899225524, 3.913686599304825, 4.7960175141841574, 4.798409244365898, 4.671168440526677, 4.796048918015748, 4.747449732481942, 4.947071489150063, 24.385265229770823, 4.25401308943741, 4.23830777604376, 4.071983903164339, 4.094279173400097, 4.0461702310411445, 4.662340912012855, -2.105177128511003, -2.7783190486245886, -3.0976675877001556, -3.29531231156171, -3.201625445038538, -3.2509748067947686, -3.1649817992471236, -2.907770615753169, -2.8847967473724836, -2.6945552719702195, -1.7073882270309235, 4.052051016541659, 4.8297629547494925, 4.790799179279056, 4.760613372584654, 4.820039717016872, 4.795915601911776, 4.809707332997381, 4.814519167270884, 24.385270137107703, 4.244516867132801, 4.093794833004692, 4.0872259829033215, 4.087168885587045, 4.675078592853851, -2.1042680599222754, -2.85040395507657, -3.0734395419625806, -3.207565521066144, -3.2978845400044476, -3.228658546048592, -3.217989617149221, -2.937884028687985, -2.897191995868654, -2.512722220348331, -1.8053520339196103, 4.160737628939544, 4.598139678643698, 4.796083673736331, 4.715576087380026, 4.846725965061735, 4.8238442379430655, 4.70831997199655, 4.734522417954884, 4.757440330706168, 24.385260419982124, 4.264160853865651, 4.222945718473501, 4.07950999464538, 4.749512238874185, -2.108012583663251, -2.8709847114194176, -3.2094230630383076, -3.2546549779397522, -3.2940186871424864, -3.305162789687045, -3.2115431128648466, -3.0461014219665947, -2.7262308496279064, -2.5701435941822726, -2.035152204751217, 4.234360952950924, 4.202701460947407, 4.620146409513074, 4.914430427428049, 4.829903931125322, 4.845259808627046, 4.807793569562163, 4.772017496250656, 4.715016107062824, 4.796058610148453, 24.38527195184093, 4.230929106355262, 4.238522379281398, 4.832566071922904, -2.06591639537517, -2.910504666621269, -3.2804635618366973, -3.3239632234018055, -3.3073946624706827, -3.3157136377399183, -3.1688628385438555, -2.973442699217361, -2.747378925642736, -2.429428156923914, -2.018721165029958, 4.235877097385312, 4.878449685186421, 4.280296792153764, 4.540988645289656, 4.719855059791508, 4.882681253809476, 4.839904689982049, 4.811835774358435, 4.754210210725955, 4.757222737901969, 4.88720512450431, 24.38526856716961, 4.264395009481963, 4.91692221057556, -2.0378289194580033, -2.947543017385251, -3.1959952087115275, -3.281336552752407, -3.38174089500859, -3.2362166658002454, -3.2096141274289707, -2.916254735037234, -2.7837182797931956, -2.3703916479906133, -1.927773954345574, 4.226063708185608, 6.230557634653342, 4.864159262719404, 4.1752024181271805, 4.559316191030035, 4.792851102780849, 4.891121395926504, 4.855635941987168, 4.831503631982059, 4.978370764144789, 4.9433603100109025, 4.908333637746135, 24.38528595943523, 5.142665170437693, -1.97723767780341, -3.030402897754237, -3.2175284017502563, -3.3184172235573848, -3.3284902355496393, -3.304028347284094, -3.1449551645124596, -3.000517377796779, -2.7484397229921766, -2.1621117846632547, -1.7494672736755608, 24.385278964481962, 7.502644180818903, 6.0747951188611795, 4.943050475173547, 4.264904856971208, 4.584180808233338, 4.727226304180516, 4.854458971321651, 4.945628874064402, 4.863354348470208, 4.828750512573502, 4.9803960600887, 5.0161746714322515, 5.213810349579202, -1.9244444274393409, -2.9047092537492447, -3.3314695708968336, -3.263259622767127, -3.3907657848381514, -3.3104030613705255, -3.284473565802031, -3.0667607348556705, -2.6778236379392726, -2.146436378906855, -1.6638003098365366, -3.374440649643519, -2.4958496569406114, -2.568598770418924, -2.1601956166035605, -2.0097456772583073, -2.21181366933466, -2.8900439100711073, -2.947911632471877, -2.6884452592765817, -2.6944806170270437, -2.514449939374823, -2.6339206062165914, -2.779825670429756, -2.971587019425303, 13.80854882524394, -3.602784676508301, -3.598589361226911, -3.794390479210488, -3.761406753906353, -3.737789182491533, -3.7629831567077763, -3.767175070631401, -3.8077979198135834, -3.6955840616268585, -3.544781631778544, -3.5393046509007577, -2.7460284805499255, -2.8361218257444696, -3.077699089597167, -3.2917261065190786, -3.264452043801438, -3.365858491730333, -3.2211979921463416, -3.4323440897356847, -3.518157609762551, -3.5649638335234477, -3.481423227822666, -3.5589434654681193, -3.3935034252917475, -3.7828793719541873, 13.808546765759633, -3.5756458956718493, -3.668410392463477, -3.675820553909595, -3.744692430301208, -3.7056673814029493, -3.7741248149969913, -3.8454828926893745, -3.7810289802070436, -3.7401371684165943, -3.6450451410187004, -3.2118062961567775, -3.2422385909341203, -3.221756842539157, -3.2731428164484746, -3.241374581426855, -3.3349860039017427, -3.5546471850109347, -3.597298429421993, -3.6675597936588895, -3.539994384627254, -3.6491654635501747, -3.5817695534951874, -3.7366468933647, -3.716075519280947, -3.757680706283205, 13.80854682388502, -3.5328069298555858, -3.685603181751046, -3.6676289529735535, -3.720933537393384, -3.674421471407108, -3.6913827238050674, -3.824540293022694, -3.817427513053235, -3.8290728387063724, -3.6425281905804994, -3.639045800041546, -3.5941157372074457, -3.5783043700526056, -3.4447281758699804, -3.530987532016514, -3.6112030571671183, -3.637320269468584, -3.667873146565683, -3.648014296436111, -3.67018589422745, -3.765141295291866, -3.756948045451167, -3.720498369555203, -3.7305427890151748, -3.7167713872385977, 13.808546033050108, -3.5884488663764555, -3.7000841727665112, -3.743862849976202, -3.701683439121039, -3.705345513551806, -3.697010945373402, -3.767457305781931, -3.741362822351628, -3.394224504773103, -3.501781927475862, -3.7074555624318157, -3.687925403682505, -3.7542796341595945, -3.7385242174750712, -3.6797573179517835, -3.67321654173645, -3.6416466157912035, -3.689794375891366, -3.671092111140835, -3.739546943064868, -3.7320449950134096, -3.708707262881306, -3.7069527166568905, -3.7420992617739843, -3.7524043505500906, 13.808546185009687, -3.5082243972443803, -3.6653169542276585, -3.704535704616189, -3.7445452398009254, -3.8213243568694693, -3.763460244279111, -3.8271418971368902, -3.8954806005870277, -3.710644830669138, -3.533489162193526, -3.7301857933139506, -3.84032928697462, -3.800489158656807, -3.914353895858028, -3.762806563749006, -3.8309151118465374, -3.804212414291756, -3.7637584795104972, -3.7486897147065914, -3.77095620467941, -3.6575292084119946, -3.6213039533562723, -3.708917764168903, -3.7231922206977615, -3.7402358008847383, 13.808545466270322, -3.6313849640812754, -3.7689926029798104, -3.7536748031569354, -3.720018309533604, -3.758674589619743, -3.8481760819039583, -3.95650818155726, -3.9979869493641274, -3.9774640909884065, -3.93220689398503, -3.894936784942808, -3.801442363230837, -3.832290743092363, -3.8210816633583136, -3.9675675569373774, -3.838669206761907, -3.8553660817272086, -3.824568604209057, -3.8858615774770513, -3.801218805964931, -3.75395964917373, -3.7830879866679332, -3.8597985101991577, -3.866463053688538, -3.9314997294864535, 13.808542734433667, -3.5918946963838945, -3.6583183874857306, -3.802760601537923, -3.778769677911894, -3.770785747083583, -3.3109789028339573, -3.8861467496137236, -3.8800108638077213, -3.9683152478972006, -3.906557183717915, -3.968706115781241, -3.871815573168685, -3.890493795879295, -3.859250034697171, -3.906602046794593, -3.739081512316622, -3.8481762326342936, -3.8320708225883444, -3.6296392652757894, -3.6432317683667734, -3.607759701151807, -3.677736631091306, -3.643355673848876, -3.7855546772923296, -3.7985554544438407, 13.808546925468558, -3.408733062886829, -3.782387335991278, -3.7322881874744516, -3.7364212387824964, -2.8744735263739973, -2.924624865600755, -3.203338053167072, -3.6722822103552453, -3.93077781882115, -3.9317035130042473, -3.9724243016509577, -3.90468020785712, -3.946256096888146, -3.8363396763580933, -3.75934119502605, -3.8060961039190198, -3.71483757805503, -3.6413344866038737, -3.616854353479996, -3.6741313585972395, -3.7240512797672385, -3.711489244358425, -3.7818681223148323, -3.839618978395565, -3.704264881235991, 13.80854556578535, -3.5422707229638477, -3.7138800327124097, -3.74311547893246, -2.4390056794517245, -2.4008741770862687, -2.521361163562154, -2.652253364327484, -2.8219228552336437, -2.984892155590336, -3.475024568391545, -3.9109031353265373, -3.9502580174284785, -3.9896560721519285, -3.82830331911034, -3.8152429406165127, -3.740242653106423, -3.7311910715626677, -3.767748182762105, -3.705477297388848, -3.742692087956868, -3.660517068929211, -3.723536292317779, -3.8142140876072657, -3.7095728091921374, -3.786811162419187, 13.808545625933206, -3.5913984715795726, -3.445866154551535, -2.6296229282163357, -2.3213417209149037, -1.8118927435277739, -1.872417124258404, -2.007024677128098, -2.0334700295629276, -2.1582826664009853, -2.380153250974509, -2.596605348830458, -2.910456195706432, -3.685433792986596, -3.8402600442607318, -3.6660663770239865, -3.7342935776753228, -3.677248437136436, -3.5888784236356366, -3.630733814900678, -3.6949472355913713, -3.7170680215178273, -3.802022260501908, -3.7019987545884256, -3.7812742563295285, -3.7741711976160337, 13.808547374261364, 11.639313184074371, 13.614948157037531, 10.481037237539926, 9.279908344408017, 9.048640615195078, 8.339236613254183, 6.860339863683719, 6.381182630600329, 5.819974599101807, 5.425301585423579, 4.855197086236103, 3.93965702486707, 3.1608751636709904, 1.62678681531961, -2.446907663441295, -3.6308687914257036, -3.6344143754546403, -3.7066480552305094, -3.5946829149492525, -3.6911829293305862, -3.831431130995313, -3.76952149969615, -3.750122075444893, -3.7721605182957476, -3.7838893193591074], "seconds": 1.8134870529174805}, {"d": 28, "N": 2, "mode": "R", "init": "random", "seed": 1149, "steps": 3000, "score": 1.729910336313365, "clock": 4.381286267534824, "seconds": 2.637913942337036}, {"d": 26, "N": 2, "mode": "U", "init": "glued3", "seed": 1709, "steps": 3000, "score": 4.057210637206878, "clock": 4.057159485638117, "seconds": 1.9570960998535156}, {"d": 26, "N": 2, "mode": "U", "init": "glued3", "seed": 2709, "steps": 3000, "score": 4.057205049737159, "clock": 4.057159485638117, "seconds": 1.8343679904937744}, {"d": 26, "N": 2, "mode": "U", "init": "glued3", "seed": 3709, "steps": 3000, "score": 4.057202834217241, "clock": 4.057159485638117, "seconds": 1.8242087364196777}, {"d": 26, "N": 2, "mode": "U", "init": "glued10", "seed": 171, "steps": 3000, "score": 4.0571852100458345, "clock": 4.057159485638117, "seconds": 1.8607752323150635}, {"d": 26, "N": 2, "mode": "U", "init": "glued10", "seed": 1171, "steps": 3000, "score": 4.057187084682898, "clock": 4.057159485638117, "seconds": 1.8002569675445557}, {"d": 26, "N": 2, "mode": "U", "init": "glued10", "seed": 2171, "steps": 3000, "score": 4.057191588855386, "clock": 4.057159485638117, "seconds": 1.9120728969573975}, {"d": 26, "N": 2, "mode": "U", "init": "glued10", "seed": 3171, "steps": 3000, "score": 4.057192898794823, "clock": 4.057159485638117, "seconds": 1.8206629753112793}, {"d": 26, "N": 2, "mode": "U", "init": "theta", "seed": 706, "steps": 3000, "score": 3.894733691151466, "clock": 4.057159485638117, "seconds": 2.1215670108795166}, {"d": 26, "N": 2, "mode": "U", "init": "theta", "seed": 2706, "steps": 3000, "score": 3.2419084235464823, "clock": 4.057159485638117, "seconds": 1.9822516441345215}, {"d": 26, "N": 2, "mode": "U", "init": "theta", "seed": 1706, "steps": 3000, "score": 4.056806914201634, "clock": 4.057159485638117, "seconds": 2.049511194229126}, {"d": 26, "N": 2, "mode": "U", "init": "theta", "seed": 3706, "steps": 3000, "score": 2.7472775913896537, "clock": 4.057159485638117, "seconds": 1.9117178916931152}, {"d": 26, "N": 2, "mode": "U", "init": "theta", "seed": 4706, "steps": 3000, "score": 3.7320452451964723, "clock": 4.057159485638117, "seconds": 1.9115450382232666}, {"d": 26, "N": 2, "mode": "U", "init": "theta", "seed": 5706, "steps": 3000, "score": 3.8946616027596335, "clock": 4.057159485638117, "seconds": 2.0073652267456055}, {"d": 26, "N": 2, "mode": "U", "init": "theta", "seed": 6706, "steps": 3000, "score": 3.5926239824185617, "clock": 4.057159485638117, "seconds": 1.9895873069763184}, {"d": 26, "N": 2, "mode": "U", "init": "theta", "seed": 7706, "steps": 3000, "score": 3.894721339865759, "clock": 4.057159485638117, "seconds": 2.036245107650757}, {"d": 26, "N": 2, "mode": "U", "init": "theta", "seed": 8706, "steps": 3000, "score": 3.8947174384165684, "clock": 4.057159485638117, "seconds": 2.024700164794922}, {"d": 26, "N": 2, "mode": "U", "init": "theta", "seed": 9706, "steps": 3000, "score": 3.4053281007861487, "clock": 4.057159485638117, "seconds": 1.9537808895111084}, {"d": 26, "N": 2, "mode": "U", "init": "theta", "seed": 10706, "steps": 3000, "score": 3.5690395189915822, "clock": 4.057159485638117, "seconds": 2.1061928272247314}, {"d": 26, "N": 2, "mode": "U", "init": "theta", "seed": 11706, "steps": 3000, "score": 3.24191356627996, "clock": 4.057159485638117, "seconds": 2.1185531616210938}, {"d": 26, "N": 2, "mode": "U", "init": "cycles", "seed": 220, "steps": 3000, "score": 2.245761357141369, "clock": 4.057159485638117, "seconds": 1.8940160274505615}, {"d": 26, "N": 2, "mode": "U", "init": "cycles", "seed": 1220, "steps": 3000, "score": 1.3763284887959397, "clock": 4.057159485638117, "seconds": 1.7709739208221436}, {"d": 26, "N": 2, "mode": "U", "init": "cycles", "seed": 2220, "steps": 3000, "score": 1.191692285818284, "clock": 4.057159485638117, "seconds": 1.9075419902801514}, {"d": 26, "N": 2, "mode": "U", "init": "cycles", "seed": 3220, "steps": 3000, "score": 2.413882739038652, "clock": 4.057159485638117, "seconds": 1.8625609874725342}, {"d": 26, "N": 2, "mode": "U", "init": "cycles", "seed": 4220, "steps": 3000, "score": 1.9050773714700435, "clock": 4.057159485638117, "seconds": 1.9329149723052979}, {"d": 26, "N": 2, "mode": "U", "init": "cycles", "seed": 5220, "steps": 3000, "score": 3.0774537927660983, "clock": 4.057159485638117, "seconds": 1.8492698669433594}, {"d": 26, "N": 2, "mode": "U", "init": "cycles", "seed": 6220, "steps": 3000, "score": 2.076349906048539, "clock": 4.057159485638117, "seconds": 1.8661599159240723}, {"d": 26, "N": 2, "mode": "U", "init": "cycles", "seed": 8220, "steps": 3000, "score": 1.9051529386766433, "clock": 4.057159485638117, "seconds": 1.822342872619629}, {"d": 26, "N": 2, "mode": "U", "init": "cycles", "seed": 10220, "steps": 3000, "score": 1.731983636384041, "clock": 4.057159485638117, "seconds": 1.8087148666381836}, {"d": 26, "N": 2, "mode": "U", "init": "cycles", "seed": 7220, "steps": 3000, "score": 2.076369312058197, "clock": 4.057159485638117, "seconds": 2.0862011909484863}, {"d": 26, "N": 2, "mode": "U", "init": "cycles", "seed": 9220, "steps": 3000, "score": 2.076413384492398, "clock": 4.057159485638117, "seconds": 1.9992918968200684}, {"d": 26, "N": 2, "mode": "U", "init": "cycles", "seed": 11220, "steps": 3000, "score": 2.0763408164565367, "clock": 4.057159485638117, "seconds": 1.8881819248199463}, {"d": 26, "N": 2, "mode": "U", "init": "random", "seed": 471, "steps": 3000, "score": 2.0759615331578147, "clock": 4.057159485638117, "seconds": 1.9216129779815674}, {"d": 26, "N": 2, "mode": "U", "init": "random", "seed": 1471, "steps": 3000, "score": 1.5475113709399215, "clock": 4.057159485638117, "seconds": 2.0722270011901855}, {"d": 26, "N": 2, "mode": "R", "init": "glued3", "seed": 283, "steps": 3000, "score": 4.057205198796596, "clock": 4.057159485638117, "seconds": 2.9445109367370605}, {"d": 26, "N": 2, "mode": "R", "init": "glued3", "seed": 1283, "steps": 3000, "score": 4.057206894243814, "clock": 4.057159485638117, "seconds": 2.8290140628814697}, {"d": 26, "N": 2, "mode": "R", "init": "glued3", "seed": 2283, "steps": 3000, "score": 4.057212774300625, "clock": 4.057159485638117, "log_rates": [24.38821073880774, 5.78974995522568, 4.281145716566269, 3.4051735599369093, 3.685907376829183, 3.695728737253333, 3.73026034692, 3.6515302479400016, 3.4739740838665414, 3.442018338742733, 3.3716831736562844, 3.3348461293775693, 3.539323374990098, 16.40926952940573, -2.4226918214012088, -3.019882616811842, -3.236303307678948, -3.3998460080450474, -3.4514850191469337, -3.419132189043168, -3.3574879750600486, -3.357534564321812, -3.2355510573466852, -2.969775888100538, -2.413578883105374, 5.21166031174326, 24.389532559704957, 4.271549088994654, 4.240826106037426, 4.021333591393127, 4.0896150901277695, 4.032344887435905, 3.9282581124765916, 3.9152743765134987, 3.9840377139802086, 3.9348589647405756, 4.0276815201158405, 4.445683639806115, 4.489089687200279, -2.0151404031036546, -2.730100213393889, -3.0547355955538955, -3.140072247337418, -3.1908609891124002, -3.132220755873402, -3.2497299436033065, -3.121896514875886, -3.0200935288135122, -2.6864123292373607, -1.8351120573289292, 4.48313723330949, 4.795604403793138, 24.389510025032052, 4.32152517721401, 4.245259415068282, 4.130042996848029, 4.07811225222725, 4.057788708630152, 4.050053964098859, 3.9015826151771016, 3.8144822454275245, 3.989938099048947, 4.137101445954715, 4.478733370601963, -1.9948237065705543, -2.8489413222251394, -3.024919067966749, -3.1016468974031235, -3.2516145986086626, -3.2409308208477934, -3.228696811490394, -3.1937274932283914, -3.0465057217575877, -2.629943856228153, -1.7627880542000254, 4.145823637638204, 4.887782734395139, 4.90065811583749, 24.389525557736917, 4.196086064186887, 4.14453595645806, 4.155181693347964, 4.1888917218213555, 3.9943307782216033, 4.0817808387431835, 3.986129972365877, 4.050716650620957, 4.043907148636178, 4.4157232093286645, -2.0600431709382137, -2.7169809440322505, -3.0824967279629605, -3.2326052605482816, -3.086731497436419, -3.2313311487710084, -3.235744840229798, -3.1138601726935162, -2.9667823840564846, -2.609729968185801, -1.5981978969233728, 4.003533813147589, 4.794602942534543, 4.774767762197157, 4.891061308924493, 24.3895082975143, 4.177836102140588, 4.204507393864807, 4.1760359807575025, 4.176404112060262, 4.023855707659653, 4.039964694588938, 4.023658658388627, 4.025352655061114, 4.484325111080281, -2.0380109625528173, -2.7650482954879014, -3.1332198248204257, -3.223079060515642, -3.2069258457498133, -3.265027259190855, -3.2229626282994372, -3.102567448470276, -3.011389883147122, -2.570849199858474, -1.6997523711827534, 3.977927821707188, 4.782074733740826, 4.779050172661863, 4.830292255599381, 4.890311258352635, 24.389501992202263, 4.303761572944495, 4.216070993876381, 4.079478073035152, 4.027773178524751, 3.9655063843558844, 3.968570853102259, 3.958612166740423, 4.552644623182095, -2.008657410940198, -2.823527069102216, -3.0390511283169452, -3.239622264113358, -3.285454592718, -3.2767664624259827, -3.1791915926666157, -3.07547397233012, -3.011158544931223, -2.603432431469424, -1.682709048515962, 4.051196163560845, 4.875708080248723, 4.93424074512064, 4.848556288595941, 4.87408348165367, 4.940839835391701, 24.389519375443065, 4.306605768446325, 4.236418064176143, 4.201839110794896, 4.153342397833291, 4.045350886144931, 4.097200790829876, 4.5249560457022495, -2.0225703210033106, -2.759990783456664, -3.160557829926059, -3.191249456906639, -3.356472935315846, -3.1955293546149997, -3.126849432751147, -3.1012263032372425, -2.860028448303763, -2.611199973705112, -1.6997551771133725, 4.124081292865487, 4.851172510964712, 4.791527839943614, 4.977774749699422, 4.882982020305563, 4.826346641422487, 5.078376513839769, 24.389520136045146, 4.194139083036498, 4.211726636084251, 4.187496766019831, 4.1404161034267055, 4.127035258460718, 4.590133971268757, -2.130457878498216, -2.8237021269172162, -3.1547435609896324, -3.2023647526119956, -3.314621356151271, -3.2250848298602293, -3.187622048220802, -3.0831092033844953, -2.8653806755243836, -2.5927375076592476, -1.8155840120317135, 4.088234595356409, 4.687930216001534, 4.818670208805278, 4.788702052353633, 4.787331264481571, 4.781247700681501, 4.849857382044767, 4.9043774266007425, 24.389503586869566, 4.286717919632428, 4.178921136247572, 4.1203863326121155, 4.082476103896626, 4.586848725379816, -2.0972379018402916, -2.9355191456454706, -3.25179533248325, -3.2954594836303506, -3.365446928200387, -3.2301304173310403, -3.2077952641984875, -3.081403795555757, -2.894603957887272, -2.6647283373856405, -1.8918268112060292, 4.04319918040044, 4.620630975216862, 4.727434771625418, 4.817963334175539, 4.81136535077196, 4.805801910771265, 4.791411785544856, 4.8527481568211215, 4.861651878261863, 24.389504819577198, 4.192717899478002, 4.236569022848238, 4.125999748226028, 4.76814062619628, -2.085841624633441, -2.960897954257248, -3.2337731002179484, -3.2737644065534948, -3.3155116695895965, -3.258491722935352, -3.17625807045536, -3.060662117452622, -2.7443102252729763, -2.5172770321812012, -2.0204654160219393, 4.214712796431682, 4.177925143820639, 4.611745973746473, 4.721016837364769, 4.842042413131899, 4.819686966074973, 4.841595302814759, 4.768152037239198, 4.717012850644457, 4.851898963701531, 24.389506866578447, 4.249469438110894, 4.1178592438259, 4.797695803651726, -2.198222195422846, -2.9343998481584723, -3.216506698332843, -3.371178096087983, -3.2761582428530027, -3.2707276915788954, -3.213654453299312, -3.032457898472969, -2.744853392346761, -2.3318216566167855, -2.0993851189039394, 4.157458300603882, 4.791122104254936, 4.072186135956958, 4.641954811860238, 4.818978342105462, 4.741747862999219, 4.85772242542396, 4.784152759067954, 4.872783042006497, 4.772771124970089, 4.88044541613129, 24.3895145254688, 4.187961152440056, 4.942249543681742, -2.0776914333530025, -2.912877383419532, -3.198627709510473, -3.224430982654766, -3.3615593777189465, -3.2879891455775163, -3.19917606748103, -3.088628701803066, -2.7102322793541607, -2.411770272214225, -1.9596500946174138, 4.189599915617377, 6.037293049438629, 4.797519969687469, 4.079819335483937, 4.521152739245615, 4.645286551182131, 4.704905733885848, 4.797390077547959, 4.764123783703339, 4.7439319412826535, 4.752541529912433, 4.875363696876097, 24.38949918090755, 4.96289261665652, -2.128394121481935, -2.946285735395535, -3.292784004276504, -3.4035221628434544, -3.298895870074297, -3.2591180250924374, -3.2771670709293113, -3.0524834829922725, -2.842621674435833, -2.300083205058458, -1.8310990175583466, 24.389503564910715, 7.341826761136086, 6.035020450372777, 4.885584612242367, 4.137908634027867, 4.538323233472801, 4.700317645330273, 4.7993591971264715, 4.782284526611439, 4.805626742442394, 4.860226108482633, 4.803917834925909, 4.871287206486685, 5.031796512160786, -2.0807020237027767, -3.0344390029660975, -3.250012142117688, -3.3511891012634436, -3.356442628983725, -3.3157431102887784, -3.2289370483812903, -3.1302259178509266, -2.767364263889267, -2.183389803050735, -1.609685004253086, -3.2329802671569277, -2.482784739592175, -2.8406462633786056, -2.2863358190658034, -2.181364256853626, -2.2801310791021834, -2.9173893010021055, -3.0710828989555474, -2.8225350548965684, -2.63950763586441, -2.700740163833883, -2.7122789339150253, -2.821638670494471, -3.083285586607921, 13.7715037693719, -3.590983717962639, -3.640112981640066, -3.712675294882964, -3.794735818252218, -3.6421210713400853, -3.7375703533279876, -3.7801454564140187, -3.7269089210953457, -3.704940665700389, -3.4674699770462194, -3.5820443425461552, -2.816223006231665, -2.9431932605675115, -3.152413273773669, -3.2667453997860947, -3.424264467767094, -3.4532682381805184, -3.5435490505579184, -3.5687620381470504, -3.530472099491147, -3.5164116961142486, -3.550407466753575, -3.4844256881980953, -3.487543507919383, -3.729636283136351, 13.771499417879802, -3.610657797163412, -3.7240804038471014, -3.733796223274326, -3.8332217805307076, -3.7569573515651986, -3.7407621480344826, -3.8987846075793673, -3.8233599399313127, -3.7813784678895805, -3.675050300745679, -3.219429629576343, -3.218653765489882, -3.1808008577185416, -3.2731661351263517, -3.31489568740336, -3.4560897735533525, -3.4772860925768847, -3.627245216345182, -3.694230408498443, -3.684611982872258, -3.7423134355487315, -3.645475120908269, -3.7014086459292272, -3.833445610105733, -3.809684491571709, 13.771501785782375, -3.586148263712463, -3.675158524972233, -3.665382621956734, -3.781894438357011, -3.690254010776121, -3.7147435628103573, -3.837545321941263, -3.7636591224143436, -3.769291066492605, -3.623765671072784, -3.573359477972867, -3.6122281506881806, -3.5206882553832513, -3.4099244234960353, -3.43265709770748, -3.499036844124138, -3.603991366555874, -3.7955482259949167, -3.547174338418499, -3.606373863789682, -3.6640945255696717, -3.826600287192981, -3.8083388783019285, -3.7708571041811583, -3.723771042267163, 13.771502098023412, -3.492614507696756, -3.6363778577388777, -3.745389139040004, -3.684514804108067, -3.76711210991711, -3.831584948133629, -3.84605667026208, -3.7785529898560046, -3.510938069882208, -3.504888516940203, -3.7215214174502336, -3.765535523415225, -3.705001548855465, -3.601909329036918, -3.6264034743003317, -3.6346117444366994, -3.6563440347211866, -3.6132808775852814, -3.6219036525106563, -3.700391139468189, -3.775101335693962, -3.7121020185235887, -3.695106944302512, -3.720685603328006, -3.739936795995347, 13.771500903590958, -3.5277410484053333, -3.6689104686800014, -3.7205448995961246, -3.697255748947683, -3.7588897199730975, -3.7390078932260145, -3.7752651191469737, -3.7013743853831733, -3.793601328401448, -3.6523076353004233, -3.7524108793769773, -3.7404129998188456, -3.6648429527986703, -3.7225919442950595, -3.7034867009241683, -3.697732998320746, -3.5823304515274383, -3.7053612361626995, -3.7643211558563223, -3.798293474131872, -3.6636478065184934, -3.756290829575867, -3.675261929015873, -3.7389369332953333, -3.846220373355281, 13.771501451663946, -3.535098499865731, -3.653143491629039, -3.7034055748662853, -3.6574079070361094, -3.781145289106402, -3.815569171726614, -3.838837290852536, -3.887780403163744, -3.881366939747754, -3.932772828724686, -3.8475348462177745, -3.8101577132496383, -3.7558275084044657, -3.7394837770569023, -3.816303615031654, -3.7378752306179917, -3.6970346634873974, -3.7116628872364976, -3.642982768707968, -3.751093152496538, -3.7201082635897826, -3.735853568625742, -3.7354170853034177, -3.818269635440571, -3.802280826434522, 13.771499752732595, -3.5875345064809805, -3.5461061026311276, -3.662376728378845, -3.769621800181646, -3.736756685964204, -3.427324078478958, -3.852754108715595, -3.7918608445578306, -3.896755776115472, -3.8566242600721896, -3.8214089161314315, -3.808581982702608, -3.766899563504244, -3.781611665398529, -3.6095148373378, -3.752941203593021, -3.6778460100084955, -3.730085626112631, -3.643617269558344, -3.6614894619482325, -3.7254430514654153, -3.648294692771462, -3.705243346339997, -3.700997227660417, -3.7363795969686313, 13.771502370994549, -3.5075009151001675, -3.6160210182664563, -3.7373602732325266, -3.6222361840472144, -2.857642338788027, -2.8660712411076985, -3.1229013761342435, -3.1942655860192035, -3.844697787381952, -3.908950393793837, -3.8829136092277565, -3.864032554556005, -3.7817798353372463, -3.7884987948392372, -3.8395662069167718, -3.7467723513044335, -3.757914389170234, -3.68529229346598, -3.652532633839096, -3.6347769936664016, -3.6974955826080738, -3.6390094769832584, -3.7238206304585764, -3.714800546679027, -3.757351531536171, 13.771502083911985, -3.5945711344114284, -3.5648458985772, -3.6966895666632427, -2.396783468951862, -2.4329640690551795, -2.5515666923089264, -2.651251615422514, -2.795191818585282, -3.0378946375640647, -3.1266235398156477, -3.870494515290361, -4.025318612031866, -3.9147893587394935, -3.78705058058515, -3.7490197112046157, -3.641986077298533, -3.7112401705330376, -3.6427665707029226, -3.543236957458656, -3.6810522814928968, -3.593551032708538, -3.7104634038496274, -3.652455184233796, -3.6202829293032432, -3.674568420444371, 13.771502750104315, -3.493455517547172, -3.489693094173715, -2.451861048892453, -2.3960559637039474, -2.086301247829659, -1.8618589390453153, -1.968387718740137, -2.0264576207967164, -2.144990442319831, -2.405730916562833, -2.6095734732071647, -2.853837977044266, -3.7439146487054034, -3.705368373414695, -3.657156674518239, -3.7860852070037576, -3.654251457336553, -3.6489691380832543, -3.619716670975531, -3.6098306075669964, -3.622899631606132, -3.6527296480296267, -3.599949078093516, -3.611191055778529, -3.687790575010189, 13.771503890728377, 11.34105314637811, 13.617071590064878, 10.288663518523467, 9.20302949899052, 8.798424202830722, 8.342652778311876, 7.227501100504971, 6.1058794110275585, 5.827683126015544, 5.350912473467997, 4.9038037355964565, 4.240955084654999, 3.211863378252817, 2.134598934092663, -2.74452123520735, -3.6776086319929098, -3.7987798589508137, -3.6749348273303335, -3.701092787662506, -3.656750623861788, -3.6315611844897244, -3.734966334474343, -3.6546784659685674, -3.6916621751131697, -3.671671464134923], "seconds": 2.799053192138672}, {"d": 26, "N": 2, "mode": "R", "init": "glued10", "seed": 1042, "steps": 3000, "score": 4.057185010528305, "clock": 4.057159485638117, "seconds": 2.6211178302764893}, {"d": 26, "N": 2, "mode": "R", "init": "glued3", "seed": 3283, "steps": 3000, "score": 4.057207736977368, "clock": 4.057159485638117, "seconds": 2.7989580631256104}, {"d": 26, "N": 2, "mode": "R", "init": "glued10", "seed": 42, "steps": 3000, "score": 4.057193266405755, "clock": 4.057159485638117, "seconds": 2.94939923286438}, {"d": 26, "N": 2, "mode": "R", "init": "glued10", "seed": 3042, "steps": 3000, "score": 4.057190082427278, "clock": 4.057159485638117, "seconds": 2.626316785812378}, {"d": 26, "N": 2, "mode": "R", "init": "glued10", "seed": 2042, "steps": 3000, "score": 4.057192086849101, "clock": 4.057159485638117, "seconds": 2.897737979888916}, {"d": 26, "N": 2, "mode": "R", "init": "theta", "seed": 861, "steps": 3000, "score": 3.8947382234138255, "clock": 4.057159485638117, "seconds": 2.763557195663452}, {"d": 26, "N": 2, "mode": "R", "init": "theta", "seed": 1861, "steps": 3000, "score": 3.077608358231148, "clock": 4.057159485638117, "seconds": 2.5089919567108154}, {"d": 26, "N": 2, "mode": "R", "init": "theta", "seed": 2861, "steps": 3000, "score": 4.0552658219134115, "clock": 4.057159485638117, "seconds": 2.4078807830810547}, {"d": 26, "N": 2, "mode": "R", "init": "theta", "seed": 5861, "steps": 3000, "score": 3.7320422013365513, "clock": 4.057159485638117, "seconds": 2.3362057209014893}, {"d": 26, "N": 2, "mode": "R", "init": "theta", "seed": 4861, "steps": 3000, "score": 2.91268542662136, "clock": 4.057159485638117, "seconds": 2.3603079319000244}, {"d": 26, "N": 2, "mode": "R", "init": "theta", "seed": 3861, "steps": 3000, "score": 3.915839748437457, "clock": 4.057159485638117, "seconds": 2.586414098739624}, {"d": 26, "N": 2, "mode": "R", "init": "theta", "seed": 6861, "steps": 3000, "score": 3.894730735163391, "clock": 4.057159485638117, "seconds": 2.667482852935791}, {"d": 26, "N": 2, "mode": "R", "init": "theta", "seed": 8861, "steps": 3000, "score": 3.894704253589112, "clock": 4.057159485638117, "seconds": 2.3740286827087402}, {"d": 26, "N": 2, "mode": "R", "init": "theta", "seed": 7861, "steps": 3000, "score": 3.0776532699162122, "clock": 4.057159485638117, "seconds": 2.448463201522827}, {"d": 26, "N": 2, "mode": "R", "init": "theta", "seed": 9861, "steps": 3000, "score": 3.405578127690888, "clock": 4.057159485638117, "seconds": 2.4363059997558594}, {"d": 26, "N": 2, "mode": "R", "init": "theta", "seed": 11861, "steps": 3000, "score": 2.747326411136401, "clock": 4.057159485638117, "seconds": 2.323552131652832}, {"d": 26, "N": 2, "mode": "R", "init": "theta", "seed": 10861, "steps": 3000, "score": 3.8947299763941596, "clock": 4.057159485638117, "seconds": 2.501800298690796}, {"d": 26, "N": 2, "mode": "R", "init": "cycles", "seed": 141, "steps": 3000, "score": 2.0748440962479835, "clock": 4.057159485638117, "seconds": 2.3638498783111572}, {"d": 26, "N": 2, "mode": "R", "init": "cycles", "seed": 2141, "steps": 3000, "score": 2.747094829155245, "clock": 4.057159485638117, "seconds": 2.307796001434326}, {"d": 26, "N": 2, "mode": "R", "init": "cycles", "seed": 1141, "steps": 3000, "score": 3.4053039819656434, "clock": 4.057159485638117, "seconds": 2.475944995880127}, {"d": 26, "N": 2, "mode": "R", "init": "cycles", "seed": 5141, "steps": 3000, "score": 2.83213743651314, "clock": 4.057159485638117, "seconds": 2.316593885421753}, {"d": 26, "N": 2, "mode": "R", "init": "cycles", "seed": 4141, "steps": 3000, "score": 2.414023301953785, "clock": 4.057159485638117, "seconds": 2.395565986633301}, {"d": 26, "N": 2, "mode": "R", "init": "cycles", "seed": 3141, "steps": 3000, "score": 2.5771201520957456, "clock": 4.057159485638117, "seconds": 2.5093870162963867}, {"d": 26, "N": 2, "mode": "R", "init": "cycles", "seed": 6141, "steps": 3000, "score": 2.747106910691402, "clock": 4.057159485638117, "seconds": 2.458723783493042}, {"d": 26, "N": 2, "mode": "R", "init": "cycles", "seed": 7141, "steps": 3000, "score": 2.746183512385912, "clock": 4.057159485638117, "seconds": 2.3281099796295166}, {"d": 26, "N": 2, "mode": "R", "init": "cycles", "seed": 8141, "steps": 3000, "score": 2.4134597559085647, "clock": 4.057159485638117, "seconds": 2.349982976913452}, {"d": 26, "N": 2, "mode": "R", "init": "cycles", "seed": 9141, "steps": 3000, "score": 2.9101061863421416, "clock": 4.057159485638117, "seconds": 2.3349521160125732}, {"d": 26, "N": 2, "mode": "R", "init": "cycles", "seed": 10141, "steps": 3000, "score": 1.3758166799490712, "clock": 4.057159485638117, "seconds": 2.298483371734619}, {"d": 26, "N": 2, "mode": "R", "init": "cycles", "seed": 11141, "steps": 3000, "score": 1.7319381845312987, "clock": 4.057159485638117, "seconds": 2.28117299079895}, {"d": 26, "N": 3, "mode": "U", "init": "glued3", "seed": 248, "steps": 3000, "score": 2.7473528669279728, "clock": 2.7474774194546225, "seconds": 1.8150920867919922}, {"d": 26, "N": 2, "mode": "R", "init": "random", "seed": 762, "steps": 3000, "score": 1.7292791692327891, "clock": 4.057159485638117, "seconds": 2.418184995651245}, {"d": 26, "N": 2, "mode": "R", "init": "random", "seed": 1762, "steps": 3000, "score": 1.3746163540308995, "clock": 4.057159485638117, "seconds": 2.3959779739379883}, {"d": 26, "N": 3, "mode": "U", "init": "glued3", "seed": 1248, "steps": 3000, "score": 2.7475311004752876, "clock": 2.7474774194546225, "seconds": 1.7121741771697998}, {"d": 26, "N": 3, "mode": "U", "init": "glued3", "seed": 2248, "steps": 3000, "score": 2.747546410222874, "clock": 2.7474774194546225, "seconds": 1.6953742504119873}, {"d": 26, "N": 3, "mode": "U", "init": "glued3", "seed": 3248, "steps": 3000, "score": 2.747556392556095, "clock": 2.7474774194546225, "log_rates": [28.759362696075804, 7.877749129445085, 5.512692936638778, 5.396215547785563, 5.3966024892487106, 5.335129339587017, 5.23871034567619, 5.279523205107202, 6.212177439139296, 23.051407804291017, 1.8724567938314425, 1.2401025385201427, 1.048991593288117, 0.8598763075882196, 0.937759770929032, 1.190426152827197, 1.9244075734016342, 15.345449637617982, -4.068851101268244, -4.696476310718336, -4.944459469507514, -5.1231567433263345, -4.98287216869259, -4.720744967867584, -4.015491510947223, 6.4463166719003775, 28.7642583083351, 6.365563469669043, 6.138279799233409, 6.031145592277881, 5.966060545556665, 5.919169280978196, 5.959193280331129, 6.082781168168307, 6.854969832787539, 2.6674010151003538, 2.003828895252365, 1.6655018069479088, 1.5716048117914023, 1.6109774452114416, 1.9675378078715091, 2.8619074177854027, 2.689259502718035, -3.4527660665666806, -4.220204783867545, -4.464369080737206, -4.588729579110709, -4.581276032692576, -4.2136478008788245, -3.314995664612419, 6.200119358802951, 6.490385787448181, 28.762389971116654, 6.254938971041234, 6.09685824122439, 6.092016188286523, 5.959848758601281, 5.890803693883759, 5.969197317583969, 6.9355322235746275, 2.676998226187292, 1.9674125038746237, 1.6648539834688179, 1.5417172313739829, 1.6177787368302103, 1.9548516901434545, 2.8822668438183285, 2.7354021848383865, -3.4881470292660244, -4.31017242466324, -4.549490497407635, -4.607630814476256, -4.627168801905163, -4.284995740000446, -3.475350300816084, 6.005834926857338, 6.440658997007319, 6.593571156695028, 28.762010031541767, 6.357315603440446, 6.119845450803453, 5.999197282803285, 6.01968955951442, 5.939661924796515, 6.6842804477947695, 2.5744721890764275, 1.8059994237461445, 1.6254916821425405, 1.5469603750552496, 1.6812135594451538, 1.952534385223269, 2.839381926657414, 2.740376676036386, -3.4344795080282213, -4.233427174920673, -4.522928836625481, -4.680901520584835, -4.6224417598917, -4.259454805471473, -3.401896489309697, 5.943008188675958, 6.583436539893287, 6.585300643863377, 6.623325193233013, 28.761995676894742, 6.42190408261298, 6.279080133173718, 6.067561454743274, 5.974310239741806, 6.630005032520016, 2.5731885700140102, 1.8253100407591003, 1.6660424754599168, 1.5728655045129833, 1.625023867985803, 1.9366250391886213, 2.8785147466980123, 2.6363712089045697, -3.482854835248433, -4.2423883773687, -4.564001797530959, -4.609140455092331, -4.577911516382266, -4.235128180763256, -3.414060165208868, 6.073374217731165, 6.574641191830255, 6.575612451237284, 6.614955645991767, 6.579051347533629, 28.76193456883064, 6.371769371305799, 6.1622573400978515, 6.080898523607955, 6.825499414867432, 2.570961952250127, 1.7008626420739954, 1.5080102902692603, 1.5464194655682926, 1.7869108049194877, 1.9608733255545296, 2.7393035702073836, 2.6170980301768965, -3.4904795177346633, -4.263751126409099, -4.471067369359437, -4.615513065123504, -4.5240434232629525, -4.188718638827584, -3.4668208362484827, 6.095280793815474, 6.454687908628782, 6.571851615208137, 6.534328643677583, 6.507186225647264, 6.735486704358801, 28.761970609826328, 6.299384981186957, 6.148126823398359, 6.8317713881258175, 2.460396429901082, 1.7225390373826504, 1.4250885054629145, 1.5332597535035661, 1.7583451015878333, 2.1004859733073324, 2.6916588965447295, 2.641531120622334, -3.5257016970507915, -4.22560235128037, -4.530030755569397, -4.57444480921686, -4.552891320293215, -4.234032688738589, -3.513969601747208, 6.129861623682787, 6.0048882059249795, 6.591188747983126, 6.607441969066655, 6.472967101915764, 6.6283400505511985, 6.6183940983012235, 28.76198735653527, 6.460991463993784, 6.878752042147747, 2.4142770934394067, 1.7324256032683358, 1.4427718486849506, 1.4264618376665241, 1.7151610391023098, 2.1930589065179085, 2.6762521133917323, 2.6662479567843507, -3.549247809975263, -4.247105745101671, -4.532762963535145, -4.668253176573031, -4.60866642419363, -4.217700483343785, -3.487627084792344, 6.395173414667603, 8.805567714201977, 6.34996732872821, 6.416043446735497, 6.505814085271697, 6.53476716978776, 6.51430811778058, 6.542578490790837, 28.76199453048241, 6.992496165832962, 2.4445149665025663, 1.6173049541893867, 1.4341058365892918, 1.407250610148132, 1.6386666318993064, 2.3108969169764197, 2.7398754979484443, 2.639256426881653, -3.492601973684237, -4.206424950626816, -4.504196583822943, -4.649840401545634, -4.580493310811092, -4.207992180958565, -3.4317835933527, 28.761995155934375, 9.997533596034197, 8.665448367164835, 6.253484743673349, 6.4939311401295186, 6.630118493659875, 6.537858360169084, 6.55171356346088, 6.544507073396994, 7.106529013271025, 2.4452597299213314, 1.5185680748036567, 1.3455105135346914, 1.3521436093761336, 1.5784329015312224, 2.2841520082969295, 3.057890247700623, 2.6225827169850007, -3.4384936628674896, -4.2535576814514675, -4.60496566374687, -4.608813844326644, -4.605550182703008, -4.271797928748958, -3.398194716161584, 1.0532766212142006, 2.0362796827984186, 1.1080346893025224, 1.5820702709668708, 0.5563784017900589, 1.006769182702143, 1.3785155723169333, 1.573657120418328, 1.5285384469663235, 1.2852065232841796, 20.75142186197119, 0.9321691249859109, 0.6959889317160328, 0.5351143541310197, 0.4591634182235777, 0.31499171503535606, 0.5597318370325891, 0.6194055999175409, -4.8606830558225935, -5.271434829303871, -5.496032988767028, -5.570496013714616, -5.453021002334512, -5.274454792531183, -4.62148977143664, 0.5576445719299374, 1.591173003413583, 1.4884919648602888, 1.2750721057222651, 0.9908596349001707, 0.7456440431319696, 0.6567073441543905, 0.5705146828569381, 0.5711990194381344, 0.5823916079252067, 1.3103254551130725, 20.751402681102075, 0.9578160311361887, 0.8258164454452892, 0.5144031205603957, 0.4305888857926146, 0.3964038443928095, 0.5391620541955235, -4.745207498100488, -5.277676695691973, -5.486768390521291, -5.477213707815814, -5.389415211086517, -5.248631253033772, -4.57923778356074, 0.34186775595548463, 0.4847396777587357, 0.7135670608971092, 0.9435766391888992, 0.8895060141869506, 0.7634758421859903, 0.6568087097594048, 0.5964880282374306, 0.39635792113686164, 0.4411101198029794, 1.30245380085678, 1.3105172707709696, 20.75138532252366, 0.9420707950890411, 0.7227855877906206, 0.5263090422992639, 0.4466671068298334, 0.5725202235707761, -4.939503019019237, -5.400620277474991, -5.520981268080082, -5.422400918538754, -5.429737285469077, -5.2688895566425105, -4.573768372824147, 0.4339159888954903, 0.17185899767471466, 0.0580295722259609, 0.3274950168810744, 0.5283024130523409, 0.5409366465953649, 0.6331346171291617, 0.6511972790271019, 0.5459288153530334, 0.5087473812967731, 1.3051632826475468, 1.2673587749416735, 1.2814500779860922, 20.751394018197427, 0.8769758673344651, 0.7195126175626458, 0.6009857831038468, 0.6804941472881006, -4.925802417761578, -5.394723299942001, -5.518775300382638, -5.494828493328048, -5.399598825900216, -5.203066237438117, -4.63332290434766, 0.5709909350789286, 0.41093005116405873, 0.1347846521233955, -0.07970299820939002, -0.02425826820390441, 0.1567828992704094, 0.4014383061134993, 0.3754470031622366, 0.5473467234211897, 0.5919657409182932, 1.2218687860812534, 1.3131650817495641, 1.312541503902662, 1.339881746863252, 20.751420192666515, 0.986750258347836, 0.781766757501743, 0.6844336054482151, -4.974341638567641, -5.4530576430286315, -5.602530667434445, -5.502761780268375, -5.341230526855348, -5.183902127868828, -4.71702538663668, 0.6956560659044311, 2.1099616775528465, 1.8891913665607736, 1.570013800691242, 1.0607583704870274, 0.4668505123011533, -0.028277505081372337, 0.30537482992310744, 0.4088074968073243, 0.7155940097080693, 1.0984602544501514, 1.2513756095393616, 1.356834212744673, 1.219410417220729, 1.3226347769319597, 20.751391012962117, 0.923219750968154, 0.731346482631383, -5.0828080496914065, -5.457898946448455, -5.529469460926943, -5.481307793354152, -5.347109590125709, -5.056350386746891, -4.6786103749458885, 0.9319743216480325, 2.960395544794469, 2.910385009406804, 2.783303521478133, 2.6743853044418784, 2.368386934855191, 2.0292249843203587, 1.2467294910795221, 0.2363728219327703, 0.5908533811840362, 0.6667163697953742, 1.1606327288018348, 1.2668239525478784, 1.2774811628994338, 1.2489893739764388, 1.2607205920875222, 20.75142011760701, 0.9510038123685559, -5.157905260622968, -5.518832200878123, -5.598367732109232, -5.579493520280324, -5.262144811747172, -5.050697012180401, -4.557212850486169, 15.313639990731119, 8.664271566751397, 20.559160054991693, 18.955382808296886, 15.187177483973041, 13.241645963652722, 12.080545071456129, 11.291176570742014, 10.496264521633089, 8.810789789217386, 2.800655953604574, 0.7352828228468129, 1.1905103451725139, 1.2505239538722952, 1.3424900115389966, 1.29958058788478, 1.3117574682432365, 1.1505706728905833, -5.135101222746147, -5.641393277662177, -5.638727580503799, -5.586140196935272, -5.365715738263364, -4.979719810927804, -4.458424754926981, -5.548942936453692, -4.807633056342827, -5.212135753441455, -5.3668542857717645, -5.581482000833463, -5.497993411897245, -5.411781019063533, -5.403074044333185, -5.429337374647643, -5.478181476812378, -4.923027055860459, -5.242478072175622, -5.492251973200803, -5.494459021821036, -5.256448601917141, -5.367061926648394, -5.277216823331462, -5.305377705847525, 10.848288565171854, -5.6055927949774915, -5.854321570708132, -5.884149119256665, -5.932903349089251, -5.84678440924723, -5.783979437814471, -5.78844836002681, -5.768306878725251, -5.775670127584725, -5.80746848963349, -5.695078322551716, -5.881207731672456, -5.775765457076046, -5.750105632872092, -5.777829548847145, -5.773642310774611, -5.412908825236169, -5.4558361699733595, -5.556430736553981, -5.565009549550942, -5.678907077479825, -5.692237156715898, -5.688167686169527, -5.703509665748067, -5.785599632783921, 10.848298965615614, -5.599928370276295, -5.875732006689179, -5.863702408606592, -5.853343081894484, -5.871882187882521, -5.91128148139254, -5.772711361551703, -5.811703956691057, -5.930128979800127, -5.823686664831912, -5.915124878852153, -5.896061788453508, -5.862971009977124, -5.865515092390713, -5.846806484901958, -5.677561421805287, -5.709510488466722, -5.6899779257534115, -5.731712653423981, -5.878023978626452, -5.784959543620911, -5.776911805386275, -5.858742543592804, -5.751488339139616, -5.854656032471516, 10.848297643927168, -5.750358141107595, -5.780931029087826, -5.877841656879558, -5.9003923574707855, -5.878697972613518, -5.892977452673973, -5.872390248559147, -5.752106356667701, -5.966121253957055, -5.880107432005801, -5.859893886445456, -5.910262594412182, -5.932562489074204, -5.923252462986441, -5.930194812216423, -5.946258270601379, -5.990322669143749, -5.9494080179640525, -5.890626712971799, -5.881811668781005, -5.87690786247206, -5.844120306938385, -5.863011068917485, -5.891886875379147, -5.940696028783152, 10.848314351482063, -5.743909106443197, -5.822141115518276, -5.866352347112884, -5.847142590283934, -5.878922888512845, -5.839698735807162, -5.8896430385538405, -5.873762134597585, -5.906319387246368, -5.833279407078986, -5.8220931781914125, -5.859946536305207, -5.778457356322209, -5.85285075628797, -6.012372447129427, -6.051819475529022, -5.887260385818079, -5.863890914774439, -5.832331921496077, -5.7842232154414575, -5.837519492970782, -5.788161909164682, -5.747111259027068, -5.797278543488987, -5.884990849966039, 10.848294559700367, -5.690250327169577, -5.8097133617492585, -5.84477636551274, -5.883525427644517, -5.873586573352588, -5.890158436361802, -5.876895357953999, -5.883915458850765, -5.837401552727175, -5.82314449357296, -5.795874530520014, -5.796555895712942, -5.13658520974503, -5.3315777130674835, -5.583904517213394, -6.033933128659337, -6.038008797045054, -5.986392503435916, -5.921397417046368, -5.852687727970357, -5.827517511941019, -5.779863732353841, -5.786811501004287, -5.752015995696226, -5.905649476026367, 10.848302127262428, -5.677601094477028, -5.726046729398596, -5.464022692812074, -5.482124580436813, -5.833112778365818, -5.864212094679368, -5.844078389719503, -5.733573334029794, -5.654192807793729, -5.85258283604865, -5.618895247579388, -4.102729380890302, -4.388402932126078, -4.543151816778428, -4.739437369341461, -5.025171297727508, -5.572677967665589, -5.98999283407703, -5.648935892929754, -5.830760591154835, -5.76420770237166, -5.744398027888584, -5.775119601684162, -5.791980918914317, -5.856123552603524, 10.848293769520337, 8.406536083004461, 1.616373226380438, 1.442731551341027, 1.2450730843126674, 0.9955114899328656, 0.7894446614865825, 0.20797311149137462, -0.535467462780635, -1.2915354869751157, -1.568994948389824, 10.719805548997847, 6.401466630810479, 6.042892068878484, 5.637360709136136, 5.231916268322579, 4.899009295513277, 4.2183170667572005, 2.666929808542309, -5.559979387986011, -5.7902495751716785, -5.648360481793436, -5.755701898002502, -5.840619865300642, -5.7394955170926645, -5.752658093649068], "seconds": 1.7111570835113525}, {"d": 26, "N": 3, "mode": "U", "init": "glued10", "seed": 1143, "steps": 3000, "score": 2.747543256338302, "clock": 2.7474774194546225, "seconds": 1.751323938369751}, {"d": 26, "N": 3, "mode": "U", "init": "glued10", "seed": 143, "steps": 3000, "score": 2.747540347139436, "clock": 2.7474774194546225, "seconds": 1.804159164428711}, {"d": 26, "N": 3, "mode": "U", "init": "glued10", "seed": 2143, "steps": 3000, "score": 2.7475312668207343, "clock": 2.7474774194546225, "seconds": 1.7536959648132324}, {"d": 26, "N": 3, "mode": "U", "init": "glued10", "seed": 3143, "steps": 3000, "score": 2.7475435079968746, "clock": 2.7474774194546225, "seconds": 1.7691287994384766}, {"d": 26, "N": 3, "mode": "U", "init": "theta", "seed": 1697, "steps": 3000, "score": 1.9626081764442436, "clock": 2.7474774194546225, "seconds": 1.8195240497589111}, {"d": 26, "N": 3, "mode": "U", "init": "theta", "seed": 2697, "steps": 3000, "score": 2.3020220064636034, "clock": 2.7474774194546225, "seconds": 1.7342939376831055}, {"d": 26, "N": 3, "mode": "U", "init": "theta", "seed": 697, "steps": 3000, "score": 2.5256704348541703, "clock": 2.7474774194546225, "seconds": 1.9876651763916016}, {"d": 26, "N": 3, "mode": "U", "init": "theta", "seed": 3697, "steps": 3000, "score": 2.4140778278789634, "clock": 2.7474774194546225, "seconds": 1.828920841217041}, {"d": 26, "N": 3, "mode": "U", "init": "theta", "seed": 4697, "steps": 3000, "score": 1.615011296748762, "clock": 2.7474774194546225, "seconds": 1.8628380298614502}, {"d": 26, "N": 3, "mode": "U", "init": "theta", "seed": 7697, "steps": 3000, "score": 1.7319797621897135, "clock": 2.7474774194546225, "seconds": 1.8626630306243896}, {"d": 26, "N": 3, "mode": "U", "init": "theta", "seed": 6697, "steps": 3000, "score": 2.3022157240913037, "clock": 2.7474774194546225, "seconds": 1.9432501792907715}, {"d": 26, "N": 3, "mode": "U", "init": "theta", "seed": 5697, "steps": 3000, "score": 2.414197255443776, "clock": 2.7474774194546225, "seconds": 2.066596031188965}, {"d": 26, "N": 3, "mode": "U", "init": "theta", "seed": 8697, "steps": 3000, "score": 2.076484954209213, "clock": 2.7474774194546225, "seconds": 1.858942985534668}, {"d": 26, "N": 3, "mode": "U", "init": "theta", "seed": 9697, "steps": 3000, "score": 1.6150489980856575, "clock": 2.7474774194546225, "seconds": 1.7945308685302734}, {"d": 26, "N": 3, "mode": "U", "init": "theta", "seed": 10697, "steps": 3000, "score": 2.189531627207204, "clock": 2.7474774194546225, "seconds": 1.9005460739135742}, {"d": 26, "N": 3, "mode": "U", "init": "theta", "seed": 11697, "steps": 3000, "score": 2.076497938334808, "clock": 2.7474774194546225, "seconds": 1.8017170429229736}, {"d": 26, "N": 3, "mode": "U", "init": "cycles", "seed": 178, "steps": 3000, "score": 1.962423130746079, "clock": 2.7474774194546225, "seconds": 1.8088459968566895}, {"d": 26, "N": 3, "mode": "U", "init": "cycles", "seed": 1178, "steps": 3000, "score": 0.9999682734536013, "clock": 2.7474774194546225, "seconds": 1.8510620594024658}, {"d": 26, "N": 3, "mode": "U", "init": "cycles", "seed": 3178, "steps": 3000, "score": 1.8477276585903146, "clock": 2.7474774194546225, "seconds": 1.7880330085754395}, {"d": 26, "N": 3, "mode": "U", "init": "cycles", "seed": 2178, "steps": 3000, "score": 1.496580645824432, "clock": 2.7474774194546225, "seconds": 1.8529369831085205}, {"d": 26, "N": 3, "mode": "U", "init": "cycles", "seed": 5178, "steps": 3000, "score": 1.9624456354848367, "clock": 2.7474774194546225, "seconds": 1.7634830474853516}, {"d": 26, "N": 3, "mode": "U", "init": "cycles", "seed": 4178, "steps": 3000, "score": 0.9999174243882759, "clock": 2.7474774194546225, "seconds": 1.8213841915130615}, {"d": 26, "N": 3, "mode": "U", "init": "cycles", "seed": 6178, "steps": 3000, "score": 1.7319751891905066, "clock": 2.7474774194546225, "seconds": 1.8373723030090332}, {"d": 26, "N": 3, "mode": "U", "init": "cycles", "seed": 8178, "steps": 3000, "score": 0.999164491017227, "clock": 2.7474774194546225, "seconds": 1.751147985458374}, {"d": 26, "N": 3, "mode": "U", "init": "cycles", "seed": 7178, "steps": 3000, "score": 1.253824773854744, "clock": 2.7474774194546225, "seconds": 1.8356127738952637}, {"d": 26, "N": 3, "mode": "U", "init": "cycles", "seed": 9178, "steps": 3000, "score": 1.1286455852939927, "clock": 2.7474774194546225, "seconds": 1.9005792140960693}, {"d": 26, "N": 3, "mode": "U", "init": "cycles", "seed": 10178, "steps": 3000, "score": 1.614942617113905, "clock": 2.7474774194546225, "seconds": 1.8264458179473877}, {"d": 26, "N": 3, "mode": "U", "init": "random", "seed": 738, "steps": 3000, "score": 1.191617217707065, "clock": 2.7474774194546225, "seconds": 1.8147711753845215}, {"d": 26, "N": 3, "mode": "U", "init": "cycles", "seed": 11178, "steps": 3000, "score": 1.5559359555128016, "clock": 2.7474774194546225, "seconds": 1.8791849613189697}, {"d": 26, "N": 3, "mode": "U", "init": "random", "seed": 1738, "steps": 3000, "score": 1.3761458998886609, "clock": 2.7474774194546225, "seconds": 1.9255619049072266}, {"d": 26, "N": 3, "mode": "R", "init": "glued3", "seed": 471, "steps": 3000, "score": 2.7478859020164714, "clock": 2.7474774194546225, "seconds": 2.2536990642547607}, {"d": 26, "N": 3, "mode": "R", "init": "glued3", "seed": 1471, "steps": 3000, "score": 2.7479318069551155, "clock": 2.7474774194546225, "log_rates": [25.473938036654015, 7.577409187964842, 5.842943669741099, 4.202032673241266, 4.886376364997755, 5.004618100156989, 4.878485624893201, 4.684789788078429, 4.80946426882719, 21.14840622049922, 1.7680138333221442, 0.9036157385391111, 0.4203811784756236, -0.10334791918457234, -0.1926344839354916, 0.3336653996612513, 1.3229552566299076, 14.973218161386592, -3.8615196717854956, -4.670085607040626, -5.017855681846818, -5.2052079220561405, -5.003858312748301, -4.713799663533466, -3.8497378004293803, 7.0610441518706075, 25.472916653835316, 5.652732182698342, 5.646924267328404, 5.8372092108431275, 5.815716071119245, 5.8660597736005915, 6.072407461868767, 6.351560189610445, 6.777956750170333, 3.16284971116287, 2.3386335647747534, 1.8752551325883637, 1.8230803787627212, 1.7634744459007643, 2.214490501933237, 3.1209845423026494, 2.837046646402585, -2.2014310931119767, -3.086585952375044, -3.4370985590675383, -3.606106322664091, -3.5074781740291057, -3.1810674007998565, -2.1941255288385046, 6.337975539914739, 7.284057865636916, 25.47292249050416, 5.297351452256865, 5.82791709622774, 5.899775396231454, 5.8820047692223625, 5.778369747831174, 6.094441642339025, 7.035131076190905, 3.2160523919958943, 2.3004965043437595, 1.8829728624699609, 1.784453153731879, 1.8584274914198924, 2.1420433279239575, 3.1725302076851905, 2.8419756879027602, -2.2370776688080483, -2.979151388153513, -3.4492680032945833, -3.6179252382200673, -3.3665959026015195, -3.0724693604632196, -2.1377053003854036, 6.006833028480536, 7.317192945508414, 7.313620722743315, 25.472876888467184, 5.90088055286334, 5.585670699255163, 5.94306071271878, 5.839666181292835, 5.885718113527374, 6.982200716606278, 3.1712547353107685, 2.2686774542944335, 1.9410199054527306, 1.7860409220193996, 1.7292800020560395, 2.0125721098130085, 3.148500221291284, 2.8229682823330644, -2.217109120227816, -3.110049847467701, -3.4443886918268807, -3.6274653900187865, -3.5711610834486995, -3.0756663160969, -2.3240131131834274, 5.905927074358095, 7.220094794507504, 7.273241723377459, 7.289396978733875, 25.47291242565433, 5.317608192063903, 5.657717871294182, 5.920756946002991, 5.884829318613719, 7.163761321526576, 3.1073015819467384, 2.333115121206184, 1.9506278409107785, 1.7878718138979526, 1.9205419021517178, 2.1335064990422565, 2.9379667795834683, 2.7445978543869636, -2.3033086845487456, -3.008889188906278, -3.5073777082605857, -3.549678327504951, -3.373711556906541, -2.9911367912956934, -2.2559853871583058, 5.855168436510376, 7.220734086390767, 7.315629193492473, 7.300581897226494, 7.268019494178827, 25.47287733275651, 5.81910678598094, 5.550511269878618, 5.908719494744547, 7.258160317260683, 3.160188856475636, 2.3564371694363406, 1.8844326127376885, 1.819607635040708, 1.9817035411962707, 2.051043497894515, 2.748112124173043, 2.7895937170780556, -2.24576952590236, -3.077465515296997, -3.473378974463819, -3.5701817030781937, -3.4660820467476072, -3.0922700772486706, -2.262866907209169, 5.8348077373793945, 6.285276931774395, 7.13906943921621, 7.257530241056464, 7.289708266746096, 7.341480110318448, 25.47289786811802, 5.515357969331227, 5.736246633789689, 7.4569563362411095, 3.016175348721243, 2.4782991370175598, 1.9133490083058429, 1.7906971283637112, 2.0934362649264786, 2.2629536507958163, 2.523680487568836, 2.784524662610974, -2.0572996017479093, -3.1002030136112664, -3.5016499941355996, -3.614302407139794, -3.4337381429602054, -2.999462916523347, -2.3646173045849124, 5.6471353875761165, 7.430553329713894, 6.40205585694449, 7.081507483446304, 7.223657599136973, 7.283882068626318, 7.319254496011639, 25.4728962489045, 5.416505230145424, 7.664483577013311, 2.9318997731119505, 2.420310025839058, 1.982520170939325, 1.7849503573792285, 2.0344233760300194, 2.4846687489907096, 2.601513042716274, 2.7788241040239323, -2.16103597021069, -3.0427185768781815, -3.406656283550043, -3.5849530364713207, -3.4232517776103184, -2.9804159214068924, -2.222394890487649, 5.83971902271973, 8.840864906346352, 7.535846477062036, 6.208503192398447, 7.134129706082444, 7.250482729408191, 7.327863824109921, 7.304601923299106, 25.472874076729074, 8.068403913999674, 2.710185707811125, 2.3313993120039473, 2.017886584647144, 1.6487344042400387, 1.7948037937456776, 2.6217767770603353, 3.0160193653956, 2.780878577422477, -2.307594456725278, -3.041037512288617, -3.4786296333406312, -3.6471070592384534, -3.4224801129165927, -3.080944313833996, -2.2261489547515305, 25.472915516492563, 9.783220277247791, 8.802693492806688, 7.437490842534131, 6.428065228241283, 7.021369791972629, 7.184817144735318, 7.2390567971946895, 7.303179594302808, 8.781141782171769, 2.67301044764024, 2.215515942780059, 2.154567266812711, 1.7350824665619646, 1.5678250935489344, 2.6821180438648717, 3.3632251297427493, 2.7313644874764798, -2.218239132393077, -3.069740590650438, -3.41544496275321, -3.562734711730069, -3.4373926769563803, -3.044088567575639, -1.965054957960239, 1.0340440682285772, 2.731422457442944, 1.0366225825956827, 2.3248400019037563, 2.480361206648388, 1.9549141244749948, 0.9517070672969181, 1.0674758851466175, 1.402119937702224, 1.3365190975243226, 18.843574137364108, 1.6440077515119533, 0.8138401855585652, 0.27048006923370005, -0.39526659279175486, -0.6480974181102642, -0.029127342825960762, 0.24089938015988605, -4.227030517336407, -4.90390395225443, -5.32864636318834, -5.427233700025568, -5.368033367365807, -4.984212243020112, -4.319017069843864, 0.047199597185790115, 1.7965453206718287, 1.8209649978024784, 1.533411481181219, 0.6379799354754808, 0.057131889493707746, 0.5111868767266158, 0.5112906228423898, 0.08818684261391417, -0.181088780662174, 1.5528570569538784, 18.843534266548602, 1.6776212059929334, 0.8982993919871809, 0.3069077245058701, -0.13170316731600779, -0.5690485068279648, 0.37370167123164, -4.209028910836024, -4.9095940738775, -5.1117929996790314, -5.2548564918254375, -5.258266330057281, -4.7695480239832655, -4.193633470340775, -0.5603366809408055, 0.6849655212809199, -0.06436200066355408, 0.6851193344150087, 0.7410268096207334, 0.6195020583254138, 0.1726399168387496, -0.23214678291352941, -0.42682934031267816, -0.271001611794397, 1.032056393005789, 1.5193358579107688, 18.84360296645272, 1.4472117065545278, 0.7305201325438276, 0.17749073423562883, -0.35267868418944265, 0.13371086722364034, -4.405534773059881, -5.177511385706102, -5.336395495878475, -5.4022768752129995, -5.398644079891877, -4.9877707337560215, -4.075397769332698, -0.2846121326150226, 0.264414291286705, -0.294484808220751, -0.27094976936870263, 0.13877631808895638, 0.2409165647362759, 0.339320585001253, 0.2501600276189078, 0.13348618694449885, -0.09613482433832533, 0.41881740073826373, 1.1139194683637326, 1.426136446799921, 18.843566531650925, 1.61235851824486, 0.8387747318357355, 0.23922707941702373, 0.29206775428273696, -4.307599869503628, -5.103756671218303, -5.259358541684496, -5.3006742546854415, -5.392550062772607, -4.953717280202146, -3.8378781905550214, 0.3793924747530576, 1.1181016100404235, 0.9945077324201104, 0.6784363095466008, 0.48900861883092167, 0.41097948544323676, 0.4090467752163688, 0.4677317008905101, 0.47372170704486444, 0.5394507532926635, 0.83958393010921, 0.4418783830297244, 1.176115918052475, 1.509747577357952, 18.8435395120617, 1.673731133565574, 0.833447403607204, 0.4310638038073265, -4.256896566464121, -4.913222745065988, -5.183480086053517, -5.287501061053742, -5.153478155306866, -4.921085024916476, -3.8764482920028858, 0.5942402609948445, -0.283803901293408, 0.4943082175688178, 0.7298042833181031, 0.7068762083626275, 0.6347933804334617, 0.6208293654198042, 0.6386402306796238, 0.5955968365234087, 0.5235058652369095, 1.2230519981996213, 0.6251986925854065, 0.6162843655286545, 0.9300871492442783, 1.4693567353025232, 18.84364155998769, 1.4142652692532462, 0.2748521595938197, -4.676172534909921, -5.3492279667949765, -5.649842836844705, -5.539038320396345, -5.316678503171904, -5.251450944851616, -4.481496035576796, 1.5697557254480887, 2.567092768445394, 2.208673551686225, 1.695838587559259, 0.4217099594010938, 0.9880331251913975, 1.3845000939789613, 1.481058125315489, 1.450296245863514, 1.5090226353721832, 1.8956970342986708, 1.3796110337020824, 0.5664383875446546, 0.577111115894138, 1.1096890839367748, 1.4159293918675286, 18.843580089204316, 0.46068151904231924, -4.298329317481239, -5.16284770084649, -5.446381132546185, -5.342048264777669, -5.203558088939987, -4.949508177202839, -4.570054137595326, 16.06309579817923, 18.77715614900931, 12.277344529473604, 11.537784756860606, 11.173512642337446, 10.878852734407651, 11.103741949554783, 10.200308608721397, 5.069730818245181, 4.85885673902858, 2.542812771192929, 1.857056353729602, 1.2704256149949917, 0.7940309778097506, 0.645662052872093, 1.0675063275953804, 1.4791852112322608, 0.6396662857631605, -4.3770290604855475, -5.069540255259124, -5.514216722225644, -5.481210798175131, -5.129939613693683, -4.764336220462087, -4.546532070853801, -5.9184724227884375, -3.4087961827707116, -4.552817424539731, -4.586953035620547, -4.074787837832485, -4.096356384579777, -4.524868584919666, -5.235117286821928, -5.713733450502799, -5.770064397357092, -4.202561089451923, -4.736356847046213, -5.459600300043378, -4.852373481253861, -4.807514582727368, -5.111740518915043, -5.205976006847725, -5.286453800565046, 10.470883663827852, -5.847571185596937, -6.040724842960142, -6.059144791028899, -6.212357524568988, -6.06804471486887, -6.11048290332891, -6.166929657128671, -5.731345577782524, -5.3368121487351425, -5.270728025966934, -5.505613605124887, -5.732467435786866, -5.953580703477375, -6.096375763328261, -6.15544576471707, -6.053435515326106, -5.354743983609105, -5.216955890095759, -5.293626358903389, -5.5663406243149005, -5.976553183836155, -5.828386612400504, -5.851064902449804, -5.991836089129185, -6.1004063476755235, 10.470882260536587, -5.866492494463674, -5.973054513274753, -6.08082103149578, -6.215201890612691, -6.164126075895544, -6.164445041885265, -5.895541491046885, -5.853674808441678, -6.154365972081591, -6.154126245337461, -6.10853890413811, -5.986495175761579, -6.111535867372056, -6.1091633325154975, -6.207510456975423, -5.656687994965022, -5.797652695404205, -5.969240839622455, -5.94056938888786, -5.962514115916984, -6.0606956903300695, -6.080233973807301, -6.085090411981635, -6.026015675718858, -5.914810691237021, 10.470856519025963, -5.82194001233828, -5.918112505956602, -5.999435306380585, -6.178936952198114, -6.267621960578698, -6.1317101209476945, -6.160443075542265, -6.109575175635332, -6.194758698559728, -6.159194253796025, -6.247659048076615, -6.2514291318199815, -6.324776928869967, -6.157650430148351, -6.3295937191595195, -6.027650771073809, -6.228829486630446, -6.066365621351109, -6.0741911815318925, -6.085129793112485, -6.21250844992701, -6.119941842446566, -6.040044719687666, -6.04739549969068, -6.060110030661634, 10.470903823937244, -5.8861269375133904, -5.990029292215979, -6.180881892777057, -6.087851513938206, -6.097662979819709, -6.087899021111119, -6.180979303249148, -6.1315378157148395, -6.1834233027164895, -6.090545692067406, -6.174668484856485, -5.986920689880203, -6.086493661611526, -5.548719112606838, -5.8305979953196205, -6.430559251562871, -6.281214248736266, -6.2354063574102785, -6.087186712102426, -6.089468724386361, -6.114436147683667, -6.04761463688673, -6.084049469743503, -6.023644491625082, -6.094571851615751, 10.470889012836492, -5.887652853246726, -6.110456599264679, -6.041657254231119, -6.150741412219611, -6.173654560075128, -6.0763325930398375, -6.034019481638364, -6.030237389539647, -6.01728832745675, -6.110243260408987, -6.026272665097595, -5.996466309787544, -4.356627696400969, -4.642106044108822, -5.27338031861595, -5.785939888337847, -6.46538718948467, -6.301474132494568, -6.226770695788014, -6.0938039329461215, -6.045222972634484, -5.946057564015915, -6.039939993577832, -6.031101488165967, -6.029471861716997, 10.47087928243614, -5.819912922453303, -5.922904583024562, -5.515318703145395, -5.7234273749905045, -5.89293122070327, -6.151921610040628, -6.188690125217638, -6.1298645883759315, -6.031335072817473, -6.04881040385969, -5.917054356632292, -3.0771883540965694, -3.134514585787897, -3.4362351758769307, -3.6892294235978507, -4.404786820298239, -5.383193434990271, -6.455728155108678, -6.228823132507695, -6.167970438773466, -6.084305928601336, -6.045028851425483, -6.078437578993249, -6.028351058207441, -6.099572101572324, 10.470869382914751, 7.651561723639381, 2.2693062159402277, 1.9750090366386772, 1.5547155113190727, 1.1426584630191503, -0.05743859870328473, -1.5961499028372366, -1.985209133556185, -2.24105384247587, -2.3824887913049704, 10.370900829081632, 6.00757646259306, 5.715946620941493, 5.2737900670676865, 5.045117419366355, 4.6225103737876365, 4.033526111587618, 2.316845606325674, -5.684152296674473, -6.2044271720521795, -6.083869555105211, -5.993338956824214, -6.1275496377444965, -6.042878041477942, -6.131250753014272], "seconds": 2.392224073410034}, {"d": 26, "N": 3, "mode": "R", "init": "glued3", "seed": 2471, "steps": 3000, "score": 2.747890835770053, "clock": 2.7474774194546225, "seconds": 2.3546109199523926}, {"d": 26, "N": 3, "mode": "R", "init": "glued3", "seed": 3471, "steps": 3000, "score": 2.747900099801041, "clock": 2.7474774194546225, "seconds": 2.350796937942505}, {"d": 26, "N": 3, "mode": "R", "init": "glued10", "seed": 1954, "steps": 3000, "score": 2.747540160064972, "clock": 2.7474774194546225, "seconds": 2.2748639583587646}, {"d": 26, "N": 3, "mode": "R", "init": "glued10", "seed": 954, "steps": 3000, "score": 2.7475470777738185, "clock": 2.7474774194546225, "seconds": 2.4287538528442383}, {"d": 26, "N": 3, "mode": "R", "init": "glued10", "seed": 2954, "steps": 3000, "score": 2.7475390527188788, "clock": 2.7474774194546225, "seconds": 2.3088510036468506}, {"d": 26, "N": 3, "mode": "R", "init": "glued10", "seed": 3954, "steps": 3000, "score": 2.747538731143526, "clock": 2.7474774194546225, "seconds": 2.322549819946289}, {"d": 26, "N": 3, "mode": "R", "init": "theta", "seed": 779, "steps": 3000, "score": 2.4758944163790595, "clock": 2.7474774194546225, "seconds": 2.590059995651245}, {"d": 26, "N": 3, "mode": "R", "init": "theta", "seed": 1779, "steps": 3000, "score": 2.549179456228657, "clock": 2.7474774194546225, "seconds": 2.450282096862793}, {"d": 26, "N": 3, "mode": "R", "init": "theta", "seed": 2779, "steps": 3000, "score": 2.5198304429536567, "clock": 2.7474774194546225, "seconds": 2.242094039916992}, {"d": 26, "N": 3, "mode": "R", "init": "theta", "seed": 3779, "steps": 3000, "score": 0.0, "clock": 2.7474774194546225, "seconds": 2.294543981552124}, {"d": 26, "N": 3, "mode": "R", "init": "theta", "seed": 4779, "steps": 3000, "score": 2.40777964980881, "clock": 2.7474774194546225, "seconds": 2.3610870838165283}, {"d": 26, "N": 3, "mode": "R", "init": "theta", "seed": 5779, "steps": 3000, "score": 2.3584573371705093, "clock": 2.7474774194546225, "seconds": 2.3300609588623047}, {"d": 26, "N": 3, "mode": "R", "init": "theta", "seed": 6779, "steps": 3000, "score": 2.5743178590790117, "clock": 2.7474774194546225, "seconds": 2.4155447483062744}, {"d": 26, "N": 3, "mode": "R", "init": "theta", "seed": 7779, "steps": 3000, "score": 1.9016866265080008, "clock": 2.7474774194546225, "seconds": 2.2840609550476074}, {"d": 26, "N": 3, "mode": "R", "init": "theta", "seed": 8779, "steps": 3000, "score": 2.412296961071105, "clock": 2.7474774194546225, "seconds": 2.354595899581909}, {"d": 26, "N": 3, "mode": "R", "init": "theta", "seed": 9779, "steps": 3000, "score": 2.565346094479158, "clock": 2.7474774194546225, "seconds": 2.4930973052978516}, {"d": 26, "N": 3, "mode": "R", "init": "theta", "seed": 10779, "steps": 3000, "score": 2.073022166091578, "clock": 2.7474774194546225, "seconds": 2.3332250118255615}, {"d": 26, "N": 3, "mode": "R", "init": "cycles", "seed": 352, "steps": 3000, "score": 0.9988024498862258, "clock": 2.7474774194546225, "seconds": 2.332659959793091}, {"d": 26, "N": 3, "mode": "R", "init": "theta", "seed": 11779, "steps": 3000, "score": 2.5258153258434053, "clock": 2.7474774194546225, "seconds": 2.490208148956299}, {"d": 26, "N": 3, "mode": "R", "init": "cycles", "seed": 1352, "steps": 3000, "score": 0.9872836531471028, "clock": 2.7474774194546225, "seconds": 2.3280410766601562}, {"d": 26, "N": 3, "mode": "R", "init": "cycles", "seed": 2352, "steps": 3000, "score": 1.7152216105885043, "clock": 2.7474774194546225, "seconds": 2.3165462017059326}, {"d": 26, "N": 3, "mode": "R", "init": "cycles", "seed": 3352, "steps": 3000, "score": 0.9993883744087692, "clock": 2.7474774194546225, "seconds": 2.3031392097473145}, {"d": 26, "N": 3, "mode": "R", "init": "cycles", "seed": 4352, "steps": 3000, "score": 1.3712102845764493, "clock": 2.7474774194546225, "seconds": 2.341057062149048}, {"d": 26, "N": 3, "mode": "R", "init": "cycles", "seed": 5352, "steps": 3000, "score": 0.9988965727665913, "clock": 2.7474774194546225, "seconds": 2.2530839443206787}, {"d": 26, "N": 3, "mode": "R", "init": "cycles", "seed": 7352, "steps": 3000, "score": 1.9287415684800995, "clock": 2.7474774194546225, "seconds": 2.3849880695343018}, {"d": 26, "N": 3, "mode": "R", "init": "cycles", "seed": 6352, "steps": 3000, "score": 0.9987758665969897, "clock": 2.7474774194546225, "seconds": 2.47760009765625}, {"d": 26, "N": 3, "mode": "R", "init": "cycles", "seed": 8352, "steps": 3000, "score": 1.373503773229382, "clock": 2.7474774194546225, "seconds": 2.4100029468536377}, {"d": 26, "N": 3, "mode": "R", "init": "cycles", "seed": 10352, "steps": 3000, "score": 1.3384222869581175, "clock": 2.7474774194546225, "seconds": 2.341494083404541}, {"d": 26, "N": 3, "mode": "R", "init": "cycles", "seed": 9352, "steps": 3000, "score": 1.3585147335462344, "clock": 2.7474774194546225, "seconds": 2.4763429164886475}, {"d": 24, "N": 2, "mode": "U", "init": "glued3", "seed": 285, "steps": 3000, "score": 3.7321130908675078, "clock": 3.7320508075688776, "log_rates": [24.17395124357595, 5.374382418021577, 3.3265667091303834, 3.4502865615530616, 3.5341487685742607, 3.575033388224587, 3.629791167910804, 3.498581427246345, 3.4745288828773817, 3.412480200528361, 3.2583025414604143, 3.2963569996465685, 16.243087430818388, -2.7893340492013534, -3.3134377433474618, -3.4483665821344456, -3.5378497702357397, -3.5019846634633063, -3.5473141127290093, -3.477988212346254, -3.424534297254513, -3.062312730527998, -2.695928655791975, 5.055525133923266, 24.175656168129223, 4.067743210076349, 4.127398279109339, 3.969496100014527, 3.930936274362586, 3.926212559897567, 3.8938215859789342, 3.8660721674844005, 3.978845028809957, 3.9922968475001617, 4.235268622964179, 4.21871977940015, -2.2223379492608695, -2.901861413432327, -3.204133938367128, -3.236668062828275, -3.2937976586149205, -3.26614322482231, -3.227595818721067, -3.1533128554977985, -2.8446245901406155, -2.1110227179741736, 4.284541101086978, 4.748516834026818, 24.175570845244007, 4.095013049136568, 4.026414216396427, 4.001042710221866, 3.9690763998014673, 3.8710969938553648, 3.838405466466113, 3.846735780235664, 3.8295199089299534, 3.885843949466514, 4.228276059731104, -2.312367558575064, -3.0122984859234316, -3.2347167851245464, -3.2136598311835396, -3.3399791506903713, -3.338191782475617, -3.3138446996001654, -3.166346153356821, -2.847638805039729, -2.067062505657315, 3.9221955111619544, 4.598836748687653, 4.718045970668225, 24.17557498262746, 4.09589112843443, 4.024421873507897, 4.044060699158834, 3.9392111932581164, 3.892685213555498, 3.88343481161901, 3.933865256666311, 3.912727579891562, 4.293811532981626, -2.3185305513328105, -2.9793454250903975, -3.2016287036578706, -3.4072940379779677, -3.3809541760502007, -3.377432870704894, -3.3675698440668853, -3.243531463574876, -2.8056676786572234, -1.971604438123754, 3.7615011026024803, 4.59338905762222, 4.504622694301666, 4.649262146083566, 24.175529154410945, 4.1965992538232895, 4.088879343615359, 3.9493812640633723, 3.976801630033043, 3.778268753505778, 3.8413710540182002, 3.773735829858062, 4.241850892766232, -2.297992805517876, -3.0194240990924435, -3.2761286433638115, -3.4730874644733696, -3.4062144535832846, -3.448207068341985, -3.298657779559158, -3.1498524240698904, -2.8510454414949544, -2.007759737233675, 3.864472963366201, 4.7655725061698595, 4.663920438872239, 4.612656367877431, 4.601654920436312, 24.175585498436785, 4.090625523420779, 4.090770528777562, 4.0094043291019, 3.9958603127537398, 3.8930665652218583, 3.8599317160668507, 4.363482968820309, -2.3452504367342866, -3.084806478814524, -3.289109278340845, -3.381873617247738, -3.3931669944761835, -3.291885226425758, -3.2257594828307585, -3.1362383749578218, -2.9767095924475226, -1.9705251082160224, 3.8618108884136086, 4.621828711305226, 4.743374124997943, 4.632790326973441, 4.642161062728199, 4.8200177991918975, 24.175578024113328, 4.128951764700437, 4.040718669711908, 3.9924429263817807, 3.906377653358212, 3.970803066748539, 4.399953118576206, -2.353594067919927, -3.1133680089920692, -3.261698002907529, -3.41708596168975, -3.37082191138796, -3.289412051807372, -3.2599609207345805, -3.140534474185228, -2.852036758691816, -2.0274275575433953, 3.9670456683406123, 4.681309423022634, 4.698497777904066, 4.636571581412266, 4.580684884048639, 4.581243419793298, 4.71412583048051, 24.175551814285225, 4.1760205668465735, 4.214880778031168, 4.052705420975399, 4.055565881943396, 4.447775802530687, -2.4068814950399062, -3.0714316907748604, -3.3053734866851445, -3.4566820341729367, -3.3904338020653833, -3.486747574433479, -3.283576631368613, -3.0568569005109025, -2.8163196147256198, -2.09587126470594, 4.102705324259286, 4.633577643193067, 4.7190191884274455, 4.749345475229992, 4.642483080341046, 4.743919922265583, 4.638693175679723, 4.691764146592072, 24.17559141006871, 4.210498591011911, 4.111081525960617, 4.067565553197534, 4.510550087833981, -2.3853139654489337, -3.091378159035375, -3.2808752450918615, -3.3972911528387475, -3.4016358181087583, -3.3069901162328477, -3.173222790173653, -2.98435799141415, -2.7613469388988765, -2.210438547815524, 4.036912033743083, 4.331830106093006, 4.558409363862006, 4.686533859670038, 4.760286606765172, 4.737117167265763, 4.726893901487078, 4.704781098335629, 4.887972274343006, 24.17562250099441, 4.055351456833497, 4.102184849726379, 4.6344293669258665, -2.3653639564026148, -3.0852372982369727, -3.398807140687756, -3.468620591628646, -3.3838926343660427, -3.345060499854965, -3.222198534277385, -2.9227684169767962, -2.7488865810607037, -2.2781727167812758, 4.077222792635868, 4.137682433512767, 4.3776153267559135, 4.5974151719783425, 4.602335888328689, 4.737140934468768, 4.732318393100699, 4.672316757455219, 4.660626922972592, 4.758617614208258, 24.175558570013873, 4.235895259823576, 4.66593126551467, -2.395977942951017, -3.206984712859736, -3.3608981286826216, -3.451042112823912, -3.3923772693956007, -3.3553838443681845, -3.2101334958622023, -2.931645718965781, -2.690603298473616, -2.2762898766222954, 4.030379830199777, 5.704986953861236, 4.3451427377051175, 4.304807473719171, 4.549847413520883, 4.675571786745295, 4.742353936919682, 4.783721206352774, 4.779315359694057, 4.774831910655828, 4.76867666870936, 24.175639248741227, 4.952822138014144, -2.474715268851082, -3.2511172289827193, -3.3496393580310384, -3.4713932233517393, -3.430113090631773, -3.320006390960387, -3.27777998744276, -2.796744859961166, -2.4493322446001113, -2.1063782178559216, 24.175557541393946, 6.91545570441629, 5.437477378051025, 4.161651499184886, 4.238516961451328, 4.557892081582773, 4.63313321704794, 4.703595879439031, 4.719013617787806, 4.610376833726022, 4.683306489250498, 4.818626849402901, 4.96136996807681, -2.2805386866282875, -3.1516887628843078, -3.568580362942713, -3.556201869697265, -3.4629781873455308, -3.4052588680013924, -3.3348678793917683, -2.970919391326382, -2.5701277219690426, -1.8296733343960767, -3.425506025432816, -2.7514540782922694, -2.818209612075611, -2.621809080575724, -2.4787719052371497, -2.7502130569699896, -3.3471653433106696, -3.16936522451136, -2.9166643528247493, -2.8570421770857597, -2.862957253331935, -2.9711909832090195, -3.2072278207896616, 13.679702966266797, -3.5751583878903106, -3.6976447096360983, -3.7897328225946483, -3.848896311229724, -3.8604394305257594, -3.8311564082095644, -3.8020581846192827, -3.790349954919991, -3.6922963497956838, -3.6043455920975185, -2.938891837660193, -3.0434025691815276, -3.174131780064175, -3.402909561133543, -3.5396343280262883, -3.439197306604472, -3.6150285740054113, -3.530644296091648, -3.5623175952113746, -3.6586735121076677, -3.5565634517191222, -3.611939737247515, -3.846767394794662, 13.679703127794884, -3.575352709913172, -3.7036582518953103, -3.7458925980788393, -3.767048436719407, -3.7095792756127377, -3.8264525545459533, -3.7988997938645435, -3.835573902872254, -3.7760052456677147, -3.5168879407855127, -3.436114200503576, -3.413166596723989, -3.417015668048817, -3.538860981385375, -3.5477922636222687, -3.5661169681309617, -3.6833502161168656, -3.6231106655420153, -3.7308066076268007, -3.7397130818241724, -3.727671711362148, -3.706169149665009, -3.780107289194593, 13.679703253585656, -3.5747061442591748, -3.6853910292180014, -3.681544775078411, -3.8149250790449796, -3.8728112499120098, -3.7479615718151167, -3.740693443891029, -3.8064310535012695, -3.665213543176204, -3.7841424744157948, -3.7129690791860828, -3.654120976646225, -3.6651211636730743, -3.6475258350889828, -3.641652645487119, -3.7114944106402565, -3.687252071762423, -3.653376358482532, -3.696279788361665, -3.8303818174203843, -3.7949636900513712, -3.8034605344975465, -3.764801351192886, 13.679703190270915, -3.636709540622416, -3.707445666509546, -3.8057954096718776, -3.8134054763434357, -3.790082964589016, -3.70836738320874, -3.8547423222644825, -3.4964822935695183, -3.754338411547824, -3.790520307073495, -3.8292686315164834, -3.739730276081055, -3.8600894777458588, -3.7765977575916616, -3.813880980501183, -3.782156420887915, -3.7562699004882156, -3.7529475231532787, -3.9012269029174442, -3.7926094249875675, -3.8317050167454334, -3.7189307169540777, -3.811845281152963, 13.679700535350454, -3.5254178477813394, -3.752161369492941, -3.7743257903323215, -3.8525760960636335, -3.7847171783852853, -3.810451858014675, -3.9397674970473218, -3.7980521972736163, -3.873060004509213, -3.8983663316537345, -3.768077675865652, -3.7855398768764617, -3.8332960534914977, -3.844647995165648, -3.8534047938773184, -3.7821287706147766, -3.7637450596753563, -3.7721083175839576, -3.750989683801986, -3.7390899931555865, -3.7055622824828696, -3.727755250875519, -3.703317693680312, 13.679703487612272, -3.7300195721867198, -3.6674501674492976, -3.7418223423502397, -3.733562604902671, -3.8521017897442285, -3.96667930240367, -3.8896229174798176, -3.8891243978012824, -3.9678781765633224, -3.913509039879453, -3.9793531168530016, -3.9492565039269456, -3.884634023985114, -3.884347224890731, -3.7248944349835478, -3.8480215434483154, -3.7825607583079486, -3.6842164181120283, -3.7551261879220688, -3.8659154213121525, -3.7579479555063715, -3.6630443512569393, -3.7471680324878385, 13.679701211575011, -3.580260077539455, -3.91885204755126, -3.7095182885941536, -3.8112305435928784, -3.1858317650462844, -3.1533327436447633, -3.4157420194033588, -3.8779032051371334, -3.94008921076192, -3.9390408629485223, -4.001098518270625, -3.9097915542637804, -3.9273309255169364, -3.9351917588983123, -3.8070619143310402, -3.756823054537571, -3.722526481478656, -3.835650051777926, -3.8853679936195564, -3.816335201338284, -3.8148743222189507, -3.864362838990428, -3.8430196020118, 13.67969995147776, -3.754701541477392, -3.675385172045063, -3.6941924349376967, -2.674245128831217, -2.63136253780574, -2.8646132698281694, -2.892772961498573, -3.0363228852817867, -3.2934226019937847, -3.9019690912083647, -3.963710600216766, -4.0250708610473405, -3.9756367033588322, -3.847597413916676, -3.8298385562993458, -3.825784707267528, -3.708450084911962, -3.7428363363161847, -3.800127155930925, -3.7326446411773078, -3.7301383151851097, -3.9171946146613617, -3.9071481973479387, 13.6796997856219, -3.674854638560058, -3.600422719196331, -2.387329898823254, -2.2038012837680427, -2.007148568344031, -2.0158967308362477, -2.1260657558913363, -2.360704366597727, -2.474317401875008, -2.6089520476399395, -2.9276956263763205, -3.587450361663356, -3.9234230733474207, -3.8228830238941716, -3.870171559715708, -3.7444671365577347, -3.733125722509941, -3.7489640923066556, -3.719406284448755, -3.7296175273740646, -3.802751925910992, -3.9432902225255853, -3.822263189658268, 13.679704041669096, 11.330632682036264, 13.519319495343547, 10.310276797450967, 9.224535036543239, 8.305032503236541, 6.5988688699165206, 5.968177133084281, 5.753720088833539, 5.274601852079866, 4.799679594501306, 4.016192085806743, 2.9705574897886837, 1.245769008348341, -2.947994733668367, -3.6995165330964013, -3.766672597192819, -3.7273391032075627, -3.7826151155692185, -3.7898615535997395, -3.8103360810709095, -3.828262045722814, -3.901098276486496, -3.8208807043395248], "seconds": 1.7004640102386475}, {"d": 26, "N": 3, "mode": "R", "init": "cycles", "seed": 11352, "steps": 3000, "score": 2.07393227879663, "clock": 2.7474774194546225, "seconds": 2.5335922241210938}, {"d": 26, "N": 3, "mode": "R", "init": "random", "seed": 662, "steps": 3000, "score": 1.2484285543764686, "clock": 2.7474774194546225, "seconds": 2.443833112716675}, {"d": 26, "N": 3, "mode": "R", "init": "random", "seed": 1662, "steps": 3000, "score": 1.357670258155859, "clock": 2.7474774194546225, "seconds": 2.46453595161438}, {"d": 24, "N": 2, "mode": "U", "init": "glued3", "seed": 1285, "steps": 3000, "score": 3.7321054687808237, "clock": 3.7320508075688776, "seconds": 1.89736008644104}, {"d": 24, "N": 2, "mode": "U", "init": "glued3", "seed": 2285, "steps": 3000, "score": 3.7321022877815673, "clock": 3.7320508075688776, "seconds": 1.9179661273956299}, {"d": 24, "N": 2, "mode": "U", "init": "glued10", "seed": 375, "steps": 3000, "score": 3.732084345934539, "clock": 3.7320508075688776, "seconds": 1.96830415725708}, {"d": 24, "N": 2, "mode": "U", "init": "glued3", "seed": 3285, "steps": 3000, "score": 3.732108377811481, "clock": 3.7320508075688776, "seconds": 2.040719985961914}, {"d": 24, "N": 2, "mode": "U", "init": "glued10", "seed": 1375, "steps": 3000, "score": 3.7320861193012225, "clock": 3.7320508075688776, "seconds": 1.9523341655731201}, {"d": 24, "N": 2, "mode": "U", "init": "glued10", "seed": 2375, "steps": 3000, "score": 3.732090338669348, "clock": 3.7320508075688776, "seconds": 1.7970340251922607}, {"d": 24, "N": 2, "mode": "U", "init": "glued10", "seed": 3375, "steps": 3000, "score": 3.732086843806271, "clock": 3.7320508075688776, "seconds": 1.9652009010314941}, {"d": 24, "N": 2, "mode": "U", "init": "theta", "seed": 178, "steps": 3000, "score": 2.615857346539172, "clock": 3.7320508075688776, "seconds": 1.9701378345489502}, {"d": 24, "N": 2, "mode": "U", "init": "theta", "seed": 1178, "steps": 3000, "score": 3.7316529959266194, "clock": 3.7320508075688776, "seconds": 2.147145986557007}, {"d": 24, "N": 2, "mode": "U", "init": "theta", "seed": 2178, "steps": 3000, "score": 3.241917360431652, "clock": 3.7320508075688776, "seconds": 2.092909097671509}, {"d": 24, "N": 2, "mode": "U", "init": "theta", "seed": 3178, "steps": 3000, "score": 3.077599160227601, "clock": 3.7320508075688776, "seconds": 2.1161458492279053}, {"d": 24, "N": 2, "mode": "U", "init": "theta", "seed": 4178, "steps": 3000, "score": 3.241915123610411, "clock": 3.7320508075688776, "seconds": 2.181894302368164}, {"d": 24, "N": 2, "mode": "U", "init": "theta", "seed": 5178, "steps": 3000, "score": 3.077630137279704, "clock": 3.7320508075688776, "seconds": 2.206808090209961}, {"d": 24, "N": 2, "mode": "U", "init": "theta", "seed": 6178, "steps": 3000, "score": 3.569002784602259, "clock": 3.7320508075688776, "seconds": 2.206435203552246}, {"d": 24, "N": 2, "mode": "U", "init": "theta", "seed": 7178, "steps": 3000, "score": 3.569036636258129, "clock": 3.7320508075688776, "seconds": 2.355987071990967}, {"d": 24, "N": 2, "mode": "U", "init": "theta", "seed": 8178, "steps": 3000, "score": 3.077680048070582, "clock": 3.7320508075688776, "seconds": 1.9946658611297607}, {"d": 24, "N": 2, "mode": "U", "init": "theta", "seed": 9178, "steps": 3000, "score": 3.56904028908692, "clock": 3.7320508075688776, "seconds": 2.2086539268493652}, {"d": 24, "N": 2, "mode": "U", "init": "theta", "seed": 10178, "steps": 3000, "score": 3.731879951314735, "clock": 3.7320508075688776, "seconds": 2.0361411571502686}, {"d": 24, "N": 2, "mode": "U", "init": "cycles", "seed": 142, "steps": 3000, "score": 1.376334616449161, "clock": 3.7320508075688776, "seconds": 1.9222898483276367}, {"d": 24, "N": 2, "mode": "U", "init": "theta", "seed": 11178, "steps": 3000, "score": 3.241844878686064, "clock": 3.7320508075688776, "seconds": 2.047055721282959}, {"d": 24, "N": 2, "mode": "U", "init": "cycles", "seed": 2142, "steps": 3000, "score": 1.7319502870001509, "clock": 3.7320508075688776, "seconds": 1.8407669067382812}, {"d": 24, "N": 2, "mode": "U", "init": "cycles", "seed": 1142, "steps": 3000, "score": 2.413895808773907, "clock": 3.7320508075688776, "seconds": 1.8986549377441406}, {"d": 24, "N": 2, "mode": "U", "init": "cycles", "seed": 3142, "steps": 3000, "score": 2.245958588294551, "clock": 3.7320508075688776, "seconds": 1.8260929584503174}, {"d": 24, "N": 2, "mode": "U", "init": "cycles", "seed": 4142, "steps": 3000, "score": 2.747112385550083, "clock": 3.7320508075688776, "seconds": 2.015246868133545}, {"d": 24, "N": 2, "mode": "U", "init": "cycles", "seed": 5142, "steps": 3000, "score": 2.7471856716191563, "clock": 3.7320508075688776, "seconds": 2.0342049598693848}, {"d": 24, "N": 2, "mode": "U", "init": "cycles", "seed": 6142, "steps": 3000, "score": 2.245809449242892, "clock": 3.7320508075688776, "seconds": 2.057055950164795}, {"d": 24, "N": 2, "mode": "U", "init": "cycles", "seed": 7142, "steps": 3000, "score": 2.912627079910977, "clock": 3.7320508075688776, "seconds": 2.195833206176758}, {"d": 24, "N": 2, "mode": "U", "init": "cycles", "seed": 9142, "steps": 3000, "score": 2.414024506465634, "clock": 3.7320508075688776, "seconds": 2.2116987705230713}, {"d": 24, "N": 2, "mode": "U", "init": "cycles", "seed": 8142, "steps": 3000, "score": 2.076256084644737, "clock": 3.7320508075688776, "seconds": 2.33575177192688}, {"d": 24, "N": 2, "mode": "U", "init": "cycles", "seed": 10142, "steps": 3000, "score": 1.1912775806335736, "clock": 3.7320508075688776, "seconds": 2.1747329235076904}, {"d": 24, "N": 2, "mode": "U", "init": "cycles", "seed": 11142, "steps": 3000, "score": 1.7319223590798252, "clock": 3.7320508075688776, "seconds": 2.305172920227051}, {"d": 24, "N": 2, "mode": "U", "init": "random", "seed": 926, "steps": 3000, "score": 0.7974103786204612, "clock": 3.7320508075688776, "seconds": 2.3062407970428467}, {"d": 24, "N": 2, "mode": "U", "init": "random", "seed": 1926, "steps": 3000, "score": 1.376185981755332, "clock": 3.7320508075688776, "seconds": 2.197427988052368}, {"d": 24, "N": 2, "mode": "R", "init": "glued3", "seed": 22, "steps": 3000, "score": 3.732116069922646, "clock": 3.7320508075688776, "seconds": 3.201840877532959}, {"d": 24, "N": 2, "mode": "R", "init": "glued3", "seed": 1022, "steps": 3000, "score": 3.7321335019761555, "clock": 3.7320508075688776, "log_rates": [20.712040766271013, 3.819909230207991, 1.717013827436362, 1.7879533156411402, 1.8639962279295648, 1.9199784102585304, 1.7979934800502686, 1.7597776303058112, 1.6590459738349936, 1.5083093199131477, 1.3397204863140633, 1.4441208099360436, 14.49430444244164, -1.95311391360661, -2.3702321264058557, -2.620830999177643, -2.611058842543809, -2.660022118739421, -2.730879625997005, -2.646375523490051, -2.5793603944908, -2.3315807546391927, -1.899958110119351, 3.0862783552766584, 20.71359702747203, 2.3937413171873136, 2.4559240384041057, 2.307872535522711, 2.356090404252543, 2.2703575482864773, 2.182639251583519, 2.2206030607337817, 2.1887602887204816, 2.2761121034681224, 2.5041539146767158, 2.6717340004962264, -1.2042870255223725, -2.0087216667649215, -2.2423970351971683, -2.418172971560059, -2.397943910867374, -2.515388896295886, -2.3692391475105197, -2.2060359067586024, -1.978021831938137, -1.1388955559905416, 2.5379133194743173, 3.0190636748880135, 20.71331814118126, 2.240646374744214, 2.3239019398611522, 2.4000092194995477, 2.3153619309336575, 2.2352810538230736, 2.275897582324124, 2.113828106641535, 2.2171580552703856, 2.3168812969118413, 2.5906387541942824, -1.3303046264778746, -1.9770944636006242, -2.229706179913662, -2.4087587755500386, -2.3843568416746717, -2.363195087788638, -2.38856530023397, -2.1915980851244337, -1.892696484393569, -0.985819199409673, 2.3205916440407925, 3.0492518078366975, 3.1563025443562376, 20.713463852543313, 2.245363833358328, 2.339541528571161, 2.3669305914537726, 2.3547827348635146, 2.255094235167459, 2.2595309372161916, 2.1811242481831687, 2.256427153120647, 2.613831702022894, -1.4880778264637768, -1.943551329321666, -2.36526194511864, -2.3724895337865286, -2.474468731070308, -2.379303740525446, -2.3287234917879953, -2.135307504448177, -1.900181266778331, -1.0922275112779756, 2.152600644860542, 2.849573414478961, 2.8182152842705035, 2.9067992641980727, 20.71374051546789, 2.418502054572221, 2.2916927752564407, 2.301465606357573, 2.2776187669454884, 2.2233319441758854, 1.9738911937762178, 2.106180500621622, 2.6052565277266124, -1.4172028003813033, -2.1846129832290333, -2.3476948711321146, -2.5159203630386577, -2.3551911963671355, -2.3842982820756484, -2.374732047396269, -2.2244833136778683, -1.9980946172809049, -1.065540557565737, 2.1967745728570947, 3.0275811418611793, 2.9808449901770113, 2.8578033477045715, 2.8851272148070444, 20.713512533378164, 2.2967234108685037, 2.3909437576013004, 2.32912121754072, 2.3211216251266635, 2.2326097772577165, 2.283009947593319, 2.617929505444521, -1.4594106318166051, -2.065351981462133, -2.376265589276431, -2.341355399159608, -2.422356199584934, -2.4515403483342793, -2.330612617451389, -2.140042576957396, -1.946410582828775, -1.0823781277156683, 2.165125313642838, 2.8931722686788466, 2.9335593485397773, 2.842835683394917, 2.787663181093716, 2.9497664179677856, 20.713708691147158, 2.4277509703486273, 2.3816778663389004, 2.3664904321382183, 2.343871115295085, 2.19955365329537, 2.695407463399354, -1.4906778435013193, -2.130875295955122, -2.4284342924061986, -2.5238011362559956, -2.515222886459502, -2.4636383036834406, -2.349714417145929, -2.2769209408296356, -1.9672898201875357, -1.244334914725503, 2.2046645463939236, 2.982918573960889, 2.921620187687681, 2.9052673655890886, 2.9191779960810202, 2.8124466843578775, 2.8445988247192013, 20.71355774821311, 2.2386181817862267, 2.440159392433185, 2.2659337611229384, 2.369430165347454, 2.8315856893597813, -1.425343663292465, -2.183839194147735, -2.4260677903766643, -2.5131730532002896, -2.45741648859219, -2.365031041879521, -2.2755555383106874, -2.0778768446576317, -1.925402813327681, -1.2686039089751298, 2.267570949882422, 2.735797348028164, 2.8602827445405903, 2.9097187718406374, 2.8888383573207403, 2.8637395495494586, 2.8259026199688466, 2.8771375564295365, 20.71367204151985, 2.455583161646001, 2.4592247258289786, 2.3314900469861493, 2.823292631699276, -1.5549808378631942, -2.225168694611937, -2.363257705712217, -2.474863804681423, -2.4758603450234795, -2.540906614316894, -2.3030310474673685, -2.0610930076741214, -1.90156998016294, -1.3630693463028258, 2.329843965627946, 2.4444548724291733, 2.81075968617601, 3.0096855916839473, 2.9203436029754872, 2.9347492264164106, 2.919208542860347, 3.0125163645022996, 2.8462786717040043, 20.7133262034324, 2.305100182672548, 2.44085062211417, 2.9036745878553916, -1.4812029484967915, -2.176540561860662, -2.3990951451432423, -2.489528207269653, -2.485327183610732, -2.4300801273369736, -2.17646040690646, -1.9605395834621742, -1.7225246206804845, -1.2917683143216894, 2.2953679991655354, 2.728362331399714, 2.449487190872445, 2.742037391989416, 2.853000781989267, 2.8895932627060628, 2.9629729478563633, 2.9300321227333255, 3.005956836344087, 3.039546109271495, 20.713556752944484, 2.3590468030449268, 2.973308026506994, -1.5177214793575877, -2.293948124086739, -2.5171012507380457, -2.52028245497663, -2.5424206268450944, -2.4703952602262196, -2.3934385540220573, -2.0585364964776938, -1.7358090071092878, -1.3702934748095923, 2.1878525104116, 4.11844624994522, 2.7224616581542658, 2.5403023003054983, 2.835913726231126, 2.9511903685280023, 2.8794569315637406, 2.9472585415661836, 2.942596334370313, 2.9753598416596767, 2.942923744490627, 20.713483919025045, 3.024634404970512, -1.5324743471266082, -2.3360990765767617, -2.434934574643064, -2.401413187110356, -2.456247476752148, -2.4423059665686937, -2.3979812260506477, -2.0157115543334454, -1.6198271074376769, -1.1248607988204045, 20.713798585827327, 5.454700191981426, 3.9259487268385835, 2.470938346195285, 2.5978788314840924, 2.793265441285742, 2.832480141987296, 2.8964807833585686, 2.8910148687579285, 2.9220807784096543, 2.8729327305910535, 2.8024414862380502, 3.0093983796454893, -1.5111415826573065, -2.291131946107795, -2.487323651634124, -2.5833152145972513, -2.5767489740005227, -2.4261629271319283, -2.4215763836129582, -2.1719367670858034, -1.5945395360697627, -1.0918524841867392, -2.4321626963858436, -1.7373266987385936, -2.169503144663043, -1.5991161648292747, -1.5366643352120555, -1.80645055095507, -2.3357020784396036, -2.0747020495997135, -1.9406437460074224, -1.9289247474458904, -1.9570487397577268, -2.0659385115065665, -2.3050478181547596, 11.933669030702887, -2.600850056823039, -2.8020053235521503, -2.6723154425653632, -2.8474855144162334, -2.6986082701822753, -2.8917391573304907, -2.922646054228429, -2.9252360965016657, -2.671538319238739, -2.5917346927183713, -1.959957784924683, -2.097191143269522, -2.240456201686032, -2.473160336197995, -2.4722235332702702, -2.536589097855449, -2.6326987656648018, -2.6962427576886006, -2.598640532506241, -2.5753125885922508, -2.677106811483524, -2.728938863301825, -2.8035582978283533, 11.933698692994414, -2.6604289805865804, -2.7587079957316782, -2.729044117041997, -2.750197771372728, -2.834729667188553, -2.869207960318279, -2.8433669338410428, -2.794261966348115, -2.7655039298900306, -2.464447534283437, -2.453903870718432, -2.3938654618556927, -2.4636821280078034, -2.587692797876965, -2.623380280970734, -2.685092704186727, -2.7639485606334455, -2.670014484018568, -2.756933742478654, -2.7552907774425397, -2.7740902715352096, -2.737088343478075, -2.869883255107644, 11.933684215923748, -2.6620830607907036, -2.75780893393039, -2.7447888561993135, -2.8317106014183815, -2.921135194855934, -2.734410829783198, -2.8185457601620985, -2.762866339514545, -2.6748031167098256, -2.8366261654673903, -2.767234990812324, -2.619128240736635, -2.663427833747629, -2.606581260929813, -2.7027344323231204, -2.6748794957842237, -2.7110271531815604, -2.785753373072881, -2.9495920386046275, -2.772355937445329, -2.7385661474621124, -2.810766814118728, -2.8210077089581675, 11.933654239574384, -2.602913076973937, -2.8559105007288808, -2.8466908506023203, -2.7671098042202016, -2.812951798410952, -2.8218635525935643, -2.829770088526344, -2.656050292142697, -2.7873737065870188, -2.7913466837148224, -2.748291402379508, -2.7276087320193017, -2.860970960019818, -2.8756418640942103, -2.6978593909423894, -2.703092094878097, -2.7241119190136995, -2.8838304784877704, -2.750689299887873, -2.706183762224127, -2.766028019386133, -2.844463959984127, -2.811736860591497, 11.933672775960392, -2.625463995723952, -2.8146616430983773, -2.7320116783105535, -2.925479608812295, -2.8929697865264594, -2.831149834435842, -2.8753069125862383, -2.8572161635304765, -2.867756837720343, -2.8758892263901905, -2.9642005713434703, -2.8380188521719254, -2.837988985412179, -2.967157038858759, -2.7660492003659467, -2.946603748201042, -2.8392030557969488, -2.857024318902575, -2.8135390159198095, -2.7043751359142885, -2.8122684034866507, -2.8209612386991663, -2.964447330182716, 11.933750778945287, -2.682293818159657, -2.7459186023000255, -2.770677562587008, -2.8309164354236556, -2.8098377226861317, -2.8801104461017477, -2.9145645136002027, -2.9007236020553746, -3.023770895440109, -3.000520667579261, -2.94512345894287, -2.946614592768763, -2.8475448505090117, -2.965636693552279, -2.823753652846655, -2.8581542843095593, -2.868600416976651, -2.7203506966284885, -2.7864219332305846, -2.742188238246962, -2.763109620357253, -2.708480257523995, -2.8414348720720963, 11.933658545312642, -2.678291731819119, -2.8067913602163483, -2.7852785410372447, -2.806394914849942, -2.129446956353844, -2.277293956597865, -2.471249594068981, -3.0655437502162335, -3.0160056562458477, -3.0325774470471716, -3.041325928925749, -3.046494487882639, -2.8873805115477205, -2.864225107018275, -2.8464644546794515, -2.7524184530476625, -2.7673900581088415, -2.829003161483099, -2.818464768374486, -2.897851782226193, -2.803624115952483, -2.7911289690216345, -2.8500349688590996, 11.933753194829116, -2.7105293489394207, -2.8026928518141343, -2.826286071827329, -1.5607618717945455, -1.6102704133957173, -1.754887183260114, -1.9949583720184692, -2.1448251526962516, -2.384604764819129, -2.987982865260083, -3.041030874007691, -3.001964884240224, -2.9927844298716377, -2.8534063429264824, -2.8155249832828924, -2.76950360149166, -2.819272987009539, -2.84606338056763, -2.779991164967632, -2.7442216396778165, -2.742275452633332, -2.8820850132229974, -2.8989214671549757, 11.933723417442636, -2.7029361382555113, -2.645936141486205, -1.4709667608011583, -1.1825796378908497, -1.086213167567989, -1.108491930206095, -1.2424528147491183, -1.440232528480796, -1.6455370356726209, -1.904816673775968, -2.192510557654841, -3.0094280165695904, -2.8847217169629435, -2.7097286505916047, -2.843931334360811, -2.8268629750975602, -2.8102518252742525, -2.798228328702021, -2.7733646649913637, -2.821589743414126, -2.7793416355557685, -2.8691902886582654, -2.9392988437716276, 11.933748298624222, 9.980869292041028, 11.584497726963631, 9.444694087373579, 8.805832293180165, 7.942180360414187, 6.3777891125476005, 5.373151641845775, 5.057561568037447, 4.647665077119709, 4.201527202345731, 3.532941747133645, 2.691864122221919, 1.1492384787710814, -1.874496382505054, -2.82399688584992, -2.8214425427370737, -2.7371786560376905, -2.8268780868479584, -2.7298362224841375, -2.6969353976919517, -2.7513740869788013, -2.8143311407413205, -2.851103577976353], "seconds": 3.2257559299468994}, {"d": 24, "N": 2, "mode": "R", "init": "glued3", "seed": 2022, "steps": 3000, "score": 3.7321147175600555, "clock": 3.7320508075688776, "seconds": 3.29140305519104}, {"d": 24, "N": 2, "mode": "R", "init": "glued3", "seed": 3022, "steps": 3000, "score": 3.732111994495495, "clock": 3.7320508075688776, "seconds": 3.4203813076019287}, {"d": 24, "N": 2, "mode": "R", "init": "glued10", "seed": 569, "steps": 3000, "score": 3.7320771479370913, "clock": 3.7320508075688776, "seconds": 3.5490357875823975}, {"d": 24, "N": 2, "mode": "R", "init": "glued10", "seed": 1569, "steps": 3000, "score": 3.7320938407023334, "clock": 3.7320508075688776, "seconds": 3.1915109157562256}, {"d": 24, "N": 2, "mode": "R", "init": "glued10", "seed": 2569, "steps": 3000, "score": 3.7320882413467826, "clock": 3.7320508075688776, "seconds": 3.216536045074463}, {"d": 24, "N": 2, "mode": "R", "init": "glued10", "seed": 3569, "steps": 3000, "score": 3.73208576092284, "clock": 3.7320508075688776, "seconds": 3.274339199066162}, {"d": 24, "N": 2, "mode": "R", "init": "theta", "seed": 46, "steps": 3000, "score": 3.4056875869848335, "clock": 3.7320508075688776, "seconds": 3.205502986907959}, {"d": 24, "N": 2, "mode": "R", "init": "theta", "seed": 1046, "steps": 3000, "score": 3.731798541545483, "clock": 3.7320508075688776, "seconds": 3.315964937210083}, {"d": 24, "N": 2, "mode": "R", "init": "theta", "seed": 2046, "steps": 3000, "score": 2.7473832110466043, "clock": 3.7320508075688776, "seconds": 3.0754780769348145}, {"d": 24, "N": 2, "mode": "R", "init": "theta", "seed": 3046, "steps": 3000, "score": 3.405680384053326, "clock": 3.7320508075688776, "seconds": 3.1432220935821533}, {"d": 24, "N": 2, "mode": "R", "init": "theta", "seed": 4046, "steps": 3000, "score": 2.5812884887752316, "clock": 3.7320508075688776, "seconds": 3.139784812927246}, {"d": 24, "N": 2, "mode": "R", "init": "theta", "seed": 5046, "steps": 3000, "score": 3.5689777748484817, "clock": 3.7320508075688776, "seconds": 3.2644920349121094}, {"d": 24, "N": 2, "mode": "R", "init": "theta", "seed": 6046, "steps": 3000, "score": 3.5690437873153025, "clock": 3.7320508075688776, "seconds": 3.1153976917266846}, {"d": 24, "N": 2, "mode": "R", "init": "theta", "seed": 8046, "steps": 3000, "score": 3.4056725898363416, "clock": 3.7320508075688776, "seconds": 3.056159019470215}, {"d": 24, "N": 2, "mode": "R", "init": "theta", "seed": 7046, "steps": 3000, "score": 3.241914176747234, "clock": 3.7320508075688776, "seconds": 3.1714119911193848}, {"d": 24, "N": 2, "mode": "R", "init": "theta", "seed": 9046, "steps": 3000, "score": 3.241848437072607, "clock": 3.7320508075688776, "seconds": 2.9876930713653564}, {"d": 24, "N": 2, "mode": "R", "init": "theta", "seed": 10046, "steps": 3000, "score": 3.077632378030916, "clock": 3.7320508075688776, "seconds": 2.9485549926757812}, {"d": 24, "N": 2, "mode": "R", "init": "theta", "seed": 11046, "steps": 3000, "score": 3.5690262469821987, "clock": 3.7320508075688776, "seconds": 3.0868892669677734}, {"d": 24, "N": 2, "mode": "R", "init": "cycles", "seed": 904, "steps": 3000, "score": 2.414079815712022, "clock": 3.7320508075688776, "seconds": 2.793152093887329}, {"d": 24, "N": 2, "mode": "R", "init": "cycles", "seed": 1904, "steps": 3000, "score": 3.077306939164918, "clock": 3.7320508075688776, "seconds": 2.849033832550049}, {"d": 24, "N": 2, "mode": "R", "init": "cycles", "seed": 3904, "steps": 3000, "score": 2.7401794697178117, "clock": 3.7320508075688776, "seconds": 2.8220889568328857}, {"d": 24, "N": 2, "mode": "R", "init": "cycles", "seed": 4904, "steps": 3000, "score": 2.0730641510991465, "clock": 3.7320508075688776, "seconds": 2.7668800354003906}, {"d": 24, "N": 2, "mode": "R", "init": "cycles", "seed": 2904, "steps": 3000, "score": 2.414050814605055, "clock": 3.7320508075688776, "seconds": 3.016500949859619}, {"d": 24, "N": 2, "mode": "R", "init": "cycles", "seed": 5904, "steps": 3000, "score": 2.9054649669524273, "clock": 3.7320508075688776, "seconds": 3.030900001525879}, {"d": 24, "N": 2, "mode": "R", "init": "cycles", "seed": 6904, "steps": 3000, "score": 2.411809508709157, "clock": 3.7320508075688776, "seconds": 2.875012159347534}, {"d": 24, "N": 2, "mode": "R", "init": "cycles", "seed": 7904, "steps": 3000, "score": 2.5543901266090927, "clock": 3.7320508075688776, "seconds": 2.7263870239257812}, {"d": 24, "N": 2, "mode": "R", "init": "cycles", "seed": 8904, "steps": 3000, "score": 1.9051988015532326, "clock": 3.7320508075688776, "seconds": 2.66707181930542}, {"d": 24, "N": 2, "mode": "R", "init": "cycles", "seed": 9904, "steps": 3000, "score": 2.0764527314071475, "clock": 3.7320508075688776, "seconds": 2.665489912033081}, {"d": 23, "N": 3, "mode": "U", "init": "glued3", "seed": 1575, "steps": 3000, "score": 2.414390373865518, "clock": 2.414213562373095, "log_rates": [27.438916191590284, 6.662460873714021, 4.577615770756958, 4.648854271267139, 4.54239545246943, 4.440368147371049, 4.441161858418384, 5.152670731780215, 21.96325969378034, 1.1873792452640275, 0.7447410996665343, 0.5253970026961269, 0.48223559580078296, 0.6586676233312978, 1.1847001486174467, 14.941615802793311, -4.149738563586949, -4.719238786170383, -4.908357082137573, -4.92859424723632, -4.764401494984588, -4.187518959259192, 5.6207069285395415, 27.44256646816829, 5.405684767537395, 5.259939798339747, 5.174391944833494, 5.07707567634374, 5.07778885137486, 5.252285239824418, 5.844622547778768, 1.965087549947328, 1.3687149782128676, 1.0447737452164976, 1.0343132209482429, 1.2613432418949841, 2.1566021170345446, 2.2420089331288784, -3.663071170842206, -4.304269374167981, -4.527348954749921, -4.594649866703739, -4.341986558089851, -3.6177726960252112, 5.26599785585034, 5.6746776876761995, 27.442524114707467, 5.414056073350864, 5.284935878092639, 5.117096660952344, 5.102738578026327, 5.088717460363801, 5.70155041826234, 1.8478476514583166, 1.214265932511649, 1.0924713687254413, 1.0583166108744018, 1.3045037913197575, 2.096118680404907, 2.1168711290357627, -3.7304395501790784, -4.365811518560778, -4.624774454877553, -4.560515108654758, -4.36528951115884, -3.6612340915166435, 5.116785626339059, 5.763781111816413, 5.76261077434065, 27.442447409742417, 5.400093373975949, 5.200455740854267, 5.101040126657059, 5.0978464617058785, 5.7771509800010765, 1.8348357232011856, 1.2293577638618858, 1.114917927623878, 1.1220728455873425, 1.2905142656483746, 2.154387892680173, 2.1932132976623566, -3.712754884266946, -4.417880127106288, -4.629341818484934, -4.572326003446909, -4.348978063742242, -3.653347206303194, 5.03498739653597, 5.630476232027337, 5.630568927870684, 5.754338562453226, 27.442484343765944, 5.453416809935658, 5.145776993514608, 5.175050015366378, 5.821473263705682, 1.7181064798435406, 1.164906987565668, 1.1157244902297963, 1.1432048699814836, 1.3557826662026295, 2.050886551690204, 2.1614377334962063, -3.6627954327252517, -4.30547771670395, -4.5974903365111395, -4.581692796870265, -4.391345973299839, -3.672294696567978, 5.169526317863719, 5.577633403179629, 5.850696558571901, 5.7253396610530665, 5.72782579633981, 27.442381770718935, 5.362179327904857, 5.2059366609764295, 5.897328268212222, 1.600701307235635, 0.9885024525317594, 0.9710976747863771, 1.1326863289259337, 1.397179011150087, 1.9225157651293026, 2.2073538278904223, -3.6905071388988273, -4.3894452626717015, -4.586492304980192, -4.585661619474519, -4.272914253789221, -3.66370194568817, 5.239916668626416, 5.309592596999113, 5.720998765328138, 5.744166801231903, 5.658138524368547, 5.657193880231507, 27.442605035337408, 5.408592872885271, 6.106644402878392, 1.6339624977805305, 1.0190328642968858, 0.9723966613027388, 1.127867964466435, 1.5089102068837534, 1.9115006609066434, 2.20155123609625, -3.713800374556174, -4.39331239934701, -4.595947837422645, -4.619587560122303, -4.433093402476097, -3.6738252245879415, 5.473912551473468, 7.17760517527053, 5.304877282170546, 5.731982415121776, 5.71450112649103, 5.638577187716983, 5.630750872013849, 27.442561142295062, 6.282377046710856, 1.5571661060564537, 0.939310770479344, 0.7987895357636601, 1.1251063921873001, 1.5807574327447087, 1.9674026987059807, 2.1019020973766676, -3.731692382078274, -4.387617628542081, -4.50836360277249, -4.567123748587159, -4.36275951655422, -3.6317917519827265, 27.442482349349454, 8.812144036941579, 7.189961851561362, 5.380925423881944, 5.725190722670176, 5.73360605378218, 5.661708318436965, 5.6822933755241145, 6.345323095136566, 1.4345950936620162, 0.8094904735069879, 0.7107667529158613, 0.9624174637382806, 1.6652743617668475, 2.373400990805402, 2.198051943327527, -3.6730835924432266, -4.389948080625241, -4.562201868459938, -4.6302784876735865, -4.334975503087116, -3.590369261868448, 0.542249695223137, 1.449701670504195, 0.7114307472608014, 0.2694215970873338, 0.3616928751783137, 0.658892508752351, 0.9871479592646069, 0.8930451105617593, 0.6765669980004002, 19.77019230954168, 0.5101874723510306, 0.323274652443693, 0.24514871391037718, 0.04115144584557171, 0.14497186350025582, 0.16265749295634388, -4.710435829837703, -5.129010029524064, -5.197050458764324, -5.387460992257049, -5.239225220261945, -4.584365311009048, 0.17838439402188255, 0.9087569567811092, 0.9430597880996197, 0.753187343561298, 0.5081974893450075, 0.31236715651690317, 0.23479909528131657, 0.18398496944230186, 0.17915180581567716, 0.9165186459318735, 19.770181195859863, 0.5643196958230545, 0.3476199807872585, 0.16669829840712247, 0.044463564135186, 0.11214789244099765, -4.7578506135639715, -5.215057641321717, -5.279868275825602, -5.184857822257008, -5.162123805750105, -4.522327509659674, 0.02655573004367528, 0.1291529549160047, 0.3012308845373631, 0.3709260827455761, 0.42459415374378945, 0.2904038052015841, 0.21108831253969165, 0.14241701305988685, 0.0856703246385139, 0.8986520635430382, 0.9637299568941559, 19.770191463525222, 0.5320752702406598, 0.3761627098855581, 0.25213471910844004, 0.21092576635850147, -4.890094926941551, -5.315030932910783, -5.377994824218099, -5.321174814885243, -5.1463773279356735, -4.602568624040916, 0.14076181864287374, 0.07330664370206477, -0.26142271686400975, -0.16333192881027417, 0.07858940729868738, 0.09408460117435169, 0.17843178923252878, 0.31665700904395916, 0.21815624068807726, 1.0006312457027247, 0.928219067537845, 0.9449805081408401, 19.770182491222418, 0.5091811908560003, 0.39226777320382816, 0.23432909714548716, -4.9463020192137765, -5.248213886915911, -5.359034106440284, -5.244201844305483, -4.9857045143988294, -4.657534614435918, 0.35936007965433686, 1.3491496165733252, 0.8691923316587246, 0.4865746093406074, -0.0016886615327273199, -0.23903403989260713, -0.030293926689370983, 0.22754723336297306, 0.2876859995504021, 0.9004091961843602, 1.0018754587094527, 0.996172516981772, 0.9506956545402913, 19.77016835881346, 0.5527069519500012, 0.3167341347161997, -5.060079493842188, -5.314914599502502, -5.389315791735102, -5.238855599322384, -5.086227406656362, -4.702873600565855, 0.5198662718668331, 2.4492374628104705, 2.3360644982763077, 2.1904689742348333, 1.779162179005095, 1.389801577991562, 0.762586431525753, -0.10244998158313953, 0.25229357627586074, 0.3543798561651949, 0.8735994919247257, 0.9573737597501544, 1.0183646432319267, 0.8558119500666148, 19.770186722958904, 0.5068997081483118, -5.146082807827888, -5.3813366287388344, -5.44159285061031, -5.219295782572493, -4.953592336335937, -4.467057035450087, 14.505495457505994, 19.7217206479002, 16.392168936572148, 14.803557894409389, 12.652600661026463, 11.112810040879058, 10.435236390404382, 9.489626274912657, 7.791104556377328, 2.0946406229923444, 0.39497780609627575, 0.8506200706227122, 1.0349198797049242, 1.048835501604393, 0.8857301167755701, 0.6529218008451064, -5.20187962980585, -5.534818646522933, -5.4218492385215775, -5.21237949697699, -4.863739310235985, -4.4175125083608595, -5.403586386758744, -4.982046814509565, -5.147150076726508, -5.20616702388205, -5.279361363160399, -5.270234269329369, -5.346962571079497, -5.322068621391031, -5.341959204369083, -4.80823449012385, -5.189797530171503, -5.270231242774909, -5.238976879333487, -5.220230760252346, -5.192734612172683, -5.209627072415293, 10.668990061063191, -5.394414986323743, -5.595080644328887, -5.612028685227579, -5.665630246999509, -5.648054281076441, -5.624947024193425, -5.567306645944122, -5.56404451581691, -5.612488597977016, -5.642445180640663, -5.514382437078971, -5.603184353372306, -5.622465024577373, -5.641616246922887, -5.262911827093546, -5.312592407632278, -5.388135380914685, -5.495888835164484, -5.519748560036538, -5.6243187296238, -5.465294915005185, -5.508244643575758, 10.669009784395538, -5.540610604196988, -5.566532953823807, -5.645211899923653, -5.616873451490655, -5.650087409393209, -5.613719815114425, -5.626238483366215, -5.626892091506095, -5.6018270038105245, -5.67073686467962, -5.659049386612039, -5.627357047155235, -5.744275772772961, -5.544898834077552, -5.506935704521744, -5.460284401162704, -5.52269540893799, -5.568631114615397, -5.578923671969039, -5.634442252965479, -5.627185771984103, -5.62310262884647, 10.669019903240297, -5.484850192211099, -5.649596656362471, -5.641747851263431, -5.562684725324421, -5.5825909898016155, -5.543929982922908, -5.529848498366804, -5.529621676147843, -5.585275778555283, -5.594452339339342, -5.616913510661105, -5.655670887831264, -5.642190330155296, -5.701651924910359, -5.626150596810394, -5.6180523601158905, -5.691137080911904, -5.597023742889641, -5.62268150053959, -5.492298618609244, -5.557239549542405, -5.384775365432479, 10.668990535448271, -5.45510168284793, -5.539277642551538, -5.5987309328563635, -5.636420450109587, -5.622757356227344, -5.560459135895092, -5.708124254984558, -5.630598361062343, -5.580447860686845, -5.525482275842679, -5.536666503807166, -5.062356374378507, -5.42404007835553, -5.691598139131274, -5.791684807493201, -5.811530609248717, -5.7104429936271, -5.6594376371599715, -5.611881448164225, -5.504615127714933, -5.607352950617486, -5.649757450926534, 10.669031558060404, -5.423674895607472, -5.477574873794006, -5.384738688872781, -5.59308772765512, -5.59531943190898, -5.641092855185632, -5.63117530352916, -5.570126816900692, -5.461903926117438, -5.45686832349963, -3.982203344610749, -4.2473002526028605, -4.556469719400408, -4.931586286738342, -5.352924190980147, -5.714590855705734, -5.536758366973444, -5.553970342285162, -5.5187805875213884, -5.578259771182983, -5.535344802844854, -5.602444490803598, 10.669002060647774, 8.114582187534424, 1.202682618569052, 0.9253852910323507, 0.8340813235453756, 0.5978567946746397, 0.18893733313899444, -0.812264144203139, -1.7177190845895753, -1.9423864442604728, 10.557216573634316, 6.37141139540258, 5.569185428298193, 5.101922955186213, 4.625089803541782, 4.163620421964338, 2.8263487375744862, -5.618374720836581, -5.480924864510839, -5.530521936436454, -5.514591148679698, -5.497251845384029, -5.536093422499201], "seconds": 1.9825239181518555}, {"d": 23, "N": 3, "mode": "U", "init": "glued3", "seed": 575, "steps": 3000, "score": 2.4143739765598533, "clock": 2.414213562373095, "seconds": 2.008100986480713}, {"d": 24, "N": 2, "mode": "R", "init": "cycles", "seed": 10904, "steps": 3000, "score": 1.7295921080704555, "clock": 3.7320508075688776, "seconds": 2.822852849960327}, {"d": 24, "N": 2, "mode": "R", "init": "cycles", "seed": 11904, "steps": 3000, "score": 2.6809947748235405, "clock": 3.7320508075688776, "seconds": 2.6849429607391357}, {"d": 24, "N": 2, "mode": "R", "init": "random", "seed": 28, "steps": 3000, "score": 1.3745474347134645, "clock": 3.7320508075688776, "seconds": 2.702641010284424}, {"d": 24, "N": 2, "mode": "R", "init": "random", "seed": 1028, "steps": 3000, "score": 2.239312396419357, "clock": 3.7320508075688776, "seconds": 2.9154069423675537}, {"d": 23, "N": 3, "mode": "U", "init": "glued3", "seed": 2575, "steps": 3000, "score": 2.414334955525715, "clock": 2.414213562373095, "seconds": 1.911478042602539}, {"d": 23, "N": 3, "mode": "U", "init": "glued3", "seed": 3575, "steps": 3000, "score": 2.414386131998725, "clock": 2.414213562373095, "seconds": 1.8522891998291016}, {"d": 23, "N": 3, "mode": "U", "init": "glued10", "seed": 509, "steps": 3000, "score": 2.4143133269760226, "clock": 2.414213562373095, "seconds": 1.8743891716003418}, {"d": 23, "N": 3, "mode": "U", "init": "glued10", "seed": 2509, "steps": 3000, "score": 2.4143199900367853, "clock": 2.414213562373095, "seconds": 1.8790650367736816}, {"d": 23, "N": 3, "mode": "U", "init": "glued10", "seed": 1509, "steps": 3000, "score": 2.4143060876717195, "clock": 2.414213562373095, "seconds": 1.9313008785247803}, {"d": 23, "N": 3, "mode": "U", "init": "glued10", "seed": 3509, "steps": 3000, "score": 2.4143031303605103, "clock": 2.414213562373095, "seconds": 1.9529321193695068}, {"d": 23, "N": 3, "mode": "U", "init": "theta", "seed": 6, "steps": 3000, "score": 1.6149783802097535, "clock": 2.414213562373095, "seconds": 1.9713222980499268}, {"d": 23, "N": 3, "mode": "U", "init": "theta", "seed": 1006, "steps": 3000, "score": 1.9626160396954468, "clock": 2.414213562373095, "seconds": 2.087622880935669}, {"d": 23, "N": 3, "mode": "U", "init": "theta", "seed": 2006, "steps": 3000, "score": 1.4965975029879817, "clock": 2.414213562373095, "seconds": 2.2502357959747314}, {"d": 23, "N": 3, "mode": "U", "init": "theta", "seed": 4006, "steps": 3000, "score": 1.596397243978969, "clock": 2.414213562373095, "seconds": 2.2225730419158936}, {"d": 23, "N": 3, "mode": "U", "init": "theta", "seed": 3006, "steps": 3000, "score": 1.962477506756044, "clock": 2.414213562373095, "seconds": 2.3560030460357666}, {"d": 23, "N": 3, "mode": "U", "init": "theta", "seed": 5006, "steps": 3000, "score": 1.6149851000414472, "clock": 2.414213562373095, "seconds": 2.1827268600463867}, {"d": 23, "N": 3, "mode": "U", "init": "theta", "seed": 7006, "steps": 3000, "score": 1.9624399587337233, "clock": 2.414213562373095, "seconds": 2.1051242351531982}, {"d": 23, "N": 3, "mode": "U", "init": "theta", "seed": 8006, "steps": 3000, "score": 1.6150416804826768, "clock": 2.414213562373095, "seconds": 2.108365058898926}, {"d": 23, "N": 3, "mode": "U", "init": "theta", "seed": 9006, "steps": 3000, "score": 1.6149601100567361, "clock": 2.414213562373095, "seconds": 2.0597777366638184}, {"d": 23, "N": 3, "mode": "U", "init": "theta", "seed": 6006, "steps": 3000, "score": 1.9626011306289317, "clock": 2.414213562373095, "seconds": 2.4692418575286865}, {"d": 23, "N": 3, "mode": "U", "init": "theta", "seed": 10006, "steps": 3000, "score": 1.8477169616035578, "clock": 2.414213562373095, "seconds": 2.066493034362793}, {"d": 23, "N": 3, "mode": "U", "init": "theta", "seed": 11006, "steps": 3000, "score": 1.962605442311969, "clock": 2.414213562373095, "seconds": 2.4044029712677}, {"d": 23, "N": 3, "mode": "U", "init": "cycles", "seed": 430, "steps": 3000, "score": 2.0759836873963087, "clock": 2.414213562373095, "seconds": 2.014055013656616}, {"d": 23, "N": 3, "mode": "U", "init": "cycles", "seed": 1430, "steps": 3000, "score": 0.9999411015438785, "clock": 2.414213562373095, "seconds": 2.0189199447631836}, {"d": 23, "N": 3, "mode": "U", "init": "cycles", "seed": 2430, "steps": 3000, "score": 1.9625053318954413, "clock": 2.414213562373095, "seconds": 2.038243055343628}, {"d": 23, "N": 3, "mode": "U", "init": "cycles", "seed": 3430, "steps": 3000, "score": 1.6178746458903903, "clock": 2.414213562373095, "seconds": 1.990135669708252}, {"d": 23, "N": 3, "mode": "U", "init": "cycles", "seed": 4430, "steps": 3000, "score": 1.6148993758633559, "clock": 2.414213562373095, "seconds": 1.937891960144043}, {"d": 23, "N": 3, "mode": "U", "init": "cycles", "seed": 5430, "steps": 3000, "score": 1.847746101434148, "clock": 2.414213562373095, "seconds": 2.1056277751922607}, {"d": 23, "N": 3, "mode": "U", "init": "cycles", "seed": 6430, "steps": 3000, "score": 1.4965411382748786, "clock": 2.414213562373095, "seconds": 2.0474231243133545}, {"d": 23, "N": 3, "mode": "U", "init": "cycles", "seed": 7430, "steps": 3000, "score": 0.8664770721479914, "clock": 2.414213562373095, "seconds": 1.9543232917785645}, {"d": 23, "N": 3, "mode": "U", "init": "cycles", "seed": 9430, "steps": 3000, "score": 1.9624240197957048, "clock": 2.414213562373095, "seconds": 1.89192795753479}, {"d": 23, "N": 3, "mode": "U", "init": "cycles", "seed": 8430, "steps": 3000, "score": 0.9999389008325884, "clock": 2.414213562373095, "seconds": 2.0999388694763184}, {"d": 23, "N": 3, "mode": "U", "init": "cycles", "seed": 11430, "steps": 3000, "score": 1.3762894016809795, "clock": 2.414213562373095, "seconds": 1.8150949478149414}, {"d": 23, "N": 3, "mode": "U", "init": "cycles", "seed": 10430, "steps": 3000, "score": 1.376309800726368, "clock": 2.414213562373095, "seconds": 1.9962880611419678}, {"d": 23, "N": 3, "mode": "U", "init": "random", "seed": 399, "steps": 3000, "score": 1.3760593991995587, "clock": 2.414213562373095, "seconds": 2.126013994216919}, {"d": 23, "N": 3, "mode": "U", "init": "random", "seed": 1399, "steps": 3000, "score": 1.3760285290024272, "clock": 2.414213562373095, "seconds": 2.097914934158325}, {"d": 23, "N": 3, "mode": "R", "init": "glued3", "seed": 671, "steps": 3000, "score": 2.414900147808959, "clock": 2.414213562373095, "seconds": 2.9305970668792725}, {"d": 23, "N": 3, "mode": "R", "init": "glued3", "seed": 1671, "steps": 3000, "score": 2.4149059668156516, "clock": 2.414213562373095, "seconds": 2.9874281883239746}, {"d": 23, "N": 3, "mode": "R", "init": "glued3", "seed": 2671, "steps": 3000, "score": 2.414928017321303, "clock": 2.414213562373095, "seconds": 2.9046390056610107}, {"d": 23, "N": 3, "mode": "R", "init": "glued10", "seed": 2769, "steps": 3000, "score": 2.4143133006200217, "clock": 2.414213562373095, "seconds": 3.087161064147949}, {"d": 23, "N": 3, "mode": "R", "init": "glued10", "seed": 1769, "steps": 3000, "score": 2.4143143346865528, "clock": 2.414213562373095, "seconds": 3.21185302734375}, {"d": 23, "N": 3, "mode": "R", "init": "glued3", "seed": 3671, "steps": 3000, "score": 2.414988543866149, "clock": 2.414213562373095, "seconds": 3.3570139408111572}, {"d": 23, "N": 3, "mode": "R", "init": "glued10", "seed": 769, "steps": 3000, "score": 2.4143031190309325, "clock": 2.414213562373095, "seconds": 3.360574960708618}, {"d": 23, "N": 3, "mode": "R", "init": "glued10", "seed": 3769, "steps": 3000, "score": 2.414310515938848, "clock": 2.414213562373095, "seconds": 3.235956907272339}, {"d": 23, "N": 3, "mode": "R", "init": "theta", "seed": 475, "steps": 3000, "score": 0.0, "clock": 2.414213562373095, "seconds": 3.217627763748169}, {"d": 23, "N": 3, "mode": "R", "init": "theta", "seed": 1475, "steps": 3000, "score": 2.417131125995353, "clock": 2.414213562373095, "log_rates": [15.938883152877127, -0.19994089872433693, -0.22208471190194626, -0.4182459214090252, -0.8667981232845029, -1.3304459434365394, -0.6847852477576816, -1.8680401055958096, -0.5993621360891515, -0.36266093831054336, -0.9446905732363496, -1.4028225048318412, -1.8179707200734876, -0.4644189510718592, -1.211241857023049, -0.6606720072954279, -0.6646572276860334, -1.3354499886716908, -1.1963122801418058, -1.0828263258675186, -1.2326529114027251, -0.5510954738914665, -0.25668600680659304, 15.939027758090294, -0.3564082351405397, -0.28849821426681843, -0.4338738579088714, -0.8836953086232453, -1.3563453320093732, -0.8733918185688994, -1.9488136686268513, -0.6787818284531345, -0.7309600043449215, -1.1198879082990834, -1.7842256498285087, -0.23677771803992237, -0.40226784778829083, -0.8230050885348515, -1.1222807825716754, -0.8079994406501754, -1.4584941866811918, -1.5157095400234015, -1.2320795427772167, -0.9126480323612767, -1.0983365989072924, -0.27794616433143415, 15.939126153651916, -0.3383874192952711, -0.33187490724367275, -0.4026150828916293, -0.9114293019537065, -1.4973353666995157, -0.8193320405136054, -1.9325307643493725, -0.5981581875367284, -0.8586045633157486, -1.3657543081798904, -0.7635798935076065, -0.35148289875154276, -0.39123353513771314, -0.48533386864612976, -0.9955181393428018, -0.8048752288709292, -1.226085441949079, -1.6160464383450603, -1.2030198706163993, -1.3374113639624972, -1.001138945810338, -0.3665214571639009, 15.939152400600275, -0.40261415600568284, -0.20372758121189088, -0.47232890603742306, -0.8842167549201934, -1.294219167073921, -0.868538754557602, -0.7534931702705031, -0.753889000336992, -0.9189215039882316, -0.5413921543080608, -1.0140189928831937, -0.5142651028698009, -0.3836920367351257, -0.34944109701053144, -0.7500409220453407, -1.100603566244104, -1.1861337294693663, -1.2056890979966588, -1.266627173425395, -1.398678166589939, -1.0249073479559059, -0.22727467921960853, 15.93911843636004, -0.4304806502859045, -0.2828874967813249, -0.4517384163973664, -1.0395769431790838, -1.194399102636771, -0.9845673427163111, -0.7549976287147832, -0.5977843924063639, -0.025212930146345326, -0.42225101498921946, -1.1056176557927782, -0.8288802964914287, -0.43585367100622263, -0.17589177805511472, -0.6645989469489049, -0.8983679641212199, -1.1287197849624606, -0.8033267276499579, -1.1623797395043383, -1.4163453334984446, -1.0501274151827111, -0.2472144996432985, 15.93908411026308, -0.2992692956340715, -0.2529038154728892, -0.42859888726026324, -0.9702290993136257, -1.1894039334831503, -1.0901292993131495, -0.2347714467851838, -0.48808132863620723, -0.05588688357415098, -0.2021786248738558, -1.001462243409499, -0.8507114366763131, -0.2926743900904775, -0.27527768591498886, -0.3982457824654431, -0.5417863181579167, -0.39262506975525796, -0.7539645866290728, -1.1681264603183033, -1.3507045764112027, -0.9991482525358429, -0.35737621006236514, 15.938977188395942, -0.33835267672215147, -0.18324432765048876, -0.4355565698527182, -0.975786184060796, -1.5508253155836662, -0.4526923494706624, 0.2691729006843328, -0.6134049528696742, -0.4021599433885726, -0.3138668720701054, -0.8366840958702243, -0.9793780104282969, -0.7774650210778075, -0.32396597636788865, -0.37760881832062676, -0.5292291043928349, -0.40310589520517537, -0.87668115258528, -1.2400984964640887, -1.3235375382449381, -1.0372264997594964, -0.28956475401876, 15.939160795036683, -0.2276892662851398, -0.2672591458404995, -0.7366461835110786, -1.4000587717038346, -1.0190081642734339, 0.7305781239840207, 0.29364063792135703, -0.5242993752911606, -0.6830343292448525, -0.31439175948898623, -0.9051051114691265, -1.3051505355220636, -0.9789998559094487, -0.9928177894615, -1.1502280254429924, -0.4037788973694847, -0.4134609488229388, -0.7740655758230195, -1.0671971682911405, -1.3088915570976773, -1.0226524480838608, -0.3514235511382327, 15.939005181307426, -0.15702629000155532, -0.11838391899873572, -1.3425063640123924, -1.0324818903723576, 1.748466341673046, 0.791000930695863, 0.14039227126874249, -0.3723948953002853, -0.750922604621223, -0.39131849050688033, -0.5778002994774137, -1.146217782355344, -1.085838382146294, -1.0050831379157856, -1.240681876910993, -0.5044296277687483, -0.40912674883643657, -0.7627435273951403, -1.1118649869570993, -1.2574227548677621, -1.0416850935802673, -0.26331718527739145, 15.425048699540278, 0.6304145419513202, -0.880165353714223, -1.2575377434491204, 15.024098222721582, 1.7816053596897972, 0.5287344282215132, 0.26756344060279524, -0.3412541749014241, -0.7323483205550765, -0.6159785289308948, -0.6782935987416869, -0.6383193465294448, -1.2508664067710162, -1.7202942689656573, -1.1414487547197232, -0.6464419335440341, -0.8089451567080996, -1.2156247540902594, -1.744844457404075, -1.874692222868985, -1.1992678186054901, -0.9789108967935986, 14.983797434087359, -0.9849909021777813, -2.1285548509567613, 11.829113574707558, 2.402706619477732, 0.8674081510813703, 0.15781340067460847, -0.30754819790739557, -0.8913341033475347, -1.3613014203006928, -1.2887788896834687, 9.162571730830395, -2.1268072453539903, -1.6930797300077356, -1.639775930756303, -2.8986479169083474, -2.127465399751725, -1.861801475517658, -1.7212752606264807, -1.56303588412138, -1.5943406888773932, -1.8257232671294796, -1.7608262880374004, 14.888079500506079, -2.265792425879657, -1.128008204073159, -0.8124188322115368, -0.8146936604479598, -1.1420327285987326, -1.8454200339829054, -1.7074884887552146, -1.9560031649490865, -2.285066782144023, -2.303696909532863, -1.4648214201079197, -1.7244169129526854, -1.8285031592435161, -1.9091122340747042, -2.1236745856957686, -2.3833768286057184, -2.5114067649052525, -2.5093147490766983, -2.7845127072557183, -3.0376172720456958, -2.9378750817356614, -0.48129736710770427, 14.885081076233513, -0.760319589602106, -1.5308196392913866, -0.8765983633844522, -0.6981490400573119, -1.0608806191771722, -2.0899153491369575, -1.7931330570463855, -1.5102074099868927, -1.5046459021411758, 8.84986778962966, -2.3483059796645227, -2.375723280380114, -2.143938695398715, -2.0120423842422115, -1.7934863196753597, -2.065907266746131, -1.8881697332787142, -1.79638654703969, -1.6422894004758766, -1.7221959900843673, -0.4116089975242542, -0.4758337264508613, 14.89120024648132, 7.396229668219725, 4.593186316786844, 2.6897724397399134, 0.5156818024933634, -0.7286083850024363, -1.9227470781081144, -3.0798179489921114, -3.024921099762483, -1.015870070875307, -1.088601387913535, -1.0857881592318026, -1.0220644900441573, -1.0163054289355549, -1.2241524545694866, -1.4067935153527513, -1.4349600260827404, -1.1095854211038898, -0.9327609537372145, -0.9718045393847017, -0.989187453868929, -0.8107045721786565, -0.6960724658160127, 15.936094841875692, 0.15715333103988546, -0.3603467378828054, -0.5725833473256534, -0.6673547615228301, -0.8022138157339131, -1.0864257089635303, -0.9240325039227509, -0.9557431627348812, -1.2239518125065951, -1.0950804972285355, -1.0866131606641727, -1.0921732783147327, -1.1441257705947991, -1.3600049770434977, -1.5492485100838966, -1.4128292834184777, -1.283860158957826, -1.1698379069487492, -1.3014233777096413, -1.0671543469573526, -0.820869743224169, 0.3188098295469883, 15.937264641418958, -0.07551059500485449, -0.26963343607016343, -0.5382250068257168, -0.8401470249313238, -0.9742589296108005, -0.9858465077996366, -0.9130549627398828, -1.0734912303367274, -1.1538684481816726, -1.1751448467381134, -1.034198468215555, -0.970086813352634, -1.1143913535231065, -1.400814429054381, -1.5556051429470668, -1.3105110911790852, -1.1928032141844171, -0.1338696129136813, -1.1249965671808049, -0.7953291310825692, 0.2809955156482932, 0.23503247676866937, 15.936029856745451, 0.044310271921236544, -0.0869304923892614, -0.5441291501456238, -0.734136976256604, -0.7785682636757373, -0.756108846950931, -0.8652095747771902, -1.1021257471973107, -1.197832873654557, -1.2792361977601059, -1.0506139952843927, -0.918026707504898, -1.1384187088368052, -1.24901384159398, -1.3974471927466938, -1.288476394607237, 1.9683009462968029, -1.5502991764753566, -0.8284505710888839, 0.09072048376696965, 0.23596358467633968, 0.5052211353709403, 15.93485869613622, 0.3794812621133238, -0.2706362990649726, -0.3743235425082093, -0.5299112868207653, -0.7423955662359457, -0.46377466427440694, -0.8220956136812806, -1.1968103687397786, -1.2546618138057868, -1.2003940591511137, -0.9419151961086043, -0.8717865521946184, -0.8448381832629706, -1.3165440670432047, -1.4774989006929753, 0.828358040816249, -1.248112125196334, -1.2091146557495338, -0.5472543638561324, 0.0859466499656764, 0.4139252982449898, 0.6928679013488263, 15.93346609408203, 0.5491732171417986, -0.23584367460396083, -0.6665227294465037, -1.053692362084198, -0.8784230932936522, -0.9035882924290202, -1.0702464319594505, -1.0998494392501488, -1.2289537031058426, -1.2128097061324692, -1.0712388039476404, -1.0701953827158568, -1.3630394938694754, -1.4882838416488768, -0.8269602052967121, -2.071257705229966, -2.2281097946158006, -1.5233608652674837, -0.5803051477243913, -0.3049255695407169, -0.01341336887503001, 0.3277435920195474, 15.937728024453559, -0.3694873388474573, -1.100881862136606, -0.9891456320786135, -0.7008614456455003, -0.7480506429620151, -0.9499449748719494, -1.0089514464568032, -1.1063269517554741, -1.219282431667327, -0.9495992337329414, -0.8159110482396276, -1.0206432108075938, -1.4459411059875424, -0.5184339753575812, -1.4930888753384381, -2.2135973952055563, -0.5101385466242659, -1.0966436675862532, -0.37103758625675154, -0.16407309915958312, 0.046735079449353706, -0.2797092164478975, 15.937255693661237, -0.5258313872281332, 10.832611448802652, -0.6640035082234556, -0.40162625879729286, -0.6555938995723132, -0.8602733402562887, -1.0789055141092438, -1.102751137426077, -1.1012118013105534, -0.8653109900989469, -0.8543339732172097, -1.057195468362815, -0.21313696979647753, -0.7892404599421629, -2.685529942676959, 0.30293443690592015, -0.6688671626001368, -0.979517938521075, -0.23959634531540086, -0.0230597707824334, -0.16934820183746016, 0.0790998005099765, 15.938507989267972, 15.944701641278474, -0.4627432094296365, -1.2858797312666614, -1.3193852006645506, -1.2746103119842696, -1.2155912857394424, -1.402558399248333, -1.5814772226541876, -1.6013000495990959, -1.6393472485321465, -1.82715602289856, -1.7940240131053196, -1.9726720399099802, -2.882208172525969, -0.5177888139137788, -0.25993254200726107, -0.645991574859803, -1.0656864511809911, -1.2834921733423872, -1.378513646117053, -1.4351569306956036, -2.857424374838813], "seconds": 3.222383975982666}, {"d": 23, "N": 3, "mode": "R", "init": "theta", "seed": 2475, "steps": 3000, "score": 0.999584460260584, "clock": 2.414213562373095, "seconds": 3.2963531017303467}, {"d": 23, "N": 3, "mode": "R", "init": "theta", "seed": 3475, "steps": 3000, "score": 2.3133165274842713, "clock": 2.414213562373095, "seconds": 3.3236947059631348}, {"d": 23, "N": 3, "mode": "R", "init": "theta", "seed": 5475, "steps": 3000, "score": 2.0740707025466207, "clock": 2.414213562373095, "seconds": 3.1860971450805664}, {"d": 23, "N": 3, "mode": "R", "init": "theta", "seed": 4475, "steps": 3000, "score": 2.2171332811614217, "clock": 2.414213562373095, "seconds": 3.287736177444458}, {"d": 23, "N": 3, "mode": "R", "init": "theta", "seed": 6475, "steps": 3000, "score": 2.220579760362198, "clock": 2.414213562373095, "seconds": 3.203104019165039}, {"d": 23, "N": 3, "mode": "R", "init": "theta", "seed": 7475, "steps": 3000, "score": 1.006105751818773, "clock": 2.414213562373095, "seconds": 3.366764783859253}, {"d": 23, "N": 3, "mode": "R", "init": "theta", "seed": 8475, "steps": 3000, "score": 0.0, "clock": 2.414213562373095, "seconds": 3.2562811374664307}, {"d": 23, "N": 3, "mode": "R", "init": "theta", "seed": 9475, "steps": 3000, "score": 0.0, "clock": 2.414213562373095, "seconds": 3.447007894515991}, {"d": 23, "N": 3, "mode": "R", "init": "theta", "seed": 10475, "steps": 3000, "score": 0.0, "clock": 2.414213562373095, "seconds": 3.2795047760009766}, {"d": 23, "N": 3, "mode": "R", "init": "theta", "seed": 11475, "steps": 3000, "score": 2.0562668644019877, "clock": 2.414213562373095, "seconds": 3.289628744125366}, {"d": 23, "N": 3, "mode": "R", "init": "cycles", "seed": 940, "steps": 3000, "score": 1.363395208268136, "clock": 2.414213562373095, "seconds": 3.3513379096984863}, {"d": 23, "N": 3, "mode": "R", "init": "cycles", "seed": 1940, "steps": 3000, "score": 1.4940676402806548, "clock": 2.414213562373095, "seconds": 3.0774600505828857}, {"d": 23, "N": 3, "mode": "R", "init": "cycles", "seed": 2940, "steps": 3000, "score": 1.3746119040405431, "clock": 2.414213562373095, "seconds": 3.2122421264648438}, {"d": 23, "N": 3, "mode": "R", "init": "cycles", "seed": 3940, "steps": 3000, "score": 1.3568805319223805, "clock": 2.414213562373095, "seconds": 3.167330026626587}, {"d": 23, "N": 3, "mode": "R", "init": "cycles", "seed": 4940, "steps": 3000, "score": 2.140281350577809, "clock": 2.414213562373095, "seconds": 3.1356191635131836}, {"d": 23, "N": 3, "mode": "R", "init": "cycles", "seed": 5940, "steps": 3000, "score": 0.9984247057320328, "clock": 2.414213562373095, "seconds": 3.0006630420684814}, {"d": 23, "N": 3, "mode": "R", "init": "cycles", "seed": 6940, "steps": 3000, "score": 1.724924674371401, "clock": 2.414213562373095, "seconds": 2.954072952270508}, {"d": 23, "N": 3, "mode": "R", "init": "cycles", "seed": 7940, "steps": 3000, "score": 1.3427961270179907, "clock": 2.414213562373095, "seconds": 2.813706159591675}, {"d": 23, "N": 3, "mode": "R", "init": "cycles", "seed": 8940, "steps": 3000, "score": 1.9172786768190244, "clock": 2.414213562373095, "seconds": 2.761714220046997}, {"d": 23, "N": 3, "mode": "R", "init": "cycles", "seed": 9940, "steps": 3000, "score": 0.9977493820458294, "clock": 2.414213562373095, "seconds": 2.8748958110809326}, {"d": 22, "N": 2, "mode": "U", "init": "glued3", "seed": 908, "steps": 3000, "score": 3.4057525487806326, "clock": 3.4056872388892505, "seconds": 2.102782964706421}, {"d": 23, "N": 3, "mode": "R", "init": "random", "seed": 231, "steps": 3000, "score": 0.9965233295275688, "clock": 2.414213562373095, "seconds": 2.703874111175537}, {"d": 23, "N": 3, "mode": "R", "init": "cycles", "seed": 10940, "steps": 3000, "score": 1.3470117965176032, "clock": 2.414213562373095, "seconds": 2.8711321353912354}, {"d": 22, "N": 2, "mode": "U", "init": "glued3", "seed": 1908, "steps": 3000, "score": 3.405774206819797, "clock": 3.4056872388892505, "seconds": 2.05639910697937}, {"d": 23, "N": 3, "mode": "R", "init": "cycles", "seed": 11940, "steps": 3000, "score": 1.8938522141808245, "clock": 2.414213562373095, "seconds": 2.8356387615203857}, {"d": 23, "N": 3, "mode": "R", "init": "random", "seed": 1231, "steps": 3000, "score": 0.9983987889242726, "clock": 2.414213562373095, "seconds": 3.0462708473205566}, {"d": 22, "N": 2, "mode": "U", "init": "glued3", "seed": 2908, "steps": 3000, "score": 3.4058009978744117, "clock": 3.4056872388892505, "seconds": 1.9818048477172852}, {"d": 22, "N": 2, "mode": "U", "init": "glued3", "seed": 3908, "steps": 3000, "score": 3.4057956881931526, "clock": 3.4056872388892505, "seconds": 2.0815470218658447}, {"d": 22, "N": 2, "mode": "U", "init": "glued10", "seed": 822, "steps": 3000, "score": 3.4057352359281223, "clock": 3.4056872388892505, "seconds": 1.9301729202270508}, {"d": 22, "N": 2, "mode": "U", "init": "glued10", "seed": 2822, "steps": 3000, "score": 3.4057270701246036, "clock": 3.4056872388892505, "seconds": 1.8902039527893066}, {"d": 22, "N": 2, "mode": "U", "init": "glued10", "seed": 1822, "steps": 3000, "score": 3.405801621845637, "clock": 3.4056872388892505, "log_rates": [19.984221999648167, 1.8770354084643943, 1.2262321744062519, 1.2981096887927315, 1.4205487937204975, 1.3397911595270966, 1.3289289459492009, 1.2912497741009097, 1.2730934708007697, 1.1579829044586465, 1.190970996529159, 14.032384877018153, -1.7802461462380066, -2.087972545619589, -2.098958941007243, -2.2478436445364562, -2.270479339751444, -2.2244568884134965, -2.1386358117500426, -2.142134479181232, -1.7159092355315213, 2.1654198544476415, 19.985868168632255, 1.7406679426559928, 1.551413818456973, 1.6461116410780696, 1.627737169662537, 1.5866986577798963, 1.5694051762573837, 1.5559804814440563, 1.5148145057084987, 1.57463217268098, 1.8400107720257253, -1.677092672168636, -2.008011847702808, -2.0647680989081105, -2.1492348973671227, -2.101952076326739, -2.206367008732257, -2.1095461261696613, -1.94595415733706, -1.4685231303359512, 1.5812310475980234, 1.9407125923791286, 19.98594342275709, 1.65384208100828, 1.6172386510924928, 1.6204762036243214, 1.6151600991256883, 1.5245325251445891, 1.6154829590065671, 1.5356365961890468, 1.4854125143646006, 1.7294247182223101, -1.7341110399215398, -2.0238762780799724, -2.1741215560123717, -2.190210430908068, -2.1217240423696326, -2.1805446365947403, -2.161446354826192, -2.0392876728096945, -1.4392583201678946, 1.4364465922833805, 1.8352887767132455, 1.8373685728417033, 19.97908167743842, 1.7121918883671272, 1.6313271285521038, 1.6020262064135224, 1.564010052907376, 1.453535585542386, 1.430699711412628, 1.5282043226526791, 1.7435926282664647, -1.7310528083274839, -2.0825157066875186, -2.1372182536608495, -2.1919106771913874, -2.199094428178227, -2.14583133646739, -2.1623067059007615, -1.9916646646155294, -1.49934351235332, 1.4592393827253296, 1.8812115767037814, 1.9074930591947334, 1.8749645909082917, 19.985827924062676, 1.679994792284217, 1.70394841240892, 1.5576798211176575, 1.5283250529818841, 1.6394968042058833, 1.6109174160533002, 1.7559126959262208, -1.665039400979703, -2.0534976504732465, -2.0727316069234925, -2.1314327944137483, -2.1391277912929185, -2.1936833728100615, -2.066180124043536, -1.9168885065638852, -1.4572611998930551, 1.6097439756087417, 1.8011912356912667, 1.7782161501178197, 1.8211451768319993, 1.965938382741652, 19.98581557959361, 1.7242141594959297, 1.6024016732237616, 1.5699224824209261, 1.6028363763988693, 1.5690208221894564, 1.8020156761588968, -1.7148577217856615, -1.989739679409664, -2.2057275806796035, -2.1333027660630104, -2.1705761734666087, -2.0843248393581133, -2.128687731191585, -1.9214837149148398, -1.4265729964547946, 1.6008410282378627, 1.7936557144347267, 1.8550841204143116, 1.894380752045956, 1.875255864347456, 2.0190362053776547, 19.985732310130256, 1.7011871791982907, 1.5960972857268845, 1.5585679445965415, 1.640068088411458, 1.8060691428673967, -1.7912691509512293, -2.0554938052172065, -2.1539536871105187, -2.12185139783981, -2.154652658786186, -2.1091540709775045, -2.0231062377919535, -1.887939397557847, -1.44903018130104, 1.6120677807767367, 1.7903123346778156, 1.858102826591943, 1.8267870236152344, 1.7992383106378504, 1.9067269287464188, 1.930695274618412, 19.986001126379733, 1.7829487893837812, 1.642046383858933, 1.6657816581405436, 1.8596044130778813, -1.8465235168690763, -2.1409645212594124, -2.092399071764508, -2.1932845127755085, -2.1643906272357056, -2.1434951824565975, -2.163731345435475, -1.9544200193953065, -1.4482635817491718, 1.600340531724638, 1.8173975258983641, 1.895361470960532, 1.7932929056621092, 1.9077062615971507, 1.9378638381058397, 1.9146108635940007, 1.9511751723526707, 19.985843979090284, 1.6929355875908452, 1.6257370486058207, 1.917828466098632, -1.796388624316363, -2.073285970547739, -2.201974223999558, -2.241377358202331, -2.1494683483212773, -2.085977261611428, -2.1221511274951244, -1.8525021647131688, -1.519264478738818, 1.685789308074046, 1.7015413751750164, 1.722853057959342, 1.8300890208477956, 1.8179164617857717, 1.7338590714604212, 1.9028209169239323, 1.8974325209553398, 1.8827809178411137, 19.985925944620288, 1.7388310270809302, 1.861152383403241, -1.8686748728832323, -2.1448493331152494, -2.295640629476874, -2.2635547841595387, -2.2392316322108856, -2.129034137014837, -2.0384167228946173, -1.8348970102339184, -1.4500824116061084, 1.621547071935447, 1.1617685805097246, 1.5304969490051636, 1.792322241119006, 1.8723568106313437, 1.7887705101971025, 1.8409589542743243, 1.9152532345606006, 1.858575060954422, 1.9317500486717014, 19.98551048496, 1.9224826164874549, -1.7713974178834062, -2.1697036069432283, -2.146099027647279, -2.1209117047005193, -2.175528038594973, -2.0871339793811425, -1.9990839589024005, -1.7630449837819029, -1.334777903111087, 19.99398823769455, 2.5405039917407772, 1.2697410132065114, 1.5463645269107724, 1.7311656232913097, 1.7654337878174273, 1.7856287211226451, 1.735634710300222, 1.7822785484012797, 1.8787316213587082, 1.917566827671631, 1.9324680226994086, -1.9509722821527218, -2.1971779389521946, -2.260856293192068, -2.2097840118573067, -2.2670999240650906, -2.155706784964249, -2.0417991450291084, -1.837441458332462, -1.5167120418232583, -2.159098301508566, -1.89409444056571, -1.940365674234448, -2.052315360583118, -2.165026114024725, -2.048940306752181, -2.0574689012177885, -2.0711451649381285, -2.053907100039668, -2.0665179428195573, -2.057832112400734, -2.1592677552517463, 11.551991280907567, -2.287673615110598, -2.218881853658609, -2.250818130165601, -2.340380347609912, -2.3980055451077305, -2.3567340080220593, -2.3841374091707337, -2.299955998603376, -2.2792543748237604, -2.1385254481154194, -2.07758092214896, -2.099042009048787, -2.1307866291508737, -2.168730813803214, -2.1422103351284725, -2.1762085238194837, -2.2299563104841638, -2.2263074123320483, -2.1917274300260305, -2.31121152082998, -2.2883327566588854, 11.55204448968471, -2.2427461311838184, -2.325283515428302, -2.311353799350473, -2.2899892553622347, -2.2800436674388513, -2.327980854213429, -2.3571708966208056, -2.355552975436717, -2.140006832188986, -2.1838879442347605, -2.185591034360908, -2.2328562400214773, -2.1903702804325933, -2.2644745085579685, -2.2670067170158834, -2.226185606612701, -2.276962067837111, -2.2786773705598673, -2.3331085518703314, -2.3324510885047096, -2.3200899268676816, 11.55197639232705, -2.213753573416313, -2.2908862287606686, -2.29809871784966, -2.3394678702656706, -2.3967416825874808, -2.3118389174566905, -2.280157656993603, -2.2856009123790204, -2.2484837881472113, -2.297189782434943, -2.3185186524024664, -2.356460254027867, -2.3164711527776416, -2.25879503240851, -2.2580859873947445, -2.2668510742709445, -2.3668789168393265, -2.389013386835741, -2.276437640532263, -2.3483284121303116, -2.318778697623513, 11.551995585059169, -2.2104219575855097, -2.317115710274655, -2.308742381903783, -2.3687032293315933, -2.313128441516366, -2.310595367528841, -2.262397127185758, -2.292763033247741, -2.3857339772350823, -2.3158034575226387, -2.2946316996062155, -2.383365649239809, -2.461810565834903, -2.423998111875424, -2.3381489017073416, -2.28513955075888, -2.250269603303396, -2.36491456250222, -2.3192969369199945, -2.374512118508249, -2.339367940468661, 11.552081072305272, -2.2635533687240033, -2.262042741946737, -2.3529964707393356, -2.355785891842824, -2.441728516571771, -2.371000906193839, -2.318453156524956, -2.275492130069304, -2.370073932181306, -2.2841409685995164, -2.286415372852474, -2.317719054938131, -2.313819336178757, -2.313072608448655, -2.4103816476972426, -2.4206216017714373, -2.328132865164818, -2.295471327722713, -2.3305356437707, -2.330456486661482, -2.3556512572747823, 11.551615540354948, -2.3517549976359082, -2.287477054857826, -2.315203736881691, -2.256285350103949, -2.446826230327107, -2.4506207953246038, -2.404501066626469, -2.408377376413018, -2.4301360840282022, -2.3690227973936815, -2.3497038925979448, -2.377062391899731, -2.412907274063717, -2.310217241034806, -2.346513480005238, -2.330137325776771, -2.3135510728683064, -2.354043804879853, -2.3375295642182627, -2.29815054434179, -2.228158731213152, 11.552043370840227, -2.3677366338059063, -2.4078228639582187, -2.3280039091803673, -2.547589152675456, -2.5392251112207562, -2.57637161610966, -2.4911902724666852, -2.493349285650575, -2.607272027511375, -2.466648714163172, -2.4680464575226857, -2.406387260568, -2.376778891052678, -2.413737508140469, -2.4948100077645785, -2.4310673410117256, -2.3859730321358343, -2.308367552033342, -2.5183497398976673, -2.4069454842355458, -2.494824848204678, 11.55243493653588, -2.334991396745028, -2.2731826870677723, -1.681976292104842, -1.851381145406405, -2.053294721297797, -2.2025616303372386, -2.4806801094358426, -2.535334499658815, -2.4661897932494687, -2.4421224232303036, -2.3368450630795805, -2.3967554581635797, -2.266454565122669, -2.1980603125379585, -2.2134460501646926, -2.300309765822204, -2.3218000999469948, -2.2759146529789884, -2.284320351045335, -2.357765378964105, -2.408978599177335, 11.551899895988688, 9.189447855257006, 11.286248872562142, 9.235500700992928, 7.93436015428245, 6.71747209554039, 5.719975836893484, 4.985034971190346, 4.337765403710642, 3.813018835816309, 3.30282074166428, 2.7064333210469154, 1.413110322341666, -2.4442470132393495, -2.2254553199026157, -2.2752317401296778, -2.277507244390208, -2.2652820224876002, -2.2882143100874215, -2.260660328857803, -2.3790429328408567, -2.226790450528761], "seconds": 2.053632974624634}, {"d": 22, "N": 2, "mode": "U", "init": "glued10", "seed": 3822, "steps": 3000, "score": 3.4057217640859987, "clock": 3.4056872388892505, "seconds": 1.990821123123169}, {"d": 22, "N": 2, "mode": "U", "init": "theta", "seed": 370, "steps": 3000, "score": 3.077677541653247, "clock": 3.4056872388892505, "seconds": 2.129915952682495}, {"d": 22, "N": 2, "mode": "U", "init": "theta", "seed": 1370, "steps": 3000, "score": 3.241860700839782, "clock": 3.4056872388892505, "seconds": 2.222075939178467}, {"d": 22, "N": 2, "mode": "U", "init": "theta", "seed": 2370, "steps": 3000, "score": 2.581256159069644, "clock": 3.4056872388892505, "seconds": 2.117786169052124}, {"d": 22, "N": 2, "mode": "U", "init": "theta", "seed": 3370, "steps": 3000, "score": 2.5812392082814295, "clock": 3.4056872388892505, "seconds": 1.9996309280395508}, {"d": 22, "N": 2, "mode": "U", "init": "theta", "seed": 4370, "steps": 3000, "score": 3.077597397409632, "clock": 3.4056872388892505, "seconds": 2.060309886932373}, {"d": 22, "N": 2, "mode": "U", "init": "theta", "seed": 5370, "steps": 3000, "score": 3.24188983662643, "clock": 3.4056872388892505, "seconds": 2.0498709678649902}, {"d": 22, "N": 2, "mode": "U", "init": "theta", "seed": 6370, "steps": 3000, "score": 3.2418907747967878, "clock": 3.4056872388892505, "seconds": 2.1524670124053955}, {"d": 22, "N": 2, "mode": "U", "init": "theta", "seed": 7370, "steps": 3000, "score": 3.241912622784455, "clock": 3.4056872388892505, "seconds": 2.0700931549072266}, {"d": 22, "N": 2, "mode": "U", "init": "theta", "seed": 8370, "steps": 3000, "score": 2.912890543966946, "clock": 3.4056872388892505, "seconds": 2.159334897994995}, {"d": 22, "N": 2, "mode": "U", "init": "theta", "seed": 9370, "steps": 3000, "score": 3.241913543804823, "clock": 3.4056872388892505, "seconds": 2.2547478675842285}, {"d": 22, "N": 2, "mode": "U", "init": "theta", "seed": 10370, "steps": 3000, "score": 3.4056604452294246, "clock": 3.4056872388892505, "seconds": 2.120227813720703}, {"d": 22, "N": 2, "mode": "U", "init": "cycles", "seed": 294, "steps": 3000, "score": 2.076444830292828, "clock": 3.4056872388892505, "seconds": 2.040740966796875}, {"d": 22, "N": 2, "mode": "U", "init": "theta", "seed": 11370, "steps": 3000, "score": 3.405027670547467, "clock": 3.4056872388892505, "seconds": 2.3385868072509766}, {"d": 22, "N": 2, "mode": "U", "init": "cycles", "seed": 1294, "steps": 3000, "score": 1.9052706963786783, "clock": 3.4056872388892505, "seconds": 2.070281982421875}, {"d": 22, "N": 2, "mode": "U", "init": "cycles", "seed": 2294, "steps": 3000, "score": 2.747377145112336, "clock": 3.4056872388892505, "seconds": 2.174136161804199}, {"d": 22, "N": 2, "mode": "U", "init": "cycles", "seed": 3294, "steps": 3000, "score": 1.3763196918277603, "clock": 3.4056872388892505, "seconds": 1.9959521293640137}, {"d": 22, "N": 2, "mode": "U", "init": "cycles", "seed": 4294, "steps": 3000, "score": 2.0763013008827924, "clock": 3.4056872388892505, "seconds": 2.0365958213806152}, {"d": 22, "N": 2, "mode": "U", "init": "cycles", "seed": 5294, "steps": 3000, "score": 2.5810098948385036, "clock": 3.4056872388892505, "seconds": 2.147934913635254}, {"d": 22, "N": 2, "mode": "U", "init": "cycles", "seed": 7294, "steps": 3000, "score": 1.3762459879182927, "clock": 3.4056872388892505, "seconds": 2.066758155822754}, {"d": 22, "N": 2, "mode": "U", "init": "cycles", "seed": 6294, "steps": 3000, "score": 2.414018556237191, "clock": 3.4056872388892505, "seconds": 2.158595085144043}, {"d": 22, "N": 2, "mode": "U", "init": "cycles", "seed": 8294, "steps": 3000, "score": 1.3762506739649447, "clock": 3.4056872388892505, "seconds": 2.079777240753174}, {"d": 22, "N": 2, "mode": "U", "init": "cycles", "seed": 10294, "steps": 3000, "score": 3.077385533079805, "clock": 3.4056872388892505, "seconds": 2.0600361824035645}, {"d": 22, "N": 2, "mode": "U", "init": "cycles", "seed": 9294, "steps": 3000, "score": 1.5559266265117915, "clock": 3.4056872388892505, "seconds": 2.280864953994751}, {"d": 22, "N": 2, "mode": "U", "init": "cycles", "seed": 11294, "steps": 3000, "score": 2.912669300477402, "clock": 3.4056872388892505, "seconds": 2.0705251693725586}, {"d": 22, "N": 2, "mode": "U", "init": "random", "seed": 845, "steps": 3000, "score": 1.3762293189196273, "clock": 3.4056872388892505, "seconds": 2.0964701175689697}, {"d": 22, "N": 2, "mode": "U", "init": "random", "seed": 1845, "steps": 3000, "score": 1.3759602350247275, "clock": 3.4056872388892505, "seconds": 2.07576322555542}, {"d": 22, "N": 2, "mode": "R", "init": "glued3", "seed": 234, "steps": 3000, "score": 3.405875919752986, "clock": 3.4056872388892505, "seconds": 2.6954617500305176}, {"d": 22, "N": 2, "mode": "R", "init": "glued3", "seed": 1234, "steps": 3000, "score": 3.4059162654915767, "clock": 3.4056872388892505, "seconds": 2.676906108856201}, {"d": 22, "N": 2, "mode": "R", "init": "glued3", "seed": 2234, "steps": 3000, "score": 3.4058812153537676, "clock": 3.4056872388892505, "seconds": 2.7746329307556152}, {"d": 22, "N": 2, "mode": "R", "init": "glued3", "seed": 3234, "steps": 3000, "score": 3.4058777181663475, "clock": 3.4056872388892505, "seconds": 2.638108015060425}, {"d": 22, "N": 2, "mode": "R", "init": "glued10", "seed": 425, "steps": 3000, "score": 3.4057353502222933, "clock": 3.4056872388892505, "seconds": 2.612534999847412}, {"d": 22, "N": 2, "mode": "R", "init": "glued10", "seed": 1425, "steps": 3000, "score": 3.405947193683469, "clock": 3.4056872388892505, "log_rates": [19.205665013830718, 1.9239693422817066, 0.8259140197037593, 1.1013681161723932, 1.1969431494476843, 1.1465000421428992, 1.1113417293607162, 0.9795978174006417, 0.9426931734733993, 0.7856766390183166, 0.8985438247524307, 13.753804912644862, -1.6109832967293043, -1.8624887789112372, -1.9916200345344501, -2.0341416973544457, -2.092240223691858, -2.1001752027696665, -2.0362435094136093, -1.970233446720808, -1.6427379554986379, 1.7937692148759352, 19.208625722692243, 1.3472971254683328, 1.3926652045681567, 1.2945440325403286, 1.3223755067279581, 1.1741222070183546, 1.2717543648513059, 1.176873878144252, 1.164331273618697, 1.405932211285694, 1.5701961752525349, -1.421501260110489, -1.7766142117034227, -1.97339158522348, -2.022549581671612, -2.09148551761356, -2.0156795686542948, -1.9723367368658258, -1.771609846391464, -1.2871390511064413, 1.399980378249163, 1.661278151088318, 19.20906363063483, 1.4793430397930574, 1.333014593247179, 1.3570928526240176, 1.1433886527771997, 1.1710160855963503, 1.252274977263226, 1.2506541966124147, 1.2046256613172903, 1.4170442413591047, -1.4137554486640171, -1.8266916667678357, -2.033522469640135, -2.037073934086549, -2.1069986632487487, -2.0296139310061516, -1.9952656670353222, -1.9565672100248053, -1.33457196629304, 1.231450238982931, 1.6109679348954333, 1.5544484162815944, 19.208985567869387, 1.3972675141479374, 1.2894508999590706, 1.2906399718447257, 1.3016079464615127, 1.2421966571142669, 1.2283289371331292, 1.2039351970463372, 1.4687936552086407, -1.5184956288304159, -1.8584279117409115, -2.0055869117293215, -2.070555684337871, -2.0513394237489253, -2.009349155274555, -2.0092600409889414, -1.8442268578752092, -1.4255267578637927, 1.2295416899549159, 1.5449498363898702, 1.4767745844705107, 1.632656568585269, 19.20889698530067, 1.3339151194781302, 1.3233790817952553, 1.365339392879968, 1.3106642046935637, 1.2431241549755854, 1.1664364282495983, 1.4244169912332543, -1.5602222541611037, -1.8599564711541077, -2.0162087381804423, -2.0549902684815895, -2.064631713539086, -1.9926478344325858, -1.889479269416426, -1.7623448234298624, -1.256564611999512, 1.1786424034241743, 1.4300130193234013, 1.5063059248123656, 1.469730090075602, 1.6059447279019818, 19.209045451342785, 1.4421898405291742, 1.3029962420208072, 1.4227619313527846, 1.2722624280967954, 1.2362295000372976, 1.4313614550770175, -1.5283641909909467, -1.9131392486489012, -1.9707479778868124, -2.1172067136514463, -2.1218910858348425, -1.9952863274617074, -1.9149785878936134, -1.7495325899390999, -1.204947058934445, 1.228045000741971, 1.4620467006924291, 1.5936738469778653, 1.5313354458748936, 1.5281742274829413, 1.560387625971306, 19.208996035393998, 1.348422124486998, 1.3497505204109899, 1.3377886515668065, 1.2798319254317037, 1.4479065809827725, -1.5207149814628769, -1.9433386717319334, -2.0142654833576725, -2.0664529820823128, -2.0338291127133106, -2.041742836504429, -1.9317263095050057, -1.786041054886068, -1.4048950084020924, 1.2448176060269667, 1.4921537797430382, 1.5736719039441858, 1.4995056564560871, 1.5772511617436802, 1.4999728347525807, 1.6283067308670671, 19.20854584263263, 1.4109146508692663, 1.4137029328592576, 1.290831974873271, 1.4665868680560903, -1.555923218089313, -1.9304931886935535, -2.017819048022151, -1.9948124511700962, -1.9837530832651071, -2.0925395459060114, -1.9306220711969695, -1.6998396134214577, -1.322025976488118, 1.2951679607090245, 1.4380822264564084, 1.6275424538872245, 1.6616854229386226, 1.5409505667761352, 1.517277530812301, 1.6675412787272335, 1.7109961906473, 19.208366831508837, 1.395146127386288, 1.2212658609512743, 1.5761750551082654, -1.5089925828160977, -1.9198060243446002, -1.9841421750149164, -1.998447830147345, -2.0220480058639163, -1.9969495705233882, -1.9177069050559066, -1.737691084877927, -1.359105607197919, 1.3691667853334606, 1.1575968122790365, 1.3680113706063453, 1.464360878631985, 1.43321137306486, 1.4051917481162464, 1.4914584410979903, 1.580478296473843, 1.5473407418810612, 19.209029436862792, 1.4400409469025033, 1.4805950168414712, -1.5674545865083442, -1.964024258647576, -2.1242533816885643, -2.129797588592676, -2.0382596477741655, -1.949865044297493, -1.8639266359318913, -1.7579911567349846, -1.3567392043678452, 1.4406794484055114, 1.0122888966555355, 1.275027754246337, 1.436255086183139, 1.5541312186850946, 1.4615883198183681, 1.5660111602601123, 1.5164131347191043, 1.5239127342261196, 1.5888069041268338, 19.20908900636033, 1.4984468543829352, -1.6764637786903864, -1.9964676289893346, -2.028156381076814, -2.106255458306014, -2.041343392399998, -2.0896577505226097, -1.8909465296374552, -1.703040607954826, -1.4489923571179935, 19.21261906518962, 2.7414129442574273, 0.8495075762288199, 1.1742920302530908, 1.371349904224639, 1.5007257384525423, 1.5126450115639807, 1.5364233135814338, 1.5738015013806115, 1.3992525984296529, 1.5705116119087081, 1.5187853931803748, -1.7742784395075468, -2.035194679499132, -2.1386120535209066, -2.083119694286478, -2.0574997402379958, -2.0952632362661983, -1.9693102055778473, -1.71082031854703, -1.2592785430277014, -2.161443924294399, -1.7595754533737913, -2.028341175633469, -2.0616187029840707, -2.0674779946499, -2.001135539584902, -2.107101900395471, -2.018658110151555, -1.9900478610943215, -2.016295624299832, -1.9352064368360924, -2.060191262583127, 11.275753260297098, -2.0900142000723263, -2.1386117803982385, -2.0977203358763794, -2.171875713015952, -2.192239176277749, -2.291487084665451, -2.2792221158736057, -2.1871683473247914, -2.1764316099932244, -1.9650412124341303, -1.879765554965676, -1.959995841452268, -2.002715568972335, -1.9829612479343068, -2.0865654842262775, -2.1270381036320556, -1.9981136638975194, -2.1457540548618774, -2.157736550055232, -2.1753639376297063, -2.1655065842647345, 11.276297237997568, -2.0880883593595128, -2.04901274269277, -2.184957311260282, -2.0890713726499253, -2.175759454505625, -2.11276553231608, -2.1122073732940065, -2.0746201286376182, -2.0367189065859614, -2.0238286905203062, -2.0730557167537036, -2.1093081592411678, -2.0272082086672025, -2.054872903892989, -2.1339888701813448, -2.219539273742608, -2.163337982590337, -2.052843590971742, -2.1927777635735795, -2.130890935875235, -2.1212722778863022, 11.275508342441734, -2.1155197601125573, -2.146253680586373, -2.131635450036667, -2.0466415368234276, -2.083499751465226, -2.131819235333783, -2.2768298894953207, -2.060819409927044, -1.9656388744880697, -2.176306573901155, -2.0555867385348936, -2.1412649245500885, -2.096919798744324, -2.103466657457987, -2.0529738222520373, -2.182785433943103, -2.1635423027240432, -2.19061074161164, -2.1571706512309383, -2.1122888795658072, -2.2145289279274794, 11.275673527540825, -2.0065900303038253, -2.166466841749246, -2.1516582377881694, -2.22802962496976, -2.1181249500522745, -2.0385542836033537, -2.200025812901178, -2.1283804591992066, -2.183341589553604, -2.139661171965629, -2.0899988730668158, -2.146874124273086, -2.2102126893931957, -2.1682743356491425, -2.1225074767781704, -2.097808708855831, -2.0688397365932962, -2.1553463356192775, -2.052097612029887, -2.09389107482921, -2.175460096518065, 11.275483240356188, -2.127773737549755, -2.2211564292333623, -2.0884312020712668, -2.2154185057322286, -2.1849117684217116, -2.264745266030388, -2.1664587450968935, -2.21459906725015, -2.119505586900492, -2.1770288859890057, -2.167068358824304, -2.182699257177821, -2.0877533059945295, -2.1110394326636253, -2.198928502673893, -2.268827240764939, -2.1849001660761505, -2.1550933976117035, -2.0693634423731533, -2.229638281157162, -2.2464615763391254, 11.275829662468961, -2.1828299830852758, -2.116958674638953, -2.0887052543443607, -2.167940796483385, -2.258808857338897, -2.304740773757897, -2.2459662216452942, -2.2206327432060045, -2.2670543435268273, -2.16836525679132, -2.175313261362022, -2.3150382447504265, -2.18094216365572, -2.204144264858137, -2.166198428824154, -2.0896713403687186, -2.13015375279766, -2.085508562711077, -2.138091162416381, -2.211254648648004, -2.251809341349221, 11.275825544995037, -2.0701581807937557, -2.1282857267804673, -2.1031854094312754, -2.377715276222698, -2.247175682434006, -2.290051003131298, -2.306669932900618, -2.243571887625934, -2.1909753580055713, -2.24425664016017, -2.175331075663934, -2.1539508117693877, -2.1584680221217196, -2.074092262104442, -2.1648875209974894, -2.1278730883358903, -2.144842799818287, -2.1531242251811253, -2.0744994504084127, -2.112702708767252, -2.252569945394265, 11.27546670852607, -2.043412888313426, -2.121976871298143, -1.4494411516242478, -1.655861307130072, -1.8606639143301391, -1.9850852810617476, -2.2926499306223445, -2.356120734000514, -2.359556034859324, -2.278622490812555, -2.2980522728176482, -2.2265763527820326, -2.1386210131021612, -2.181925181711522, -2.1514003987396233, -2.0823152977004837, -2.0736472936351276, -1.966621377633375, -2.113794305944884, -2.058698719684289, -2.19297563118787, 11.275500083505175, 8.455388419045335, 10.895410556246285, 9.46449140073266, 8.393909836206936, 7.398053957642105, 6.504720318164324, 5.602595529356898, 4.988883865899041, 4.4353044040414185, 3.8161471989755706, 3.149988571470627, 2.1408342335965544, -2.288841821958382, -2.165458089094266, -2.1701226639805813, -2.1353212724727237, -2.09763745135903, -2.0967119682152346, -2.1919668952993434, -2.0757833406068733, -2.0744239054146814], "seconds": 2.651962995529175}, {"d": 22, "N": 2, "mode": "R", "init": "glued10", "seed": 2425, "steps": 3000, "score": 3.405733905949252, "clock": 3.4056872388892505, "seconds": 2.6461408138275146}, {"d": 22, "N": 2, "mode": "R", "init": "glued10", "seed": 3425, "steps": 3000, "score": 3.405775778045627, "clock": 3.4056872388892505, "seconds": 2.685472011566162}, {"d": 22, "N": 2, "mode": "R", "init": "theta", "seed": 238, "steps": 3000, "score": 3.0776231391024584, "clock": 3.4056872388892505, "seconds": 2.6988139152526855}, {"d": 22, "N": 2, "mode": "R", "init": "theta", "seed": 1238, "steps": 3000, "score": 3.405001567932193, "clock": 3.4056872388892505, "seconds": 2.884990930557251}, {"d": 22, "N": 2, "mode": "R", "init": "theta", "seed": 2238, "steps": 3000, "score": 2.747466706947057, "clock": 3.4056872388892505, "seconds": 2.8593249320983887}, {"d": 22, "N": 2, "mode": "R", "init": "theta", "seed": 3238, "steps": 3000, "score": 3.2419168808921133, "clock": 3.4056872388892505, "seconds": 3.2392377853393555}, {"d": 22, "N": 2, "mode": "R", "init": "theta", "seed": 4238, "steps": 3000, "score": 2.912894721425114, "clock": 3.4056872388892505, "seconds": 3.233922004699707}, {"d": 22, "N": 2, "mode": "R", "init": "theta", "seed": 5238, "steps": 3000, "score": 3.241905680201468, "clock": 3.4056872388892505, "seconds": 3.1511030197143555}, {"d": 22, "N": 2, "mode": "R", "init": "theta", "seed": 6238, "steps": 3000, "score": 2.912807231715791, "clock": 3.4056872388892505, "seconds": 3.201594829559326}, {"d": 22, "N": 2, "mode": "R", "init": "theta", "seed": 7238, "steps": 3000, "score": 3.4047740585530377, "clock": 3.4056872388892505, "seconds": 3.2326087951660156}, {"d": 22, "N": 2, "mode": "R", "init": "theta", "seed": 8238, "steps": 3000, "score": 2.9429124761525807, "clock": 3.4056872388892505, "seconds": 3.5794918537139893}, {"d": 22, "N": 2, "mode": "R", "init": "theta", "seed": 9238, "steps": 3000, "score": 3.24190158195958, "clock": 3.4056872388892505, "seconds": 3.985745906829834}, {"d": 22, "N": 2, "mode": "R", "init": "theta", "seed": 11238, "steps": 3000, "score": 3.2678183133300993, "clock": 3.4056872388892505, "seconds": 4.0723559856414795}, {"d": 22, "N": 2, "mode": "R", "init": "theta", "seed": 10238, "steps": 3000, "score": 3.1007918786350115, "clock": 3.4056872388892505, "seconds": 4.248666763305664}, {"d": 22, "N": 2, "mode": "R", "init": "cycles", "seed": 453, "steps": 3000, "score": 2.4122597527041028, "clock": 3.4056872388892505, "seconds": 4.474583148956299}, {"d": 22, "N": 2, "mode": "R", "init": "cycles", "seed": 1453, "steps": 3000, "score": 2.743050422656165, "clock": 3.4056872388892505, "seconds": 4.503722906112671}, {"d": 22, "N": 2, "mode": "R", "init": "cycles", "seed": 2453, "steps": 3000, "score": 2.745692289381123, "clock": 3.4056872388892505, "seconds": 4.887614965438843}, {"d": 22, "N": 2, "mode": "R", "init": "cycles", "seed": 4453, "steps": 3000, "score": 2.579279201691482, "clock": 3.4056872388892505, "seconds": 4.939308166503906}, {"d": 22, "N": 2, "mode": "R", "init": "cycles", "seed": 3453, "steps": 3000, "score": 2.2438576865477877, "clock": 3.4056872388892505, "seconds": 5.1773810386657715}, {"d": 22, "N": 2, "mode": "R", "init": "cycles", "seed": 5453, "steps": 3000, "score": 2.745077639633736, "clock": 3.4056872388892505, "seconds": 5.0125579833984375}, {"d": 22, "N": 2, "mode": "R", "init": "cycles", "seed": 6453, "steps": 3000, "score": 2.413988216599689, "clock": 3.4056872388892505, "seconds": 4.609914064407349}, {"d": 22, "N": 2, "mode": "R", "init": "cycles", "seed": 7453, "steps": 3000, "score": 2.7329432490842107, "clock": 3.4056872388892505, "seconds": 4.379942178726196}, {"d": 22, "N": 2, "mode": "R", "init": "cycles", "seed": 8453, "steps": 3000, "score": 2.39337197964315, "clock": 3.4056872388892505, "seconds": 4.387533903121948}, {"d": 22, "N": 2, "mode": "R", "init": "cycles", "seed": 9453, "steps": 3000, "score": 3.1441419890805578, "clock": 3.4056872388892505, "seconds": 4.006159067153931}, {"d": 22, "N": 2, "mode": "R", "init": "cycles", "seed": 10453, "steps": 3000, "score": 3.0692766763098165, "clock": 3.4056872388892505, "seconds": 3.8620991706848145}, {"d": 20, "N": 2, "mode": "U", "init": "glued3", "seed": 463, "steps": 3000, "score": 3.0780862857998192, "clock": 3.077683537175254, "seconds": 2.0556139945983887}, {"d": 22, "N": 2, "mode": "R", "init": "cycles", "seed": 11453, "steps": 3000, "score": 3.077411037635191, "clock": 3.4056872388892505, "seconds": 3.657235860824585}, {"d": 22, "N": 2, "mode": "R", "init": "random", "seed": 838, "steps": 3000, "score": 1.3731172957940243, "clock": 3.4056872388892505, "seconds": 3.41078519821167}, {"d": 20, "N": 2, "mode": "U", "init": "glued3", "seed": 1463, "steps": 3000, "score": 3.0781846800158745, "clock": 3.077683537175254, "log_rates": [18.647767164962012, 2.2909389405901264, 0.8664938466794064, 0.9782229839741365, 1.0202054155279676, 1.0602399810368477, 0.9165722657471669, 0.7720912823623803, 0.5181812631424053, 0.5435699308813907, 13.465355426928193, -2.0092346895177196, -2.2609760670007133, -2.3868824478677784, -2.476744968433597, -2.340640747074068, -2.3730798497293746, -2.2794434088760616, -1.8543161262325167, 1.7885180671107217, 18.652273954760155, 1.4480791195599692, 1.4145995392182453, 1.311589937749402, 1.2360156334891192, 1.2159685497425072, 1.177796237258784, 1.2177291165802029, 1.320079321712637, 1.6327216829943219, -1.4702404501726172, -2.047709777939387, -2.2359473075324106, -2.1705775030070993, -2.2590831747760176, -2.1740139448194538, -2.05023124235633, -1.4187213101421354, 1.302726151351693, 1.8553976274017343, 18.65157303297657, 1.3974356560127748, 1.4143709588724258, 1.3481429844505988, 1.248450763655463, 1.201406572353967, 1.2558026932399884, 1.1950187714433196, 1.599460186216977, -1.5871466041163302, -2.074129697068833, -2.2296200376734303, -2.1755508560305286, -2.2143364038825024, -2.2643349026747894, -1.8844247697863838, -1.3145261296990425, 1.2069757247987274, 1.904898910535211, 1.7909748534381758, 18.651883065061465, 1.4116560456545433, 1.3772818429199714, 1.355578557026518, 1.3058218301973803, 1.257896730998985, 1.2800951331903698, 1.658545432354329, -1.7343523134873864, -2.2222756157579187, -2.149487942902393, -2.226120859008979, -2.227301554492461, -2.1800416988751734, -1.9679253790257938, -1.3259667187868802, 1.1916529506838, 1.8171657443303695, 1.8358965982801019, 1.7946397109041732, 18.651994308461624, 1.3124171317486708, 1.4345950984282587, 1.402578393975547, 1.3019977135405763, 1.2381895133863297, 1.5873470770953204, -1.6719096103476507, -2.179145521734149, -2.3869561646501403, -2.1932380105380593, -2.2821722250887864, -2.2650714626533786, -2.029943204342686, -1.2601504184738865, 1.1971602941644197, 1.8595322072944556, 1.774488497011762, 1.7787964735768045, 1.8393971193250138, 18.65164742023521, 1.4464388078345591, 1.4255338081672912, 1.3756340200970976, 1.2860615200726473, 1.542025772779793, -1.762649606794469, -2.2615952327330535, -2.2929796183713558, -2.2487236105932347, -2.274611434852952, -2.1589381566756685, -2.0697144190055794, -1.3155104312037649, 1.3182235527643196, 1.8283382685045737, 1.8263395535550377, 1.8821911942036476, 1.8497667084561042, 1.8565423780713477, 18.651574463303163, 1.4515429835427496, 1.3887428872858003, 1.34732726511474, 1.773892093483267, -1.83351081474213, -2.2696874236847644, -2.312395396942712, -2.2392140512201806, -2.2131873028300713, -2.091271611435382, -1.8447999708119687, -1.4280660384174133, 1.3291435924186135, 1.8109069740949717, 1.9644652306275443, 1.980509766980387, 1.9205492416397834, 1.8468100206368556, 2.0168693816321692, 18.650851009947992, 1.3742325888562612, 1.3780767027014458, 1.8375944509999924, -1.8004545812684158, -2.3034286904539703, -2.386869321891137, -2.278628051647298, -2.2452850921670335, -2.002551846256462, -1.8484571439235051, -1.4952131149961572, 1.4521875085526623, 1.382607042754749, 1.7180357127603227, 1.7911230488688676, 1.804713309737842, 1.8434614225897286, 1.957075035767234, 1.9688387947884878, 18.651623237297457, 1.3612087262716583, 1.911408506358776, -1.8823285043903595, -2.3809238142088125, -2.286105925619328, -2.3057571560370005, -2.209523312099717, -2.107701062403348, -1.8606244121497177, -1.4381690290174585, 1.5094947557943463, 2.1105982936042063, 1.29205449223259, 1.7937990437979503, 1.8536568955029207, 1.8874774531550567, 1.7701025121510379, 1.8758652964700133, 1.7604642223493643, 18.652101658401346, 2.012439369803819, -1.8470901953839831, -2.434699425545765, -2.4400740746746234, -2.321887866068393, -2.3113589047180425, -2.061741922879403, -1.7180472150272994, -1.3275569615175378, 18.651527896948338, 4.013048952433362, 2.2975405597325813, 1.4503264508178337, 1.7593124590460296, 1.8596253652334067, 1.8676687321517706, 1.862675207117004, 1.8954336643018623, 1.7645235950337737, 2.1929517922390516, -1.9384467410380937, -2.4160469374672795, -2.4658723885542018, -2.32400781407453, -2.2011460126684614, -2.0568953338369114, -1.6590465859076864, -1.1915423684473345, -2.444086377404447, -1.6605649351566882, -2.1008602693644796, -1.988544805153887, -2.246227719063124, -2.278863988343305, -2.0276772162675165, -2.0324953168840176, -1.8904325179231245, -1.9808554917645964, -2.185749039096289, 11.077642356328045, -2.4831280747714652, -2.548147214766156, -2.6065206118162707, -2.581200714564309, -2.5844391693321396, -2.5871476222502223, -2.497800634145983, -2.5079568654097266, -1.9258840900149743, -2.124180524540251, -2.2292302959744332, -2.2451956459926845, -2.4612631596046772, -2.466708918127647, -2.491700718293754, -2.4810493710264714, -2.421696730899061, -2.482202437419533, -2.7058814733300207, 11.077586682544087, -2.3847768623579872, -2.5484273825838333, -2.4495937857483376, -2.5514126558280292, -2.597809352748244, -2.6007797342564762, -2.5583596982341037, -2.377609121671477, -2.314170933704121, -2.2912516053416905, -2.2975754092809533, -2.3628959278502384, -2.495911410598185, -2.4420246028766464, -2.4511751164746993, -2.489808603484098, -2.534349351233001, -2.518306598037368, -2.612555894194103, 11.077274467874831, -2.372955853594704, -2.5535618805147493, -2.4944062299438152, -2.4850598575050076, -2.557033279873348, -2.539800326556526, -2.518221546198499, -2.480049801452977, -2.5035473402054507, -2.603431320842486, -2.3873099716017467, -2.496364227375444, -2.5015358048666667, -2.48641846593176, -2.5273106776981793, -2.49249143467411, -2.4882931136689983, -2.521727718336164, -2.439389461933465, 11.077225222900111, -2.376354434148436, -2.445792846637618, -2.544592537221382, -2.5295252648488096, -2.596682644242929, -2.2948234477157916, -2.519160436809783, -2.6229722624934784, -2.6470714036000973, -2.626527795567402, -2.6090445292512108, -2.6075341393486133, -2.539960359631668, -2.575838054449136, -2.5735669686922007, -2.448335880917853, -2.409834218522463, -2.422986007016845, -2.338715917878224, 11.077339084207708, -2.514439651245121, -2.502431991193094, -2.488579902648745, -2.5167305452319737, -2.168645185999684, -2.3887288432078937, -2.3729912033654945, -2.674834082602255, -2.672151275374118, -2.739760988283926, -2.64391063670948, -2.586122736543911, -2.562999369242336, -2.585424982583971, -2.5269705069987194, -2.5598811447391823, -2.4646692571102973, -2.5796291431000906, -2.50395508371819, 11.077680565284652, -2.435565709507078, -2.53958926726506, -2.504293988412826, -1.4395190820270458, -1.6534628244115352, -1.8642345050238815, -2.005596890653869, -2.229887374893242, -2.3197887117602596, -2.736392175469015, -2.638014313241645, -2.578159552073227, -2.575173145525589, -2.532528458325934, -2.370162311973937, -2.4753813735311003, -2.3652562565807536, -2.5450157595455, -2.641035706880963, 11.077341934523279, -2.4575212053788356, -2.333918405781501, -0.888894888373404, -0.949263113754045, -0.9915239736074659, -1.112029962187842, -1.4609542720083117, -1.5614129541246007, -1.885962267536533, -2.4105049222072017, -2.5535634789823396, -2.5226550485432355, -2.576200044096728, -2.5320427086265633, -2.570810688321852, -2.4758531037503504, -2.4697440179922636, -2.512282620784419, -2.48530470943131, 11.07757390896044, 9.31380467631006, 10.715825770903264, 8.637995559811324, 7.7020365442897365, 6.122233330131498, 4.878634305060063, 4.484866494404489, 3.8838979809847376, 3.4165006683882497, 2.611849185498273, 1.071076256410779, -1.9086768518549118, -2.4154137880889435, -2.4793568188905666, -2.413540230717298, -2.4232778581385515, -2.497433702351329, -2.4497482425149495, -2.446614370006961], "seconds": 2.119732141494751}, {"d": 22, "N": 2, "mode": "R", "init": "random", "seed": 1838, "steps": 3000, "score": 1.2166079870341706, "clock": 3.4056872388892505, "seconds": 3.4383227825164795}, {"d": 20, "N": 2, "mode": "U", "init": "glued3", "seed": 3463, "steps": 3000, "score": 3.0781228760772072, "clock": 3.077683537175254, "seconds": 2.136995792388916}, {"d": 20, "N": 2, "mode": "U", "init": "glued3", "seed": 2463, "steps": 3000, "score": 3.078010495699731, "clock": 3.077683537175254, "seconds": 2.2551443576812744}, {"d": 20, "N": 2, "mode": "U", "init": "glued10", "seed": 1915, "steps": 3000, "score": 3.077911059721179, "clock": 3.077683537175254, "seconds": 2.437514066696167}, {"d": 20, "N": 2, "mode": "U", "init": "glued10", "seed": 915, "steps": 3000, "score": 3.0778545294458186, "clock": 3.077683537175254, "seconds": 2.5131430625915527}, {"d": 20, "N": 2, "mode": "U", "init": "glued10", "seed": 2915, "steps": 3000, "score": 3.0778467783519488, "clock": 3.077683537175254, "seconds": 2.3958966732025146}, {"d": 20, "N": 2, "mode": "U", "init": "glued10", "seed": 3915, "steps": 3000, "score": 3.077735410163621, "clock": 3.077683537175254, "seconds": 2.400257110595703}, {"d": 20, "N": 2, "mode": "U", "init": "theta", "seed": 844, "steps": 3000, "score": 1.7320424722512695, "clock": 3.077683537175254, "seconds": 2.4336369037628174}, {"d": 20, "N": 2, "mode": "U", "init": "theta", "seed": 1844, "steps": 3000, "score": 3.077662151563368, "clock": 3.077683537175254, "seconds": 2.467038869857788}, {"d": 20, "N": 2, "mode": "U", "init": "theta", "seed": 2844, "steps": 3000, "score": 2.7473559654315514, "clock": 3.077683537175254, "seconds": 2.6517069339752197}, {"d": 20, "N": 2, "mode": "U", "init": "theta", "seed": 3844, "steps": 3000, "score": 2.581229651254479, "clock": 3.077683537175254, "seconds": 2.483905076980591}, {"d": 20, "N": 2, "mode": "U", "init": "theta", "seed": 4844, "steps": 3000, "score": 2.5812786613349323, "clock": 3.077683537175254, "seconds": 2.530310869216919}, {"d": 20, "N": 2, "mode": "U", "init": "theta", "seed": 6844, "steps": 3000, "score": 2.7474551824595213, "clock": 3.077683537175254, "seconds": 2.2399439811706543}, {"d": 20, "N": 2, "mode": "U", "init": "theta", "seed": 5844, "steps": 3000, "score": 2.9128938689199324, "clock": 3.077683537175254, "seconds": 2.3268659114837646}, {"d": 20, "N": 2, "mode": "U", "init": "theta", "seed": 9844, "steps": 3000, "score": 2.5812185665608323, "clock": 3.077683537175254, "seconds": 2.164429187774658}, {"d": 20, "N": 2, "mode": "U", "init": "theta", "seed": 8844, "steps": 3000, "score": 3.0775724188907607, "clock": 3.077683537175254, "seconds": 2.3206188678741455}, {"d": 20, "N": 2, "mode": "U", "init": "theta", "seed": 7844, "steps": 3000, "score": 2.747471282187001, "clock": 3.077683537175254, "seconds": 2.400230884552002}, {"d": 20, "N": 2, "mode": "U", "init": "theta", "seed": 10844, "steps": 3000, "score": 2.747295718498336, "clock": 3.077683537175254, "seconds": 2.279771089553833}, {"d": 20, "N": 2, "mode": "U", "init": "theta", "seed": 11844, "steps": 3000, "score": 2.076501313131226, "clock": 3.077683537175254, "seconds": 2.2586491107940674}, {"d": 20, "N": 2, "mode": "U", "init": "cycles", "seed": 291, "steps": 3000, "score": 1.7319634422864323, "clock": 3.077683537175254, "seconds": 2.2140071392059326}, {"d": 20, "N": 2, "mode": "U", "init": "cycles", "seed": 1291, "steps": 3000, "score": 2.2458239919857568, "clock": 3.077683537175254, "seconds": 2.270321846008301}, {"d": 20, "N": 2, "mode": "U", "init": "cycles", "seed": 2291, "steps": 3000, "score": 2.076344105963641, "clock": 3.077683537175254, "seconds": 2.289726972579956}, {"d": 20, "N": 2, "mode": "U", "init": "cycles", "seed": 3291, "steps": 3000, "score": 2.58099341432786, "clock": 3.077683537175254, "seconds": 2.3870363235473633}, {"d": 20, "N": 2, "mode": "U", "init": "cycles", "seed": 4291, "steps": 3000, "score": 2.747185351831878, "clock": 3.077683537175254, "seconds": 2.244887113571167}, {"d": 20, "N": 2, "mode": "U", "init": "cycles", "seed": 6291, "steps": 3000, "score": 2.076265401058399, "clock": 3.077683537175254, "seconds": 2.3009681701660156}, {"d": 20, "N": 2, "mode": "U", "init": "cycles", "seed": 7291, "steps": 3000, "score": 1.1916820427228154, "clock": 3.077683537175254, "seconds": 2.2712438106536865}, {"d": 20, "N": 2, "mode": "U", "init": "cycles", "seed": 5291, "steps": 3000, "score": 2.580914268969903, "clock": 3.077683537175254, "seconds": 2.403869867324829}, {"d": 20, "N": 2, "mode": "U", "init": "cycles", "seed": 8291, "steps": 3000, "score": 2.7471762622171227, "clock": 3.077683537175254, "seconds": 2.8306641578674316}, {"d": 20, "N": 2, "mode": "U", "init": "cycles", "seed": 9291, "steps": 3000, "score": 1.5559648181646295, "clock": 3.077683537175254, "seconds": 3.162766695022583}, {"d": 20, "N": 2, "mode": "U", "init": "cycles", "seed": 10291, "steps": 3000, "score": 1.7319404820652564, "clock": 3.077683537175254, "seconds": 3.3004398345947266}, {"d": 20, "N": 2, "mode": "U", "init": "cycles", "seed": 11291, "steps": 3000, "score": 1.3763486508712126, "clock": 3.077683537175254, "seconds": 3.288532018661499}, {"d": 20, "N": 2, "mode": "U", "init": "random", "seed": 314, "steps": 3000, "score": 2.075943487170524, "clock": 3.077683537175254, "seconds": 3.3441641330718994}, {"d": 20, "N": 2, "mode": "U", "init": "random", "seed": 1314, "steps": 3000, "score": 1.5557948654759004, "clock": 3.077683537175254, "seconds": 3.2726151943206787}, {"d": 20, "N": 2, "mode": "R", "init": "glued3", "seed": 1927, "steps": 3000, "score": 3.0778844482447782, "clock": 3.077683537175254, "seconds": 3.918398141860962}, {"d": 20, "N": 2, "mode": "R", "init": "glued3", "seed": 927, "steps": 3000, "score": 3.0778824016912596, "clock": 3.077683537175254, "seconds": 4.083263158798218}, {"d": 20, "N": 2, "mode": "R", "init": "glued3", "seed": 2927, "steps": 3000, "score": 3.078411285412105, "clock": 3.077683537175254, "log_rates": [18.30227360617095, 2.485059502921085, 0.6489261078813326, 1.0306229450360518, 0.8759930763533746, 0.902536847799832, 0.7310671121483894, 0.6641394440850751, 0.5157793177711335, 0.417601233047833, 13.328769268110403, -1.7796897955461928, -2.109250875675126, -2.2722181302367215, -2.256380935844871, -2.2730338109534225, -2.288272724343593, -2.2909133764553244, -1.6805267335513716, 1.653650355242144, 18.308295349012052, 1.3369332357471166, 1.3422832337639554, 1.2524951864532612, 1.0779175278204918, 1.0278175205219344, 1.0487007410999298, 0.9910560160603683, 1.2495690071201684, 1.4470193866899324, -1.4650276260698993, -2.0022256659680413, -2.1736029287855883, -2.1952595116716664, -2.205102357069021, -2.1249370049380594, -1.9076649300878503, -1.3348049455924522, 1.1682582746660573, 1.69429425654259, 18.30703216616549, 1.3454666786957343, 1.238859960671869, 1.2745265531410768, 1.2219320817233206, 1.2356775531040658, 1.0773669307945426, 1.1488210112499733, 1.37429303725019, -1.5276524395485933, -1.9649624732254312, -2.0806963369408233, -2.1041478923814703, -2.181958919253474, -2.1675925468628487, -1.8674204092944657, -1.2196949427720043, 1.1229690274145374, 1.7344106470459393, 1.855918887673132, 18.306478899619385, 1.151255658119931, 1.2873113527972355, 1.1706948375746709, 1.1940146388169526, 1.131205822103035, 1.0225807461605552, 1.3906603436102556, -1.5748480764584223, -2.057758261301989, -2.1584220171315187, -2.155645210371283, -2.076927035590105, -2.0651050916374105, -1.8666959179830291, -1.1836446695888687, 1.0695872389084298, 1.620407019338372, 1.798625036453349, 1.8066978178181332, 18.307763991342636, 1.35985130737862, 1.3092090342846012, 1.1791691671127822, 1.168617424065798, 1.0127989897144132, 1.4280575789610561, -1.6588341570977605, -2.101642329888671, -2.3462029333694345, -2.211236693106244, -2.2009403135583954, -2.1784358807754205, -1.8414103917512032, -1.2730074638603575, 1.1769247481454894, 1.764248612757937, 1.7657022280947594, 1.6981460551847274, 1.6821577134538779, 18.307257939439896, 1.173571752566753, 1.2387867307871767, 1.1958600227550829, 1.2123013406794398, 1.5062811866281545, -1.6413409212765504, -2.1578154485534706, -2.2552835065582677, -2.270014175489399, -2.1541334678307713, -1.9792264000626327, -1.8557249332622974, -1.2384587152643662, 1.2532258276511414, 1.6915540351097633, 1.7072496128572063, 1.6229889942569484, 1.676826527445557, 1.7036901415140195, 18.30806828656449, 1.2472405292446576, 1.264797921521928, 1.1832824901435204, 1.5833239381801274, -1.7163536143346225, -2.2115602593774657, -2.2719550615144, -2.250498916712737, -2.1403794480200387, -2.1035775089799755, -1.8951890573457637, -1.5220974718854765, 1.2396507835809683, 1.6552674850454034, 1.785649007682003, 1.7597743927717844, 1.731562571077058, 1.644312558711368, 1.5865324121834132, 18.307412853754418, 1.2744759264441292, 1.250816228563673, 1.6762727926475502, -1.74129302483385, -2.1991521514507006, -2.3195251854134686, -2.3103417562934148, -2.1758220587180226, -2.041658168223533, -1.7771643190835842, -1.391973536542799, 1.2461742229508777, 1.286774911269676, 1.6011623375002368, 1.7799162022741086, 1.7756130974516109, 1.6922506239321005, 1.6850946191479315, 1.7119006492810072, 18.30784122658903, 1.2915296507779617, 1.73700061239598, -1.7131643469743585, -2.273052659366349, -2.3700293347639185, -2.4094106916503764, -2.1606147102992317, -1.9389199240947286, -1.7858602362745648, -1.3581310802185587, 1.301104226577198, 2.2649970303838263, 1.2325386284759836, 1.5919389698609745, 1.8295082830328138, 1.7713601344463275, 1.59688996414862, 1.6940663374104752, 1.6425174980185102, 18.30748983462896, 1.885825402890762, -1.6487835693944222, -2.306764557620086, -2.4284714265789877, -2.3356772686546163, -2.2241031649341907, -2.0694773378695333, -1.6294490183944534, -1.1793766146144489, 18.307513631531947, 3.9934998512797812, 2.3161871759024453, 1.2078346225824999, 1.6796510782842669, 1.7275023430791092, 1.7671082542512382, 1.7427930885754854, 1.654784524953332, 1.6953902094206579, 1.8864865085652038, -1.6982615345929348, -2.3249096587059417, -2.3915246579985143, -2.3446134862663426, -2.18479005403085, -2.042809049386547, -1.6981664665909235, -1.06908282076324, -2.4683250344267313, -1.8375968592778573, -2.1022967230575436, -1.6358094995723076, -1.8980218818607568, -2.2376890135719374, -2.0827142286816747, -1.973432621370696, -1.9679270901090327, -1.9950225130549877, -2.1872753715060163, 10.943532428825707, -2.327124199039701, -2.4538161617558574, -2.4862847834098307, -2.5200721053983415, -2.641524378944661, -2.605484804538454, -2.4829254619943852, -2.480664478217107, -1.8630142615197816, -1.873360162103513, -2.1936275861970196, -2.231328046843979, -2.2959736333211658, -2.3583151418970227, -2.418474391768143, -2.4191580134441324, -2.395928778296202, -2.4450898681005104, -2.4267142195990186, 10.942685534061015, -2.3290590852988675, -2.362877157831646, -2.466420097987753, -2.4824342138798143, -2.4975989142274404, -2.5237486984707456, -2.4599202521957872, -2.3483901525960302, -2.211162085054137, -2.2994891064443963, -2.337710522901142, -2.3898603029260954, -2.3529031381846854, -2.362194612286351, -2.3976962938089477, -2.479189092914764, -2.406921456594938, -2.3852595307392, -2.3994802305393828, 10.94284163560906, -2.2416783619645355, -2.435516108040003, -2.4168415181796203, -2.4224805389548667, -2.4564948420019554, -2.572204740008571, -2.449694572791906, -2.4866496171462296, -2.465575556942663, -2.397873829546955, -2.399495302473819, -2.3693214233113586, -2.5001308523907997, -2.4632411817474966, -2.4903681740407317, -2.457753718424649, -2.451042702667854, -2.4392823992602652, -2.380382704961037, 10.942480295369437, -2.4721077496791932, -2.355960977243986, -2.4200378100984277, -2.578330251109924, -2.532815180164518, -2.299929829374074, -2.3070325667695037, -2.471571192626531, -2.5693619256436575, -2.534775676089611, -2.5230343301585147, -2.511344077021498, -2.57225788171934, -2.4139471698839685, -2.5100955097515496, -2.5264578603025996, -2.4259535037611966, -2.5106083264383945, -2.3093042947753317, 10.942987113722715, -2.387017837964846, -2.364421316426663, -2.439683021793374, -2.4060977156006245, -1.9349823275638651, -2.263574682206711, -2.344988906433963, -2.381497966887924, -2.627995723877178, -2.6045467377303244, -2.6240173105606166, -2.5423514997444987, -2.5569897993928645, -2.444723499320214, -2.3880128849701876, -2.3562470830701527, -2.498609301354616, -2.402992495916486, -2.562388650671458, 10.942930157670933, -2.401807822543106, -2.4091434264430864, -2.4227960303094895, -1.5443593875371457, -1.6988490577977946, -1.7605569892258877, -2.0214813650023853, -2.2025859164791948, -2.3347593290856805, -2.579873282771121, -2.612141177223245, -2.5143304589484927, -2.579906502317943, -2.4704283056768284, -2.4401166271157715, -2.462205790311313, -2.5414378305380994, -2.5028648894632584, -2.526160912532039, 10.943053206294545, -2.1610773630695577, -2.3684302224056677, -0.6745734629906965, -0.8076605609800269, -0.8556717698469011, -1.099493281653896, -1.1829608503352869, -1.4203639577364313, -1.782776067950735, -2.209806989027754, -2.623327472423411, -2.486637063441191, -2.4764852728087043, -2.4025009818675396, -2.3995921485840768, -2.431452562319463, -2.483444535223175, -2.402470736202465, -2.4582485216292995, 10.942720589015085, 8.940425768975013, 10.5599412975049, 8.76971523260503, 7.851681274386729, 6.7592941860267715, 5.6027966878697315, 4.821314113080001, 4.205160828618246, 3.551499200312995, 2.966202840905792, 1.5140558436547629, -1.805241258783139, -2.5374148503396454, -2.445426212378258, -2.3868040798240866, -2.464646472240334, -2.3663528238737803, -2.4928546614304365, -2.3754025339931952], "seconds": 4.108534097671509}, {"d": 20, "N": 2, "mode": "R", "init": "glued3", "seed": 3927, "steps": 3000, "score": 3.078145794945888, "clock": 3.077683537175254, "seconds": 3.779552936553955}, {"d": 20, "N": 2, "mode": "R", "init": "glued10", "seed": 385, "steps": 3000, "score": 3.0779122661551113, "clock": 3.077683537175254, "seconds": 3.3678579330444336}, {"d": 20, "N": 2, "mode": "R", "init": "glued10", "seed": 1385, "steps": 3000, "score": 3.077740624229212, "clock": 3.077683537175254, "seconds": 3.417678117752075}, {"d": 20, "N": 2, "mode": "R", "init": "glued10", "seed": 2385, "steps": 3000, "score": 3.0781025553036376, "clock": 3.077683537175254, "seconds": 3.534576892852783}, {"d": 20, "N": 2, "mode": "R", "init": "glued10", "seed": 3385, "steps": 3000, "score": 3.07790632138492, "clock": 3.077683537175254, "seconds": 3.355079174041748}, {"d": 20, "N": 2, "mode": "R", "init": "theta", "seed": 71, "steps": 3000, "score": 2.9128902422426757, "clock": 3.077683537175254, "seconds": 3.625330924987793}, {"d": 20, "N": 2, "mode": "R", "init": "theta", "seed": 1071, "steps": 3000, "score": 2.9111607697265995, "clock": 3.077683537175254, "seconds": 3.5425000190734863}, {"d": 20, "N": 2, "mode": "R", "init": "theta", "seed": 2071, "steps": 3000, "score": 2.942951729529884, "clock": 3.077683537175254, "seconds": 3.735639810562134}, {"d": 20, "N": 2, "mode": "R", "init": "theta", "seed": 3071, "steps": 3000, "score": 1.9765340867559436, "clock": 3.077683537175254, "seconds": 3.680346727371216}, {"d": 20, "N": 2, "mode": "R", "init": "theta", "seed": 4071, "steps": 3000, "score": 2.6482158679096357, "clock": 3.077683537175254, "seconds": 3.7953391075134277}, {"d": 20, "N": 2, "mode": "R", "init": "theta", "seed": 5071, "steps": 3000, "score": 2.9119573654894855, "clock": 3.077683537175254, "seconds": 3.4498000144958496}, {"d": 20, "N": 2, "mode": "R", "init": "theta", "seed": 6071, "steps": 3000, "score": 2.747456501605053, "clock": 3.077683537175254, "seconds": 3.3546271324157715}, {"d": 20, "N": 2, "mode": "R", "init": "theta", "seed": 8071, "steps": 3000, "score": 2.747466892924164, "clock": 3.077683537175254, "seconds": 3.1788127422332764}, {"d": 20, "N": 2, "mode": "R", "init": "theta", "seed": 7071, "steps": 3000, "score": 1.9053317939550893, "clock": 3.077683537175254, "seconds": 3.2567946910858154}, {"d": 20, "N": 2, "mode": "R", "init": "theta", "seed": 9071, "steps": 3000, "score": 2.414138004288585, "clock": 3.077683537175254, "seconds": 3.162248134613037}, {"d": 20, "N": 2, "mode": "R", "init": "theta", "seed": 10071, "steps": 3000, "score": 2.7474098648413667, "clock": 3.077683537175254, "seconds": 3.0169289112091064}, {"d": 20, "N": 2, "mode": "R", "init": "cycles", "seed": 208, "steps": 3000, "score": 2.743752532623427, "clock": 3.077683537175254, "seconds": 2.7955970764160156}, {"d": 20, "N": 2, "mode": "R", "init": "theta", "seed": 11071, "steps": 3000, "score": 2.4141953539984127, "clock": 3.077683537175254, "seconds": 2.8472373485565186}, {"d": 20, "N": 2, "mode": "R", "init": "cycles", "seed": 1208, "steps": 3000, "score": 2.4140248745327506, "clock": 3.077683537175254, "seconds": 2.893259048461914}, {"d": 20, "N": 2, "mode": "R", "init": "cycles", "seed": 2208, "steps": 3000, "score": 2.747356271788109, "clock": 3.077683537175254, "seconds": 2.684148073196411}, {"d": 20, "N": 2, "mode": "R", "init": "cycles", "seed": 3208, "steps": 3000, "score": 1.7315978745735408, "clock": 3.077683537175254, "seconds": 2.7235448360443115}, {"d": 20, "N": 2, "mode": "R", "init": "cycles", "seed": 4208, "steps": 3000, "score": 1.7303716763116164, "clock": 3.077683537175254, "seconds": 2.6110570430755615}, {"d": 20, "N": 2, "mode": "R", "init": "cycles", "seed": 5208, "steps": 3000, "score": 1.7310036247663363, "clock": 3.077683537175254, "seconds": 2.6008059978485107}, {"d": 20, "N": 2, "mode": "R", "init": "cycles", "seed": 6208, "steps": 3000, "score": 2.4085203906420127, "clock": 3.077683537175254, "seconds": 2.668219804763794}, {"d": 20, "N": 2, "mode": "R", "init": "cycles", "seed": 7208, "steps": 3000, "score": 2.910301903491445, "clock": 3.077683537175254, "seconds": 2.6167781352996826}, {"d": 20, "N": 2, "mode": "R", "init": "cycles", "seed": 8208, "steps": 3000, "score": 1.5893718859067218, "clock": 3.077683537175254, "seconds": 2.6437008380889893}, {"d": 20, "N": 2, "mode": "R", "init": "cycles", "seed": 9208, "steps": 3000, "score": 2.0757916048226726, "clock": 3.077683537175254, "seconds": 2.6703250408172607}, {"d": 20, "N": 2, "mode": "R", "init": "cycles", "seed": 11208, "steps": 3000, "score": 2.743387079551194, "clock": 3.077683537175254, "seconds": 3.0011398792266846}, {"d": 20, "N": 2, "mode": "R", "init": "cycles", "seed": 10208, "steps": 3000, "score": 2.076402562212521, "clock": 3.077683537175254, "seconds": 3.2339351177215576}, {"d": 20, "N": 3, "mode": "U", "init": "glued3", "seed": 827, "steps": 3000, "score": 2.076817131750258, "clock": 2.076521396572337, "seconds": 2.4354000091552734}, {"d": 20, "N": 3, "mode": "U", "init": "glued3", "seed": 1827, "steps": 3000, "score": 2.076830119970534, "clock": 2.076521396572337, "seconds": 2.418682098388672}, {"d": 20, "N": 2, "mode": "R", "init": "random", "seed": 29, "steps": 3000, "score": 1.730527804812573, "clock": 3.077683537175254, "seconds": 3.1985180377960205}, {"d": 20, "N": 2, "mode": "R", "init": "random", "seed": 1029, "steps": 3000, "score": 1.3761471362680688, "clock": 3.077683537175254, "seconds": 3.155555009841919}, {"d": 20, "N": 3, "mode": "U", "init": "glued3", "seed": 2827, "steps": 3000, "score": 2.0768334586467763, "clock": 2.076521396572337, "log_rates": [26.04770121263273, 4.973616880488591, 3.8441053395871725, 3.825773439539507, 3.617822535872811, 3.4663243449073806, 4.2130243003115915, 20.9564812719443, 0.6376495785131788, 0.2892552595768956, 0.07951422407149737, 0.044271392139797784, 0.5252010635778084, 14.521760696045535, -4.238830019349305, -4.764303300755181, -4.777177600155874, -4.717964973050133, -4.340170464824452, 4.630463446102482, 26.05272763750143, 4.5402261075946395, 4.303367725934727, 4.183671261105301, 4.079883827073007, 4.224944527755305, 4.86546609610796, 1.2126406113425416, 0.6856897578208874, 0.5323940100112314, 0.5834029929346153, 1.2363262361020917, 1.7873457789803313, -3.920753474451138, -4.467765841788393, -4.547449048597034, -4.46734049314593, -3.8331563081167976, 4.273196808467148, 4.945945921651114, 26.05274416337065, 4.402848654345693, 4.354943535188391, 4.240446491872269, 4.122657932978327, 4.8499294422639245, 1.0396472181178134, 0.5776086907543865, 0.5848222425426701, 0.6494725714551037, 1.3742013801847632, 1.7778538989232355, -3.9039076099062435, -4.46227434827836, -4.614653263304736, -4.496219423907769, -3.7539027771722857, 4.158211909903788, 4.910964560324911, 4.938263850060865, 26.05295563488117, 4.548413590702737, 4.378834298449247, 4.132265223247744, 4.982180296277168, 1.0004158312253124, 0.5868800719013955, 0.5439112592229941, 0.695718795994994, 1.331763685787039, 1.777702176030187, -3.940084514925357, -4.501848972778346, -4.623322430586312, -4.4306192318073965, -3.9185033688741626, 4.327795148501557, 4.869032341011701, 4.8511553335547495, 4.804669061310959, 26.05287722176485, 4.493327161159242, 4.320118123402406, 5.287896769801494, 0.8332706284534533, 0.552134809102337, 0.5921091236456215, 0.7229291099298126, 1.2584282562890938, 1.8109743587569902, -3.912101817623779, -4.451859928565556, -4.59982902193366, -4.465737994721004, -3.8677097737619888, 4.2802880474141665, 4.576559238520329, 4.865395466507705, 4.8153912212725345, 4.865616595804084, 26.05287028781096, 4.515280647060882, 5.486795314780236, 0.7280714726043912, 0.4009505585771332, 0.49162828739880515, 0.8831371247793749, 1.2339237060762462, 1.7385291348776362, -3.8961515299807408, -4.437001926596078, -4.607775136466298, -4.47020255845164, -3.760928212501802, 4.5951047194688, 5.297562425833775, 4.767016288893447, 4.8689558750113475, 4.889957150803686, 4.855285720681254, 26.052943941067266, 5.656245619449852, 0.6290954296494432, 0.26935083746897676, 0.5492563954574721, 0.8972817886379423, 1.3656952279077499, 1.7809600549052156, -3.8781057942966886, -4.484142091618151, -4.619133237036312, -4.517466551142296, -3.779457221077471, 26.052927521982216, 7.495302887929064, 5.0429969761313975, 4.726162643437757, 4.987431414934348, 4.93715385765368, 4.820384035531767, 5.792412258478162, 0.5087846856749235, 0.128245313585417, 0.331203820021222, 1.00545991968342, 1.6228474102541155, 1.7935954971411068, -3.915466229345847, -4.448211756655155, -4.627597063979136, -4.469130567339638, -3.6807282317927412, -0.09964165786082872, 0.8970175134286579, 0.22378136712324725, -0.11517236503786657, -0.05191627217241329, 0.1975384210395725, 0.2520913727571029, 0.1601444593775878, 18.883998322424326, 0.12033224066259887, -0.0941955078389538, -0.3441407245224237, -0.3789214410377958, -0.4738910303871051, -4.832599968661442, -5.122965799898193, -5.1916555744547495, -5.073541968208752, -4.679054721955757, -0.3535614035490286, 0.39684398883427313, 0.3642528501656377, 0.18070167423652728, -0.11485972274031629, -0.2373190057615173, -0.30794707668942267, -0.45700912072548144, 0.6692813833322371, 18.884405729308586, 0.11082254775239292, -0.16194802244861464, -0.2869928332119561, -0.46016941533066363, -4.840545997155145, -5.044497319944898, -5.156251663283477, -5.166108148938017, -4.641505898102924, -0.3168696322719396, -0.5471502486289882, -0.20314632120618328, -0.17780406423103012, -0.17219123771450986, -0.09086730608648827, -0.12560152994377916, -0.28424294001230604, 0.6699133353360459, 0.5696732713102635, 18.884090625582232, 0.10273395948551903, -0.003451116583592728, -0.4634265609552912, -5.116527745964129, -5.163450707761936, -5.147568028866109, -5.102253995832594, -4.60273570731522, -0.06577812277210496, 0.8028258665763669, 0.3434119442587927, -0.5165499572292354, -0.4801753658880243, -0.43491028922101255, -0.21278098376264265, -0.14656882894905138, 0.6178657708266333, 0.7042339261753501, 0.5181969999572311, 18.884071093172267, 0.11898668179873759, -0.4252878424670972, -5.154149449092442, -5.226633758219682, -5.177249054936659, -5.025720529728449, -4.662518220864654, 0.13010662564302175, 1.8103899778314108, 1.5180331304041261, 1.4240218715661364, 0.9481893978338732, 0.377902305391291, -0.5775733708774998, -0.14731598051214168, 0.33119897357120986, 0.5853030251403751, 0.7082338099465573, 0.6036548663729666, 18.88408887636124, -0.22079524689505062, -5.241932132490039, -5.3052483458789155, -5.159564438368693, -5.015215702184618, -4.641558831360425, 13.255611605294789, 18.87287687936422, 13.982555044165432, 11.684772921347461, 10.580867951424228, 9.94414663813281, 9.109745479467865, 7.877584917859856, 0.9781022162501459, 0.42378953726328805, 0.4895118310057262, 0.5721127264673977, 0.6041265746981883, -0.0019220361262859511, -4.885799348222617, -5.354533197555602, -5.201459846379988, -4.884261092046876, -4.406551136509613, -5.2747163197458535, -4.981816756876971, -5.14236280519567, -5.170884666587383, -5.244255938818297, -5.122286471505155, -5.192860659346397, -5.276009331625611, -4.7095030337432675, -4.957305251592048, -5.138841069629724, -5.132595651295293, -4.969787034985441, -5.190578895522979, 10.502468198538105, -5.242655194787239, -5.393995005169034, -5.419519425828039, -5.504681379992574, -5.464257777516672, -5.3634149563723295, -5.477189563978115, -5.312690812006267, -5.424488556778951, -5.403098105062174, -5.430837276086431, -5.460798906589765, -5.1837641863920325, -5.149135013386446, -5.182790138598968, -5.230988051301632, -5.337266013558777, -5.441239125754551, -5.316242764317132, 10.502464477566662, -5.302629211178116, -5.39645385371522, -5.387008394108082, -5.504631896840156, -5.5502941603533875, -5.392097265400111, -5.406485039413739, -5.426462050860031, -5.509683762950623, -5.489302994019093, -5.3972818838088354, -5.420822449592549, -5.376997540433545, -5.435603082195481, -5.475284979206756, -5.404500178011854, -5.443593189431798, -5.370830546589072, -5.33005076863061, 10.502470259693917, -5.179352764321332, -5.368267485866803, -5.45416399976492, -5.406793969049936, -5.533108919036515, -5.4288838375458885, -5.457135214633032, -5.441148035639354, -5.427133774783224, -5.37665288881988, -5.160408291299726, -5.421590168538547, -5.631386859485365, -5.526204481039357, -5.457757182709715, -5.435865118925501, -5.363362468650994, -5.283888043858905, -5.4040996147305895, 10.502526871202159, -5.241024332496157, -5.2655862540262826, -5.493174853613088, -5.530142286230865, -5.479970368201169, -5.358500833135055, -5.322630569583769, -5.332263162160707, -5.240473647773668, -4.236455067711131, -4.551625057384827, -4.890752332785507, -5.321056064361627, -5.551067121918006, -5.412705095163343, -5.250389895007459, -5.365376852239994, -5.343925730910318, -5.444886223052841, 10.502527373527828, 8.141822042347947, 0.4747504317861078, 0.2547800494550767, -0.009647875582089354, -0.5324522283860207, -1.4743500345686085, -2.269768679348441, -2.086937932645934, 10.384173716724543, 5.8482523679168805, 4.876323812712562, 4.325673290793817, 3.5701319666034355, 0.9198519731555853, -5.550559909266357, -5.235093607674139, -5.318324461620653, -5.32918090292967, -5.395854411638454], "seconds": 2.3549721240997314}, {"d": 20, "N": 3, "mode": "U", "init": "glued10", "seed": 522, "steps": 3000, "score": 2.076671399564369, "clock": 2.076521396572337, "seconds": 2.3445420265197754}, {"d": 20, "N": 3, "mode": "U", "init": "glued3", "seed": 3827, "steps": 3000, "score": 2.076819652310179, "clock": 2.076521396572337, "seconds": 2.434532880783081}, {"d": 20, "N": 3, "mode": "U", "init": "glued10", "seed": 1522, "steps": 3000, "score": 2.076670464948632, "clock": 2.076521396572337, "seconds": 2.1167402267456055}, {"d": 20, "N": 3, "mode": "U", "init": "glued10", "seed": 2522, "steps": 3000, "score": 2.076667818590775, "clock": 2.076521396572337, "seconds": 2.149226188659668}, {"d": 20, "N": 3, "mode": "U", "init": "glued10", "seed": 3522, "steps": 3000, "score": 2.0766648039434856, "clock": 2.076521396572337, "seconds": 2.1045188903808594}, {"d": 20, "N": 3, "mode": "U", "init": "theta", "seed": 692, "steps": 3000, "score": 1.7320278719475823, "clock": 2.076521396572337, "seconds": 2.0658040046691895}, {"d": 20, "N": 3, "mode": "U", "init": "theta", "seed": 1692, "steps": 3000, "score": 1.6149808788960003, "clock": 2.076521396572337, "seconds": 2.1290640830993652}, {"d": 20, "N": 3, "mode": "U", "init": "theta", "seed": 3692, "steps": 3000, "score": 1.4965921157358166, "clock": 2.076521396572337, "seconds": 2.0534749031066895}, {"d": 20, "N": 3, "mode": "U", "init": "theta", "seed": 2692, "steps": 3000, "score": 1.9624646469157094, "clock": 2.076521396572337, "seconds": 2.217839241027832}, {"d": 20, "N": 3, "mode": "U", "init": "theta", "seed": 5692, "steps": 3000, "score": 0.9999624738286866, "clock": 2.076521396572337, "seconds": 2.012131929397583}, {"d": 20, "N": 3, "mode": "U", "init": "theta", "seed": 4692, "steps": 3000, "score": 1.7320492813594535, "clock": 2.076521396572337, "seconds": 2.107664108276367}, {"d": 20, "N": 3, "mode": "U", "init": "theta", "seed": 6692, "steps": 3000, "score": 1.7319143744332135, "clock": 2.076521396572337, "seconds": 1.994858980178833}, {"d": 20, "N": 3, "mode": "U", "init": "theta", "seed": 7692, "steps": 3000, "score": 1.2539537357325545, "clock": 2.076521396572337, "seconds": 1.9983360767364502}, {"d": 20, "N": 3, "mode": "U", "init": "theta", "seed": 9692, "steps": 3000, "score": 1.253916344423735, "clock": 2.076521396572337, "seconds": 1.9361631870269775}, {"d": 20, "N": 3, "mode": "U", "init": "theta", "seed": 8692, "steps": 3000, "score": 1.6149994528989333, "clock": 2.076521396572337, "seconds": 2.2619447708129883}, {"d": 20, "N": 3, "mode": "U", "init": "theta", "seed": 10692, "steps": 3000, "score": 1.615007906551981, "clock": 2.076521396572337, "seconds": 2.1475579738616943}, {"d": 20, "N": 3, "mode": "U", "init": "theta", "seed": 11692, "steps": 3000, "score": 1.6149869225965325, "clock": 2.076521396572337, "seconds": 1.9920828342437744}, {"d": 20, "N": 3, "mode": "U", "init": "cycles", "seed": 310, "steps": 3000, "score": 1.2539269903824872, "clock": 2.076521396572337, "seconds": 2.0066189765930176}, {"d": 20, "N": 3, "mode": "U", "init": "cycles", "seed": 2310, "steps": 3000, "score": 1.1286828047874424, "clock": 2.076521396572337, "seconds": 2.093134880065918}, {"d": 20, "N": 3, "mode": "U", "init": "cycles", "seed": 1310, "steps": 3000, "score": 1.9624662382344729, "clock": 2.076521396572337, "seconds": 2.2219557762145996}, {"d": 20, "N": 3, "mode": "U", "init": "cycles", "seed": 3310, "steps": 3000, "score": 1.7319087493416399, "clock": 2.076521396572337, "seconds": 2.1492838859558105}, {"d": 20, "N": 3, "mode": "U", "init": "cycles", "seed": 4310, "steps": 3000, "score": 1.4961713199216384, "clock": 2.076521396572337, "seconds": 2.2694032192230225}, {"d": 20, "N": 3, "mode": "U", "init": "cycles", "seed": 5310, "steps": 3000, "score": 1.3762794755217842, "clock": 2.076521396572337, "seconds": 2.060991048812866}, {"d": 20, "N": 3, "mode": "U", "init": "cycles", "seed": 6310, "steps": 3000, "score": 1.8476720848281043, "clock": 2.076521396572337, "seconds": 2.204625368118286}, {"d": 20, "N": 3, "mode": "U", "init": "cycles", "seed": 7310, "steps": 3000, "score": 1.1917157593420808, "clock": 2.076521396572337, "seconds": 2.044142246246338}, {"d": 20, "N": 3, "mode": "U", "init": "cycles", "seed": 8310, "steps": 3000, "score": 1.6461259709760687, "clock": 2.076521396572337, "seconds": 2.118197202682495}, {"d": 20, "N": 3, "mode": "U", "init": "cycles", "seed": 9310, "steps": 3000, "score": 1.1287095371768163, "clock": 2.076521396572337, "seconds": 2.065335273742676}, {"d": 20, "N": 3, "mode": "U", "init": "cycles", "seed": 10310, "steps": 3000, "score": 1.258865969281319, "clock": 2.076521396572337, "seconds": 2.054969072341919}, {"d": 20, "N": 3, "mode": "U", "init": "cycles", "seed": 11310, "steps": 3000, "score": 1.8475933724592142, "clock": 2.076521396572337, "seconds": 2.1656241416931152}, {"d": 20, "N": 3, "mode": "U", "init": "random", "seed": 649, "steps": 3000, "score": 1.496015969127546, "clock": 2.076521396572337, "seconds": 2.0445148944854736}, {"d": 20, "N": 3, "mode": "U", "init": "random", "seed": 1649, "steps": 3000, "score": 1.5737526127303545, "clock": 2.076521396572337, "seconds": 2.0806493759155273}, {"d": 20, "N": 3, "mode": "R", "init": "glued3", "seed": 26, "steps": 3000, "score": 2.0786311598958545, "clock": 2.076521396572337, "seconds": 2.669481039047241}, {"d": 20, "N": 3, "mode": "R", "init": "glued3", "seed": 1026, "steps": 3000, "score": 2.078547872341833, "clock": 2.076521396572337, "seconds": 2.566431999206543}, {"d": 20, "N": 3, "mode": "R", "init": "glued3", "seed": 2026, "steps": 3000, "score": 2.078650497972265, "clock": 2.076521396572337, "log_rates": [22.295157922242016, 4.383806554886404, 1.2518005571940682, 2.7547898243734195, 2.707475405752445, 2.4334058858967516, 2.2536365578033917, 19.17008673935592, 0.3579001382811921, -0.31574579501066163, -0.7618493414137747, -0.7473626778156419, -0.07318779009083465, 14.645690924550047, -3.4371774586228434, -4.217483563111631, -4.470590679084529, -4.27237093446895, -3.60126269669008, 4.0689263319143585, 22.327586112577873, 2.5112033548523383, 3.3705286479603718, 3.434333169496875, 3.5092727597790914, 3.7138017856041343, 3.8225518084163204, 1.5162720081013175, 0.749103325090014, 0.5404692263337879, 0.59590198508621, 1.5537549176967886, 2.2074912806038727, -2.1214668281176756, -2.9927619843953086, -3.1471095994890637, -3.011201957296628, -2.24230878103176, 3.6563318755835796, 4.780010394488941, 22.32783894080144, 2.435535971062245, 3.3362900933536945, 3.5651779058005317, 3.5268957647786983, 4.020377092711144, 1.5510270862959787, 0.812630202456371, 0.7370503902223879, 0.7919680048235086, 1.5781363052089812, 2.242682600887089, -2.1743745508820074, -2.8692389319093903, -3.1663938604209068, -2.953476461714181, -2.2055840720165008, 3.458953929144047, 4.7640531919686095, 4.725986936687441, 22.327351800238613, 2.8640944182320998, 3.2812892250485475, 3.353984865551015, 3.9477329344045513, 1.35887001499115, 0.7560250399347939, 0.6492489585756863, 0.5061825426905908, 1.2840423004311248, 2.051543651598056, -2.2390322375060054, -2.8675192259717326, -3.2341690182473006, -2.9578262274886393, -2.274104566141678, 3.5058871116995114, 4.486065091657275, 4.711063603348838, 4.693209612530074, 22.328298887633746, 3.0227760512787816, 3.491529851251328, 4.382226243808038, 1.396855657636806, 0.7753956093079282, 0.7308447136770317, 0.7751190830609315, 1.191565933711774, 2.284068859233276, -2.0716271036384066, -2.9632126606010347, -3.1862157542508247, -2.954819156974525, -2.2048850020675093, 3.3055556677872664, 3.322852207413574, 4.556173449513076, 4.656102040646464, 4.6828682716690055, 22.326919767169922, 3.318705394853194, 4.272507745418174, 0.9591238499545016, 0.6217821181262508, 0.6455636705806688, 0.8588935079291667, 0.7497701940817346, 2.077390063242942, -2.2251077954655334, -3.0745419555164077, -3.3868199735897315, -3.0508624813623344, -2.441503538160991, 2.8741494793536537, 5.26797398480944, 3.6633537111565095, 4.54660985406642, 4.698976823339993, 4.7728754997625495, 22.328155152433215, 5.0712054443074885, 1.1777854098991676, 0.7287917011305894, 0.7052997062570848, 1.1816237234124096, 1.345343584231161, 2.316654572549853, -2.1267945972939057, -2.9252819747231222, -3.211345005679214, -2.9460268064936432, -2.0969818919345014, 22.32705256203127, 6.65063121596762, 5.486709394263936, 3.369485829692836, 4.633648308824839, 4.653737322648385, 4.613336180369321, 13.193747933355878, 0.6402828230129116, 0.48248000430904414, 0.38529778703383766, 1.0188350435965217, 1.8452784186256868, 2.1673849751158447, -2.219830306186799, -2.993417340312508, -3.2329840305807065, -3.100581767705658, -2.0865480503866234, 0.22551659820722855, 1.2200851333763938, -0.5999455668183266, 0.07694184505939342, -0.4176717767929749, -0.4188044946843293, 0.41084009067622296, 0.4653086503633665, 17.13212183032956, 0.7116694086355231, -0.06399172398391509, -0.6488330581755409, -0.3779023898639089, 0.06796646910905084, -3.2772295311535253, -3.9940046311814346, -4.33060363528368, -4.05324537771593, -3.3641721977776653, -0.4890419639315055, 0.5455349689454525, 0.6306934904422985, 0.17386156580386256, -0.45043652347286295, -0.6870518597455572, -0.8527034868913671, -0.6522459541817148, -0.1541114809359922, 17.13210857252851, 0.5982886568096067, -0.06941006955612199, -0.6371060962099813, 0.19562270970735446, -3.302070587537309, -3.9968785381769765, -4.294932611171243, -4.335523972749707, -3.338793747036654, -0.5705191033071673, -0.6666155702025025, -0.11313625745524945, 0.08601384310131385, 0.08184768618468935, -0.1481707287406283, -0.38109145434941133, -0.4561533921071746, -0.047685276923039976, -0.22500988929896676, 17.132100167117002, 0.6727333145299588, -0.0844981487880907, 0.29100110927651246, -3.3353733392845837, -3.9424025880411775, -4.226305416386225, -4.107341117864898, -3.281392693877852, -0.027906097495226115, -0.8754365735376236, -0.7125708153240549, -0.3568127398951912, -0.1503431124129452, 0.04939771304143876, 0.09765338155783082, 0.017805845303376283, 0.4289803840244047, 0.01403148330130841, -0.32687957609591356, 17.13211111362686, 0.5926519636199478, 0.41718675930698473, -3.3567196229561715, -3.927500647235273, -4.094437840098913, -4.0896892755203655, -3.4458515440013104, 0.42243692728361454, 0.22523908181426153, -0.5582560971582975, -1.3288067349964312, -0.49916547246192244, -0.025602884866859906, 0.3422873935097381, 0.33198268857452606, 0.5979048337199306, 0.31209149082667736, -0.08843942936873063, -0.12838076416712174, 17.13210950365394, 0.4587708536534023, -3.514346736577843, -4.200528926859208, -4.27141184608506, -4.060692684313912, -3.7347166556564217, 13.77342392434068, 17.097270077676136, 10.203022749256283, 9.564747481429844, 9.109853705563303, 8.741254844432948, 7.2182227651772735, 2.4452888332075675, 0.5039687603964935, 0.7236137922764385, 0.559175147345318, 0.13329584733528488, -0.30003521149231027, 0.7572714526479727, -3.51070128323184, -4.125043576400593, -4.05919926095799, -3.7968355285770996, -3.5288055743326603, -5.544100818611612, -3.510858765023258, -4.70358419901247, -4.297280852541298, -4.200055564738745, -4.626308470449087, -5.217761773573148, -5.120131498056434, -3.9794037483203786, -4.142375827195151, -4.7256414029520935, -4.92152157629845, -4.993631034438524, -5.0527262410604745, 10.657963523017315, -4.835477909354923, -5.413063184687911, -5.825312698776161, -5.630480519957407, -5.658648444342586, -5.655810740578408, -5.404437833574667, -5.378878378342798, -5.563734845371254, -5.626198909564013, -5.7413647799710334, -5.678905838398589, -4.822074799099904, -5.057518000786535, -5.372753886994555, -5.519927369655661, -5.50558382898106, -5.619852427284553, -4.973804483379617, 10.657976704737017, -4.810956165718512, -5.320275935838072, -5.625119041237717, -5.677812792987127, -5.561731980574387, -5.662941154405681, -5.738478388326873, -5.674372385134961, -5.695512248956806, -5.667531288722164, -5.636191522553011, -5.347236346181145, -5.204987861503464, -5.2385627723166515, -5.41872183857572, -5.578547982785043, -5.609505477549142, -5.4347964928511665, -5.003750886195871, 10.657983319646613, -4.740525227592444, -5.342264104937869, -5.399765671748107, -5.216510667186029, -5.247391041506166, -5.321708565668134, -5.305181178139572, -5.344391674851615, -5.2596772029548156, -5.380256053348931, -5.703211613893884, -5.58874152749234, -5.479511443093067, -5.379305245745264, -5.3186287352032044, -5.292491874623892, -5.34898364294295, -5.507628692412338, -5.114232110991644, 10.65798036241194, -4.778415591729779, -4.845285504086905, -4.972082238392473, -4.966007053163571, -4.931526158903924, -4.857769579181006, -4.892572676600842, -4.989002796959968, -4.819998313879723, -1.7291421960864237, -3.2149102979309814, -5.210193851267019, -5.3354767642183045, -5.058030286907212, -4.868157010640105, -5.185924720944565, -5.388462218651383, -5.507598739092339, -5.03790275817462, 10.657952638361612, 8.382745111345743, -2.039314596449072, -2.2690920402025796, -2.116746028824025, -2.0278303367280524, -1.8975853174557713, -1.7119910235055578, -1.7134103258826328, 10.53057267638968, 5.970515612422505, 5.30070451522608, 4.605717798197814, 2.616558708198596, -1.4502831962848417, -4.652182940626226, -5.067927209535691, -5.276258480285645, -5.466942605115717, -4.956876702240947], "seconds": 2.57228422164917}, {"d": 20, "N": 3, "mode": "R", "init": "glued3", "seed": 3026, "steps": 3000, "score": 2.0783572998885878, "clock": 2.076521396572337, "seconds": 2.5004332065582275}, {"d": 20, "N": 3, "mode": "R", "init": "glued10", "seed": 178, "steps": 3000, "score": 2.076656832017878, "clock": 2.076521396572337, "seconds": 2.5500428676605225}, {"d": 20, "N": 3, "mode": "R", "init": "glued10", "seed": 1178, "steps": 3000, "score": 2.076684389298301, "clock": 2.076521396572337, "seconds": 2.451591968536377}, {"d": 20, "N": 3, "mode": "R", "init": "glued10", "seed": 2178, "steps": 3000, "score": 2.0766671054834114, "clock": 2.076521396572337, "seconds": 2.602342128753662}, {"d": 20, "N": 3, "mode": "R", "init": "glued10", "seed": 3178, "steps": 3000, "score": 2.076672262502907, "clock": 2.076521396572337, "seconds": 2.358715772628784}, {"d": 20, "N": 3, "mode": "R", "init": "theta", "seed": 614, "steps": 3000, "score": 2.0699252094418514, "clock": 2.076521396572337, "seconds": 2.613521099090576}, {"d": 20, "N": 3, "mode": "R", "init": "theta", "seed": 2614, "steps": 3000, "score": 0.9994844555930156, "clock": 2.076521396572337, "seconds": 2.28971004486084}, {"d": 20, "N": 3, "mode": "R", "init": "theta", "seed": 1614, "steps": 3000, "score": 0.9993519087542355, "clock": 2.076521396572337, "seconds": 2.381985902786255}, {"d": 20, "N": 3, "mode": "R", "init": "theta", "seed": 3614, "steps": 3000, "score": 0.9992501034730462, "clock": 2.076521396572337, "seconds": 2.2937510013580322}, {"d": 20, "N": 3, "mode": "R", "init": "theta", "seed": 4614, "steps": 3000, "score": 0.0, "clock": 2.076521396572337, "seconds": 2.2753820419311523}, {"d": 20, "N": 3, "mode": "R", "init": "theta", "seed": 5614, "steps": 3000, "score": 0.9993364072641551, "clock": 2.076521396572337, "seconds": 2.327770948410034}, {"d": 20, "N": 3, "mode": "R", "init": "theta", "seed": 6614, "steps": 3000, "score": 0.999083529853388, "clock": 2.076521396572337, "seconds": 2.3339788913726807}, {"d": 20, "N": 3, "mode": "R", "init": "theta", "seed": 7614, "steps": 3000, "score": 1.725486193019854, "clock": 2.076521396572337, "seconds": 2.2618730068206787}, {"d": 20, "N": 3, "mode": "R", "init": "theta", "seed": 8614, "steps": 3000, "score": 1.3749204291110575, "clock": 2.076521396572337, "seconds": 2.3190901279449463}, {"d": 20, "N": 3, "mode": "R", "init": "theta", "seed": 9614, "steps": 3000, "score": 0.0, "clock": 2.076521396572337, "seconds": 2.4344420433044434}, {"d": 20, "N": 3, "mode": "R", "init": "theta", "seed": 10614, "steps": 3000, "score": 0.9983446575480531, "clock": 2.076521396572337, "seconds": 2.3148610591888428}, {"d": 20, "N": 3, "mode": "R", "init": "cycles", "seed": 622, "steps": 3000, "score": 1.349908180386072, "clock": 2.076521396572337, "seconds": 2.2703797817230225}, {"d": 20, "N": 3, "mode": "R", "init": "theta", "seed": 11614, "steps": 3000, "score": 0.9991852520769702, "clock": 2.076521396572337, "seconds": 2.4850478172302246}, {"d": 20, "N": 3, "mode": "R", "init": "cycles", "seed": 1622, "steps": 3000, "score": 0.9983577918216426, "clock": 2.076521396572337, "seconds": 2.266957998275757}, {"d": 20, "N": 3, "mode": "R", "init": "cycles", "seed": 2622, "steps": 3000, "score": 0.0, "clock": 2.076521396572337, "seconds": 2.2314720153808594}, {"d": 20, "N": 3, "mode": "R", "init": "cycles", "seed": 3622, "steps": 3000, "score": 0.9899150032613773, "clock": 2.076521396572337, "seconds": 2.435870885848999}, {"d": 20, "N": 3, "mode": "R", "init": "cycles", "seed": 4622, "steps": 3000, "score": 0.0, "clock": 2.076521396572337, "seconds": 2.351451873779297}, {"d": 20, "N": 3, "mode": "R", "init": "cycles", "seed": 5622, "steps": 3000, "score": 0.9985991271095553, "clock": 2.076521396572337, "seconds": 2.1895859241485596}, {"d": 20, "N": 3, "mode": "R", "init": "cycles", "seed": 6622, "steps": 3000, "score": 1.2143566311256748, "clock": 2.076521396572337, "seconds": 2.464632987976074}, {"d": 20, "N": 3, "mode": "R", "init": "cycles", "seed": 8622, "steps": 3000, "score": 0.9987077089696166, "clock": 2.076521396572337, "seconds": 2.1434128284454346}, {"d": 20, "N": 3, "mode": "R", "init": "cycles", "seed": 7622, "steps": 3000, "score": 1.371549829176119, "clock": 2.076521396572337, "seconds": 2.410609245300293}, {"d": 20, "N": 3, "mode": "R", "init": "cycles", "seed": 9622, "steps": 3000, "score": 0.9979697427047722, "clock": 2.076521396572337, "seconds": 2.2392468452453613}, {"d": 20, "N": 3, "mode": "R", "init": "cycles", "seed": 11622, "steps": 3000, "score": 1.3719030323961492, "clock": 2.076521396572337, "seconds": 2.2100627422332764}, {"d": 20, "N": 3, "mode": "R", "init": "cycles", "seed": 10622, "steps": 3000, "score": 1.6977143151372769, "clock": 2.076521396572337, "seconds": 2.3971798419952393}, {"d": 20, "N": 3, "mode": "R", "init": "random", "seed": 179, "steps": 3000, "score": 1.1319982272410722, "clock": 2.076521396572337, "seconds": 2.2088608741760254}, {"d": 18, "N": 2, "mode": "U", "init": "glued3", "seed": 123, "steps": 3000, "score": 2.747907392881734, "clock": 2.7474774194546225, "seconds": 1.7797670364379883}, {"d": 20, "N": 3, "mode": "R", "init": "random", "seed": 1179, "steps": 3000, "score": 1.3742459089192864, "clock": 2.076521396572337, "seconds": 2.3293118476867676}, {"d": 18, "N": 2, "mode": "U", "init": "glued3", "seed": 2123, "steps": 3000, "score": 2.7476830112256674, "clock": 2.7474774194546225, "seconds": 1.7723288536071777}, {"d": 18, "N": 2, "mode": "U", "init": "glued3", "seed": 1123, "steps": 3000, "score": 2.7478744773065102, "clock": 2.7474774194546225, "seconds": 1.8043673038482666}, {"d": 18, "N": 2, "mode": "U", "init": "glued3", "seed": 3123, "steps": 3000, "score": 2.7476896780068776, "clock": 2.7474774194546225, "seconds": 1.80348801612854}, {"d": 18, "N": 2, "mode": "U", "init": "glued10", "seed": 601, "steps": 3000, "score": 2.7478819270215613, "clock": 2.7474774194546225, "seconds": 1.796388864517212}, {"d": 18, "N": 2, "mode": "U", "init": "glued10", "seed": 1601, "steps": 3000, "score": 2.7478563085266208, "clock": 2.7474774194546225, "seconds": 1.7497608661651611}, {"d": 18, "N": 2, "mode": "U", "init": "glued10", "seed": 2601, "steps": 3000, "score": 2.747778290104274, "clock": 2.7474774194546225, "seconds": 1.813683032989502}, {"d": 18, "N": 2, "mode": "U", "init": "glued10", "seed": 3601, "steps": 3000, "score": 2.748110780600067, "clock": 2.7474774194546225, "log_rates": [18.360314494901154, 0.5356505663094996, 0.7319837429067174, 0.600293022778882, 0.6667700703391123, 0.6323238612814553, 0.4869737646743623, 0.6112597893561049, 0.508791011389315, 13.112027998353323, -1.9792819704927602, -2.0716596451414486, -2.24608327691698, -2.095513354292512, -2.2359568024387007, -2.1142988792688646, -1.809114822682363, 0.9575843548046659, 18.363535766862046, 0.8249303298252796, 0.7854801947736357, 0.7555391427387618, 0.6878834048169215, 0.7829370573711666, 0.7254041543835453, 0.6747768766900916, 0.9721930373042327, -1.8762418413788102, -2.0960014309682107, -2.0673409519042916, -2.060291311818303, -2.089865432120284, -2.0488371033418487, -1.7199848545409568, 0.7338597453310766, 1.0500522207457985, 18.36421617555242, 0.8340170473058921, 0.690003928027521, 0.7154411724356502, 0.8172933125299892, 0.6923635437731018, 0.6761688177552091, 0.8952833475450092, -1.9934775403469673, -2.120650368860898, -2.0827727714050286, -2.1181846556650448, -2.1579850888286556, -2.0430434421868897, -1.7625925540320184, 0.6572651205927292, 0.9338060054758114, 1.0101687783657787, 18.3639488933184, 0.8781111784723648, 0.7689135585521415, 0.7620124197984821, 0.6388487006080029, 0.7066492742938274, 0.9815975337555484, -2.0472365351603825, -2.0486220630951477, -2.092679779529881, -2.172079016363753, -2.055959775775786, -2.0570624414738274, -1.7060871445225365, 0.7431179892466986, 1.017668278296864, 0.9893697895119121, 1.0281447305325524, 18.363463052496382, 0.7343745164896045, 0.8491168603986254, 0.8335198843390351, 0.7919428523440257, 0.9182244264776278, -1.9615240311983388, -2.1706823102631185, -2.142346271520409, -2.091651899751977, -2.053419966089193, -1.9332264312547303, -1.7460088339310533, 0.828681882017983, 1.0009009063088827, 1.0757537332447138, 1.0079748195654192, 1.0607298065787836, 18.364080543940617, 0.9073184601663025, 0.7722309023018965, 0.7471038590755116, 0.9880006633087521, -2.017718216020061, -2.200914301081749, -2.1511862580582397, -2.2222670192597085, -2.072700315122401, -1.9927023020652792, -1.6558759529826972, 0.8320081755622757, 1.042748070931374, 1.0024756327175928, 1.0420648496770768, 1.1278507279919903, 1.0581384633961308, 18.362891483909934, 0.8606277343668973, 0.7939479335271514, 0.9866013287198847, -2.072142000539228, -2.1432403806530824, -2.141317536349013, -2.088079901274528, -2.1321179966999515, -1.9423617464807585, -1.644983831688972, 0.8123548846513996, 0.982587667991705, 0.9897956375350955, 0.9788611733526715, 1.0463676231422099, 1.0406685385068548, 1.1576224740957728, 18.36348798844802, 0.908241237007346, 1.0936855321698418, -2.172881211975131, -2.214756815662147, -2.2203750847466908, -2.1402705544523273, -2.074270226123981, -1.9165906634241596, -1.6273056791664307, 0.8120039795052008, 0.75150834845329, 0.98552069828554, 0.9852464534149356, 1.0093805231626, 1.0764100184521057, 1.1272766977004398, 1.1551380168291687, 18.362957739746143, 1.156441718509002, -2.1098850869150314, -2.1663073560031965, -2.160729706443463, -2.149350717909459, -1.9897785218244946, -1.9250737883254572, -1.5828496033185828, 18.363753829896773, 0.687586828633902, 0.7754276518816342, 0.9229781349578391, 0.9867586581063488, 1.0156388064943351, 0.9518990515005968, 1.1423231506415314, 1.0614380446934526, 1.1854555569563576, -2.1798703267737363, -2.2459139205905734, -2.194855884777137, -2.0763953463718683, -1.9764914157969553, -1.955325161649841, -1.5598300368769502, -2.238852459308629, -1.9374879456656775, -2.0247470421729954, -2.1076295271972847, -2.2175192744849026, -2.160292493804572, -2.131549937182074, -2.052804959043106, -2.120124721748134, -2.1562886657389226, 10.818087606666968, -2.2163465720044067, -2.300144254628014, -2.276970199953318, -2.3221210594088038, -2.2855924291734917, -2.3594823100781044, -2.2522510277097854, -2.0715223165509506, -2.165421838968142, -2.1258267392216803, -2.2119425329809026, -2.1742907619065184, -2.2322677228366414, -2.2644771590116672, -2.2246882015426928, -2.2734943736312614, -2.355046589327274, 10.817338403972297, -2.2159770162189387, -2.230972535119655, -2.274894267926793, -2.3213273330057382, -2.238036851424607, -2.28764546905607, -2.2770384216404427, -2.1676706505188235, -2.1988259858438277, -2.239906466368015, -2.202036627843447, -2.2948880941726904, -2.2254202001578895, -2.345518694903911, -2.296487070460695, -2.376007858687164, -2.263046061906513, 10.817550239145362, -2.1866843935631444, -2.252496565329003, -2.222784187252846, -2.236285744692373, -2.268313519874114, -2.244209751190445, -2.310784815890023, -2.276777174602567, -2.256408486289779, -2.2871728167826553, -2.3592283420792346, -2.2626006685363462, -2.2099188052769767, -2.2695713180368244, -2.204050409576475, -2.2366370704040066, -2.2482741961529378, 10.817656574837814, -2.18653590415754, -2.2278930382231605, -2.2722066538424595, -2.2979476740875104, -2.3055968478018705, -2.2980397322744635, -2.2871209294907975, -2.330307648068934, -2.3265815968322427, -2.189153861684419, -2.2442015874822827, -2.3100477461682534, -2.23717901889939, -2.195308634820651, -2.205040767612038, -2.301259527595699, -2.2693148230551543, 10.81758086984523, -2.219397862309513, -2.1611130755667816, -2.232332234396084, -2.3073228531459016, -2.4414775668957494, -2.379881563540345, -2.3297560773059516, -2.1974768048603663, -2.315938419739107, -2.330601901178451, -2.2269433969728216, -2.1576887583353956, -2.1954762650716693, -2.150663093133296, -2.1698130110469815, -2.1923966047314534, -2.2998764422391527, 10.817403464655616, -2.2188595985270436, -2.2164373196084606, -2.0582628102603864, -2.247249307527338, -2.4729366645865505, -2.418280811347541, -2.4201243740846916, -2.4475926581404894, -2.304315633314918, -2.2111833989210314, -2.314027723526983, -2.2026414836413895, -2.257565461062493, -2.2534455431570652, -2.3097165607151102, -2.228841695384605, -2.1595581325084585, 10.817422786085316, 8.468251604929954, 10.52345363873802, 8.67352705981808, 7.228211734545952, 6.084307562838108, 5.052714471563102, 4.216137403817596, 3.6687197571398893, 3.0255055390242087, 1.6777481122450906, -2.228050976908652, -2.28536806713232, -2.222466801966451, -2.165147950463449, -2.2183811127739155, -2.220805636757283, -2.203467171215563], "seconds": 1.8099019527435303}, {"d": 18, "N": 2, "mode": "U", "init": "theta", "seed": 13, "steps": 3000, "score": 2.581296438660407, "clock": 2.7474774194546225, "seconds": 1.8501980304718018}, {"d": 18, "N": 2, "mode": "U", "init": "theta", "seed": 1013, "steps": 3000, "score": 2.2460205637074697, "clock": 2.7474774194546225, "seconds": 1.6466710567474365}, {"d": 18, "N": 2, "mode": "U", "init": "theta", "seed": 2013, "steps": 3000, "score": 2.4141614733969066, "clock": 2.7474774194546225, "seconds": 1.9082021713256836}, {"d": 18, "N": 2, "mode": "U", "init": "theta", "seed": 3013, "steps": 3000, "score": 2.5812767208939085, "clock": 2.7474774194546225, "seconds": 2.110142946243286}, {"d": 18, "N": 2, "mode": "U", "init": "theta", "seed": 4013, "steps": 3000, "score": 2.0765144126124375, "clock": 2.7474774194546225, "seconds": 2.0483310222625732}, {"d": 18, "N": 2, "mode": "U", "init": "theta", "seed": 5013, "steps": 3000, "score": 2.7473965666882747, "clock": 2.7474774194546225, "seconds": 2.0684268474578857}, {"d": 18, "N": 2, "mode": "U", "init": "theta", "seed": 6013, "steps": 3000, "score": 2.246012805135308, "clock": 2.7474774194546225, "seconds": 2.1380300521850586}, {"d": 18, "N": 2, "mode": "U", "init": "theta", "seed": 7013, "steps": 3000, "score": 1.9049750300169819, "clock": 2.7474774194546225, "seconds": 2.0631299018859863}, {"d": 18, "N": 2, "mode": "U", "init": "theta", "seed": 8013, "steps": 3000, "score": 2.5809264405849603, "clock": 2.7474774194546225, "seconds": 2.0830190181732178}, {"d": 18, "N": 2, "mode": "U", "init": "theta", "seed": 9013, "steps": 3000, "score": 2.4142074919486554, "clock": 2.7474774194546225, "seconds": 2.1277947425842285}, {"d": 18, "N": 2, "mode": "U", "init": "theta", "seed": 10013, "steps": 3000, "score": 2.413972628188707, "clock": 2.7474774194546225, "seconds": 2.2607920169830322}, {"d": 18, "N": 2, "mode": "U", "init": "theta", "seed": 11013, "steps": 3000, "score": 2.4141341781136765, "clock": 2.7474774194546225, "seconds": 1.9594531059265137}, {"d": 18, "N": 2, "mode": "U", "init": "cycles", "seed": 233, "steps": 3000, "score": 1.9051412469559954, "clock": 2.7474774194546225, "seconds": 2.1730797290802}, {"d": 18, "N": 2, "mode": "U", "init": "cycles", "seed": 2233, "steps": 3000, "score": 1.3763556538487243, "clock": 2.7474774194546225, "seconds": 2.2434191703796387}, {"d": 18, "N": 2, "mode": "U", "init": "cycles", "seed": 1233, "steps": 3000, "score": 2.414164580098513, "clock": 2.7474774194546225, "seconds": 2.2712960243225098}, {"d": 18, "N": 2, "mode": "U", "init": "cycles", "seed": 3233, "steps": 3000, "score": 1.9051421739070675, "clock": 2.7474774194546225, "seconds": 2.175469160079956}, {"d": 18, "N": 2, "mode": "U", "init": "cycles", "seed": 4233, "steps": 3000, "score": 2.747136071271789, "clock": 2.7474774194546225, "seconds": 2.2833669185638428}, {"d": 18, "N": 2, "mode": "U", "init": "cycles", "seed": 5233, "steps": 3000, "score": 1.3763518590973813, "clock": 2.7474774194546225, "seconds": 2.1146292686462402}, {"d": 18, "N": 2, "mode": "U", "init": "cycles", "seed": 6233, "steps": 3000, "score": 2.4139981155541212, "clock": 2.7474774194546225, "seconds": 2.4761598110198975}, {"d": 18, "N": 2, "mode": "U", "init": "cycles", "seed": 7233, "steps": 3000, "score": 1.905312838142375, "clock": 2.7474774194546225, "seconds": 2.5484061241149902}, {"d": 18, "N": 2, "mode": "U", "init": "cycles", "seed": 8233, "steps": 3000, "score": 1.9594401808336717, "clock": 2.7474774194546225, "seconds": 2.6637067794799805}, {"d": 18, "N": 2, "mode": "U", "init": "cycles", "seed": 9233, "steps": 3000, "score": 1.7319346142057335, "clock": 2.7474774194546225, "seconds": 2.4419751167297363}, {"d": 18, "N": 2, "mode": "U", "init": "cycles", "seed": 11233, "steps": 3000, "score": 1.7319194824618305, "clock": 2.7474774194546225, "seconds": 2.231107711791992}, {"d": 18, "N": 2, "mode": "U", "init": "cycles", "seed": 10233, "steps": 3000, "score": 1.376259950381252, "clock": 2.7474774194546225, "seconds": 2.247260093688965}, {"d": 18, "N": 2, "mode": "U", "init": "random", "seed": 60, "steps": 3000, "score": 1.7314819126410734, "clock": 2.7474774194546225, "seconds": 2.2400591373443604}, {"d": 18, "N": 2, "mode": "U", "init": "random", "seed": 1060, "steps": 3000, "score": 1.731512529572128, "clock": 2.7474774194546225, "seconds": 2.1287498474121094}, {"d": 18, "N": 2, "mode": "R", "init": "glued3", "seed": 457, "steps": 3000, "score": 2.7479820065668092, "clock": 2.7474774194546225, "seconds": 2.6862339973449707}, {"d": 18, "N": 2, "mode": "R", "init": "glued3", "seed": 1457, "steps": 3000, "score": 2.7477982493492217, "clock": 2.7474774194546225, "seconds": 2.4706790447235107}, {"d": 18, "N": 2, "mode": "R", "init": "glued3", "seed": 2457, "steps": 3000, "score": 2.74790877066407, "clock": 2.7474774194546225, "seconds": 2.546731948852539}, {"d": 18, "N": 2, "mode": "R", "init": "glued3", "seed": 3457, "steps": 3000, "score": 2.7480039671763286, "clock": 2.7474774194546225, "seconds": 2.558244228363037}, {"d": 18, "N": 2, "mode": "R", "init": "glued10", "seed": 522, "steps": 3000, "score": 2.747883864789895, "clock": 2.7474774194546225, "seconds": 2.5913219451904297}, {"d": 18, "N": 2, "mode": "R", "init": "glued10", "seed": 2522, "steps": 3000, "score": 2.7481081527531415, "clock": 2.7474774194546225, "log_rates": [18.39583267749624, 0.5195641787052347, 0.6413405314255899, 0.7234874686074358, 0.686332727600422, 0.6709427803184033, 0.6315808531720796, 0.5680638634867684, 0.4970032601367654, 13.176075362734464, -1.8690741361716041, -2.12516225045207, -2.2311037598968673, -2.1651319064610566, -2.1325132350171265, -2.035840465388179, -1.7774902958961465, 1.052978080908349, 18.399156264313838, 0.7763906945287079, 0.9014255252482118, 0.7749946773486328, 0.7168467977115721, 0.8114683372439333, 0.7965783007723057, 0.8259735888254802, 1.0264737304545464, -1.8097597586227656, -2.0704841712647197, -2.0897987985760667, -2.0982438831101, -2.046125121906406, -2.0553389806639757, -1.7068963767499736, 0.6584677004791406, 1.1163898549925293, 18.402551564949874, 0.9244460756218393, 0.7974039751034965, 0.763897252014158, 0.7610031127854764, 0.6971745087827574, 0.6841357864478735, 0.9635027497961233, -1.8575484884016062, -2.1204859778126677, -2.1837896276446993, -2.160597477360295, -2.246821908620254, -2.0611751951165473, -1.720874413451342, 0.8263673085442286, 1.0469799691165973, 1.0058047027720638, 18.400064901402345, 0.9072032512071144, 0.8166083898686535, 0.8470520210083335, 0.7991859255777878, 0.6869130703352199, 1.0211814847863019, -1.8448969679094336, -2.107469390703116, -2.1240828209750093, -2.2358721250672504, -2.1415421386059736, -2.0199262244248515, -1.6658824936248273, 0.6892982368271965, 1.0308709434443606, 1.0114921171298932, 1.0780144369929958, 18.400242132223276, 0.868462942510365, 0.9119511279893523, 0.7553321279418765, 0.701296453626923, 1.0850666260251336, -1.9442037182327918, -2.140487348613686, -2.2023104671362814, -2.196467041858899, -2.134567055406514, -1.933660973678713, -1.6793706176058154, 0.7896109701167471, 1.0115046598748485, 1.0455154367931527, 1.113053439914055, 1.0986545345249499, 18.39988135401533, 0.8457750510544535, 0.818007088270243, 0.8368328233324672, 1.1391109898483973, -2.0016099832404852, -2.060426419077137, -2.073404300606665, -2.227138277794419, -2.1127742217613026, -2.0176392722424406, -1.6798077601841384, 0.818416693127435, 0.9480281256948133, 0.9538395589163096, 1.0636067751828864, 1.0516782064155208, 1.1385315585787283, 18.400097470653492, 0.8272508634833506, 0.8339094337973914, 1.0562961520738612, -2.0255518357228164, -2.0813903657824078, -2.1832813206327115, -2.212824648814566, -2.131802516907767, -1.96806109941383, -1.6858330466747278, 0.7937032487183512, 0.9574265971434498, 1.0426615641777823, 1.0055145005702988, 0.9392573802147094, 1.1404907132437332, 1.0785116980081182, 18.39969445840081, 0.7826382797007115, 1.1771307732909015, -2.1415355422029974, -2.2195143971954963, -2.1455022787551323, -2.1887428707962324, -2.0626019077442197, -1.994139691618053, -1.5122011702346445, 0.8671125612531395, 0.6576412352573148, 0.8934624213478591, 0.9982840755916446, 1.0148073669880102, 1.0164425333548606, 1.0275416462538267, 1.1141241092257894, 18.399640120008307, 1.211934913631091, -2.064467791755042, -2.2394310780695283, -2.088422404494723, -2.2084495505042754, -1.9736754742949143, -1.9357672811592583, -1.6318191698898294, 18.400303173564218, 1.0000556654701092, 0.7641635302725099, 0.9894477128308609, 1.0123197980776877, 0.9393218690968217, 0.9349410821635036, 0.9899829520529025, 1.130127188877996, 1.1828686182391996, -2.1663577352032415, -2.2172304977546617, -2.2108767540109975, -2.154354605729522, -2.081093390705938, -1.9040086220904342, -1.6660839098278932, -2.3314049982042, -1.9472873437420706, -2.0346978658614847, -2.0876513477169523, -2.1350586220581027, -2.109641190624325, -2.063784120500836, -2.1276868784896124, -2.1012375939800867, -2.2492594541854283, 10.88170650309001, -2.1699356381712454, -2.269147113037891, -2.138889637094873, -2.3716834479320714, -2.2473269512449043, -2.2722810575363837, -2.3244976385541025, -2.1747963975878717, -2.2414718598829046, -2.1119466864187406, -2.266499306374199, -2.2948806669866237, -2.1440139618497587, -2.266903775081554, -2.2214697156489844, -2.3204339628933264, -2.2697130128146195, 10.8819416989957, -2.1790233738269857, -2.299891652592614, -2.1783484942594757, -2.222973219463522, -2.2672513111094172, -2.3142746728019117, -2.2478615496450476, -2.146930056455073, -2.2702154142515565, -2.216821449114501, -2.1683167088517146, -2.3482037714712525, -2.19320784628077, -2.269176398319332, -2.307971192787666, -2.2424359618103686, -2.2741988589525963, 10.881576298691016, -2.2149892919115297, -2.1878506296460767, -2.2825093703771735, -2.283321212106194, -2.3843293635864993, -2.215089027608296, -2.302792952177433, -2.358187025052493, -2.3505199306140785, -2.2520825264398896, -2.36432710305895, -2.266850286149353, -2.2768884653021964, -2.274745536043658, -2.298822739327186, -2.336496561507153, -2.2506225322855538, 10.882232629764074, -2.1570196394693144, -2.25610728923806, -2.3066547985224366, -2.2417925086131056, -2.2443938420323675, -2.190269530009755, -2.2449289459336965, -2.412534094221404, -2.235756739692412, -2.285396604058333, -2.344252606973826, -2.1734531493628673, -2.293145262010266, -2.2659742307626125, -2.275045863834304, -2.2067679800940723, -2.3107578993631037, 10.881496400501073, -2.3080311749138605, -2.206976663000423, -2.244520363559321, -2.3610866437112175, -2.36737356937257, -2.37304740420453, -2.3185465521856305, -2.4334118098991078, -2.251546368015355, -2.2484894640379998, -2.2159970979685832, -2.1252037707942115, -2.1657245880392137, -2.299364042030044, -2.2265837437199503, -2.2243147572375106, -2.199231756285065, 10.881663322187, -2.1625867677692985, -2.3152292130049394, -2.073898893586299, -2.3381007377114256, -2.5368031524190298, -2.4704770183268727, -2.4431294278092865, -2.3829292959580455, -2.3948001619860553, -2.2702408123105515, -2.22286115229927, -2.1806691618984675, -2.0997696447115186, -2.224398188041472, -2.165856488890992, -2.1676698527809815, -2.257480432144246, 10.881582364717268, 8.792984909799964, 10.594334734730271, 8.540996011302532, 6.924964486859063, 5.6773496168980175, 4.812027214709716, 4.047776690757647, 3.309368593281448, 2.5962580668809414, 1.2509640991247368, -2.2971619225373847, -2.2087427489804523, -2.2403433497443848, -2.2481202610425006, -2.1533041675078706, -2.3145742103890576, -2.2944557163300225], "seconds": 2.5529749393463135}, {"d": 18, "N": 2, "mode": "R", "init": "glued10", "seed": 1522, "steps": 3000, "score": 2.7475484846251623, "clock": 2.7474774194546225, "seconds": 2.578325033187866}, {"d": 18, "N": 2, "mode": "R", "init": "glued10", "seed": 3522, "steps": 3000, "score": 2.7479103268868283, "clock": 2.7474774194546225, "seconds": 2.5663130283355713}, {"d": 18, "N": 2, "mode": "R", "init": "theta", "seed": 60, "steps": 3000, "score": 2.414196155288077, "clock": 2.7474774194546225, "seconds": 2.7068281173706055}, {"d": 18, "N": 2, "mode": "R", "init": "theta", "seed": 1060, "steps": 3000, "score": 2.747252125924329, "clock": 2.7474774194546225, "seconds": 2.6929330825805664}, {"d": 18, "N": 2, "mode": "R", "init": "theta", "seed": 2060, "steps": 3000, "score": 2.5812811428694493, "clock": 2.7474774194546225, "seconds": 2.7820498943328857}, {"d": 18, "N": 2, "mode": "R", "init": "theta", "seed": 3060, "steps": 3000, "score": 2.581286297894159, "clock": 2.7474774194546225, "seconds": 2.8281521797180176}, {"d": 18, "N": 2, "mode": "R", "init": "theta", "seed": 4060, "steps": 3000, "score": 2.7472864058816766, "clock": 2.7474774194546225, "seconds": 2.5642716884613037}, {"d": 18, "N": 2, "mode": "R", "init": "theta", "seed": 6060, "steps": 3000, "score": 2.615938794466218, "clock": 2.7474774194546225, "seconds": 2.6249239444732666}, {"d": 18, "N": 2, "mode": "R", "init": "theta", "seed": 5060, "steps": 3000, "score": 2.7423321659341324, "clock": 2.7474774194546225, "seconds": 2.7291550636291504}, {"d": 18, "N": 2, "mode": "R", "init": "theta", "seed": 8060, "steps": 3000, "score": 2.5812126809840668, "clock": 2.7474774194546225, "seconds": 2.6291730403900146}, {"d": 18, "N": 2, "mode": "R", "init": "theta", "seed": 7060, "steps": 3000, "score": 2.4140714999849364, "clock": 2.7474774194546225, "seconds": 2.802874803543091}, {"d": 18, "N": 2, "mode": "R", "init": "theta", "seed": 9060, "steps": 3000, "score": 2.74713931015233, "clock": 2.7474774194546225, "seconds": 2.648024082183838}, {"d": 18, "N": 2, "mode": "R", "init": "theta", "seed": 10060, "steps": 3000, "score": 2.3706835229582444, "clock": 2.7474774194546225, "seconds": 2.7343831062316895}, {"d": 18, "N": 2, "mode": "R", "init": "theta", "seed": 11060, "steps": 3000, "score": 2.5812695920919877, "clock": 2.7474774194546225, "seconds": 2.573490858078003}, {"d": 18, "N": 2, "mode": "R", "init": "cycles", "seed": 170, "steps": 3000, "score": 1.3746885895053893, "clock": 2.7474774194546225, "seconds": 2.453810214996338}, {"d": 18, "N": 2, "mode": "R", "init": "cycles", "seed": 1170, "steps": 3000, "score": 1.3763369313492715, "clock": 2.7474774194546225, "seconds": 2.458164930343628}, {"d": 18, "N": 2, "mode": "R", "init": "cycles", "seed": 2170, "steps": 3000, "score": 2.076554534378585, "clock": 2.7474774194546225, "seconds": 2.4111170768737793}, {"d": 18, "N": 2, "mode": "R", "init": "cycles", "seed": 4170, "steps": 3000, "score": 2.414120362209989, "clock": 2.7474774194546225, "seconds": 2.33589506149292}, {"d": 18, "N": 2, "mode": "R", "init": "cycles", "seed": 3170, "steps": 3000, "score": 2.0696415002558832, "clock": 2.7474774194546225, "seconds": 2.420616388320923}, {"d": 18, "N": 2, "mode": "R", "init": "cycles", "seed": 5170, "steps": 3000, "score": 2.24593676663134, "clock": 2.7474774194546225, "seconds": 2.3644700050354004}, {"d": 18, "N": 2, "mode": "R", "init": "cycles", "seed": 6170, "steps": 3000, "score": 1.7303230897626085, "clock": 2.7474774194546225, "seconds": 2.3470849990844727}, {"d": 18, "N": 2, "mode": "R", "init": "cycles", "seed": 7170, "steps": 3000, "score": 2.4140070827293956, "clock": 2.7474774194546225, "seconds": 2.2144968509674072}, {"d": 18, "N": 2, "mode": "R", "init": "cycles", "seed": 8170, "steps": 3000, "score": 2.244501230265892, "clock": 2.7474774194546225, "seconds": 2.276298999786377}, {"d": 18, "N": 2, "mode": "R", "init": "cycles", "seed": 9170, "steps": 3000, "score": 2.74734600325075, "clock": 2.7474774194546225, "seconds": 2.323880910873413}, {"d": 17, "N": 3, "mode": "U", "init": "glued3", "seed": 789, "steps": 3000, "score": 1.7326929788696084, "clock": 1.7320508075688776, "seconds": 1.585571050643921}, {"d": 17, "N": 3, "mode": "U", "init": "glued3", "seed": 1789, "steps": 3000, "score": 1.732630582824809, "clock": 1.7320508075688776, "seconds": 1.5141162872314453}, {"d": 18, "N": 2, "mode": "R", "init": "cycles", "seed": 10170, "steps": 3000, "score": 2.4210991662604178, "clock": 2.7474774194546225, "seconds": 2.2866039276123047}, {"d": 18, "N": 2, "mode": "R", "init": "cycles", "seed": 11170, "steps": 3000, "score": 1.731928757063633, "clock": 2.7474774194546225, "seconds": 2.1078529357910156}, {"d": 18, "N": 2, "mode": "R", "init": "random", "seed": 761, "steps": 3000, "score": 1.3747220262512048, "clock": 2.7474774194546225, "seconds": 2.105914831161499}, {"d": 18, "N": 2, "mode": "R", "init": "random", "seed": 1761, "steps": 3000, "score": 1.7297020523263076, "clock": 2.7474774194546225, "seconds": 2.259497880935669}, {"d": 17, "N": 3, "mode": "U", "init": "glued3", "seed": 2789, "steps": 3000, "score": 1.7327032594357181, "clock": 1.7320508075688776, "log_rates": [24.27016007423434, 3.233107384828005, 2.7899913425264042, 2.6400335092266567, 2.4839857506418377, 2.9004135288755677, 19.695903675519638, -0.16719659651367416, -0.3874987949346048, -0.5878953816965512, -0.2289257791978527, 13.96165423507922, -4.3447427896842, -4.766588681209348, -4.759502190100171, -4.382759670788113, 3.4313490551487873, 24.279104315309404, 3.388074224821478, 3.187823638613451, 3.1186427774462904, 3.0634032888731637, 3.431297467850956, 0.23019151030976368, -0.10855021376237885, -0.1487149576366884, 0.26077936330906976, 1.1724982882203387, -4.1478987094737, -4.597671117537529, -4.592954002074838, -4.215486125491602, 3.061063886217209, 3.9290851540652127, 24.279018027553093, 3.2988990116744783, 3.2291522069957175, 3.153638138537469, 3.5686127760434827, 0.08529740881466301, -0.05987264055901337, -0.09647432263778855, 0.3662229356704239, 1.1288131708203841, -4.075986944209899, -4.557023707754881, -4.5294139423604305, -4.13518757450777, 3.145389021133975, 3.8459932770212046, 3.7977360203159947, 24.279117705502458, 3.4379442623589784, 3.284067821462053, 3.8970040381198423, 0.08745063604168456, -0.0933412194159371, -0.025178661972497688, 0.3255945285578079, 1.2277414836688345, -4.183978955607788, -4.58038280580071, -4.623582836242672, -4.122303826405017, 3.16882468993956, 3.811556657191972, 3.777991848641673, 3.8712050821456625, 24.278798497445308, 3.20747073668614, 8.487291317045838, -0.41323047525512047, -0.2555396946897873, 0.0015694437585801778, 0.2607938915142923, 1.0493767819429338, -4.180870363325835, -4.535406073441315, -4.586657801105152, -4.113530674930591, 3.3974562086043347, 3.0519139154672117, 3.8135996978999724, 3.776166292980708, 3.8408727177136415, 24.27923854624793, 5.0784341437508225, -0.4474064752002791, -0.28047265201906674, 0.07066768001733864, 0.4709780379310301, 1.145771127369906, -4.215535259161072, -4.52263630937652, -4.6308615802122075, -4.084693178953761, 24.27904827363737, 5.7056526288017215, 3.1501237862331957, 3.71895279023246, 3.8512637084749395, 3.8940263327385236, 6.921548442543369, 0.24061803523664885, -0.36988403737955305, 0.10654562792415309, 0.6000299015364485, 1.1324364539854708, -4.174386374898481, -4.618979819646676, -4.565247519146165, -4.081316925175634, -0.8080239538387041, 0.15913800888003693, -0.4505176008621827, -0.5983825856906755, -0.6063184177736807, -0.43243057222094294, -0.5885172582889531, 17.762142754044568, -0.417056673841841, -0.6044304412699661, -0.9882918821791042, -1.068691523229981, -4.852392398998857, -5.067945629650626, -5.049173329339244, -4.749494538768924, -0.8821021535681276, -0.2787772797505948, -0.38425866149764387, -0.47586310565063183, -0.6440538218901822, -0.6684958103806617, -0.7914471039015925, 0.02321525985423087, 17.761922401536943, -0.4105193717697275, -0.724154588431786, -1.0311033658576174, -4.91280025565468, -5.098279385039385, -5.052724431976776, -4.802121473786188, -0.7573288547027806, -0.5615743911475658, -0.9751708655678676, -0.7674761711524027, -0.7187145917250921, -0.7256670025185754, -0.7254266953151521, 0.12036254622972703, 0.09497986601879897, 17.762016428463866, -0.42391876875668855, -0.6322609495936568, -5.122157701970735, -5.058733991112398, -5.06910893502452, -4.719156931084108, -0.5165158131824787, 0.8582676798548098, 0.5547818306049414, 0.04705005560746103, -0.47453807391105274, -1.0095348329769167, -0.7110003057123754, -0.03342217281369216, 0.09291265228499798, 0.09345994176669298, 17.762028845855536, -0.5500240882847514, -4.844712902959662, -5.110248028142787, -4.958091462620271, -4.565839395452671, 12.114577812543903, 17.75746022481385, 10.928638039572451, 9.917393203201799, 9.050408549166688, 8.354630977100989, 7.08405835045244, -0.4464213702532808, 0.02773450617432863, 0.12415654463277728, 0.04934729448416976, -0.9446259244880897, -4.736427245666495, -5.170066141200903, -4.896700509022818, -4.470870891834071, -5.22019202555497, -4.849963072338519, -5.073594767942122, -5.1177441845659954, -5.138573023247407, -5.1239717014297845, -5.174512165173985, -4.651256276967118, -5.019954588918477, -5.001426320783135, -4.9905073923629235, -5.079473244068683, 10.23403015908886, -5.012114493470306, -5.224526179615604, -5.38705159861178, -5.320857194719059, -5.175503613755877, -5.2707655486133325, -5.2352181709585475, -5.293064006223143, -5.236645754792277, -5.303873089371304, -5.091338088783003, -4.96105492086898, -5.165055232718317, -5.1725537899746215, -5.277551109518675, -5.142681041568636, 10.23400644256636, -5.055286142993886, -5.186656434329771, -5.193846315608447, -5.350045736749537, -5.333011945294913, -5.153869202899435, -5.153975287865226, -5.215294082460087, -5.233013768613693, -5.385476147418758, -5.316211606710776, -5.283899886112563, -5.146828957882729, -5.197104831262487, -5.122573579607054, -5.136763865475111, 10.234020813988765, -5.099907902783824, -5.2271356854751465, -5.286555625201739, -5.2148519051528135, -5.219334470947795, -5.1937594277195025, -5.130412744274777, -5.13466970804363, -4.240496322024934, -4.693181480084595, -5.397226299980208, -5.372321628802125, -5.244221261656311, -5.210585892691437, -5.026913961100106, -5.244347925646913, 10.234076879205931, 7.5638963756678, -0.16544142194874104, -0.43188646740237424, -0.8455054581605796, -1.2641667969000598, -3.2065614719652467, -2.6377134888805625, 10.150620064186468, 5.159732875032033, 4.266502803826493, 3.4201936345151056, 1.7998847007157739, -5.3337056489571015, -5.1233652579105575, -5.0708301622518865, -5.284277670028102], "seconds": 1.653930902481079}, {"d": 17, "N": 3, "mode": "U", "init": "glued3", "seed": 3789, "steps": 3000, "score": 1.7326978064026506, "clock": 1.7320508075688776, "seconds": 1.5105640888214111}, {"d": 17, "N": 3, "mode": "U", "init": "glued10", "seed": 91, "steps": 3000, "score": 1.7323114131077018, "clock": 1.7320508075688776, "seconds": 1.4659929275512695}, {"d": 17, "N": 3, "mode": "U", "init": "glued10", "seed": 1091, "steps": 3000, "score": 1.7323266281615237, "clock": 1.7320508075688776, "seconds": 1.5995759963989258}, {"d": 17, "N": 3, "mode": "U", "init": "glued10", "seed": 2091, "steps": 3000, "score": 1.7323046571579184, "clock": 1.7320508075688776, "seconds": 1.662848949432373}, {"d": 17, "N": 3, "mode": "U", "init": "glued10", "seed": 3091, "steps": 3000, "score": 1.7323247503840833, "clock": 1.7320508075688776, "seconds": 1.5202398300170898}, {"d": 17, "N": 3, "mode": "U", "init": "theta", "seed": 1464, "steps": 3000, "score": 1.2539036174328635, "clock": 1.7320508075688776, "seconds": 1.5249640941619873}, {"d": 17, "N": 3, "mode": "U", "init": "theta", "seed": 464, "steps": 3000, "score": 0.999942772530907, "clock": 1.7320508075688776, "seconds": 1.5986690521240234}, {"d": 17, "N": 3, "mode": "U", "init": "theta", "seed": 2464, "steps": 3000, "score": 1.128731187641556, "clock": 1.7320508075688776, "seconds": 1.7528469562530518}, {"d": 17, "N": 3, "mode": "U", "init": "theta", "seed": 3464, "steps": 3000, "score": 1.2539529997178391, "clock": 1.7320508075688776, "seconds": 1.7091338634490967}, {"d": 17, "N": 3, "mode": "U", "init": "theta", "seed": 4464, "steps": 3000, "score": 1.2539506893001577, "clock": 1.7320508075688776, "seconds": 1.7524440288543701}, {"d": 17, "N": 3, "mode": "U", "init": "theta", "seed": 5464, "steps": 3000, "score": 1.2539459996815159, "clock": 1.7320508075688776, "seconds": 1.6951477527618408}, {"d": 17, "N": 3, "mode": "U", "init": "theta", "seed": 6464, "steps": 3000, "score": 1.2539416537431434, "clock": 1.7320508075688776, "seconds": 1.7057251930236816}, {"d": 17, "N": 3, "mode": "U", "init": "theta", "seed": 7464, "steps": 3000, "score": 1.4965123826140716, "clock": 1.7320508075688776, "seconds": 1.6242098808288574}, {"d": 17, "N": 3, "mode": "U", "init": "theta", "seed": 8464, "steps": 3000, "score": 1.496602122674836, "clock": 1.7320508075688776, "seconds": 1.7515950202941895}, {"d": 17, "N": 3, "mode": "U", "init": "theta", "seed": 10464, "steps": 3000, "score": 1.2538926335998632, "clock": 1.7320508075688776, "seconds": 1.5793719291687012}, {"d": 17, "N": 3, "mode": "U", "init": "theta", "seed": 9464, "steps": 3000, "score": 1.1287633899630813, "clock": 1.7320508075688776, "seconds": 1.6986112594604492}, {"d": 17, "N": 3, "mode": "U", "init": "cycles", "seed": 696, "steps": 3000, "score": 1.1287491233853224, "clock": 1.7320508075688776, "seconds": 1.534513235092163}, {"d": 17, "N": 3, "mode": "U", "init": "theta", "seed": 11464, "steps": 3000, "score": 0.9999939080855276, "clock": 1.7320508075688776, "seconds": 1.7465407848358154}, {"d": 17, "N": 3, "mode": "U", "init": "cycles", "seed": 1696, "steps": 3000, "score": 0.9999455784331278, "clock": 1.7320508075688776, "seconds": 1.6970717906951904}, {"d": 17, "N": 3, "mode": "U", "init": "cycles", "seed": 2696, "steps": 3000, "score": 1.128737183603999, "clock": 1.7320508075688776, "seconds": 1.6399080753326416}, {"d": 17, "N": 3, "mode": "U", "init": "cycles", "seed": 4696, "steps": 3000, "score": 0.9638070175415928, "clock": 1.7320508075688776, "seconds": 1.6172771453857422}, {"d": 17, "N": 3, "mode": "U", "init": "cycles", "seed": 3696, "steps": 3000, "score": 1.2538504468592815, "clock": 1.7320508075688776, "seconds": 1.6915338039398193}, {"d": 17, "N": 3, "mode": "U", "init": "cycles", "seed": 6696, "steps": 3000, "score": 1.2539495932018325, "clock": 1.7320508075688776, "seconds": 1.567791223526001}, {"d": 17, "N": 3, "mode": "U", "init": "cycles", "seed": 5696, "steps": 3000, "score": 1.3763203953380763, "clock": 1.7320508075688776, "seconds": 1.6541259288787842}, {"d": 17, "N": 3, "mode": "U", "init": "cycles", "seed": 7696, "steps": 3000, "score": 1.6149444549693848, "clock": 1.7320508075688776, "seconds": 1.7816269397735596}, {"d": 17, "N": 3, "mode": "U", "init": "cycles", "seed": 8696, "steps": 3000, "score": 0.9999774461476253, "clock": 1.7320508075688776, "seconds": 1.5457749366760254}, {"d": 17, "N": 3, "mode": "U", "init": "cycles", "seed": 9696, "steps": 3000, "score": 1.128721998570062, "clock": 1.7320508075688776, "seconds": 1.73775315284729}, {"d": 17, "N": 3, "mode": "U", "init": "cycles", "seed": 10696, "steps": 3000, "score": 1.1916881669351729, "clock": 1.7320508075688776, "seconds": 1.5101277828216553}, {"d": 17, "N": 3, "mode": "U", "init": "cycles", "seed": 11696, "steps": 3000, "score": 1.1287169243412618, "clock": 1.7320508075688776, "seconds": 1.5457398891448975}, {"d": 17, "N": 3, "mode": "U", "init": "random", "seed": 980, "steps": 3000, "score": 0.7976739576065377, "clock": 1.7320508075688776, "seconds": 1.6073248386383057}, {"d": 17, "N": 3, "mode": "U", "init": "random", "seed": 1980, "steps": 3000, "score": 1.1286042709660966, "clock": 1.7320508075688776, "seconds": 1.6852359771728516}, {"d": 17, "N": 3, "mode": "R", "init": "glued3", "seed": 972, "steps": 3000, "score": 1.7390264358444363, "clock": 1.7320508075688776, "seconds": 2.0596439838409424}, {"d": 17, "N": 3, "mode": "R", "init": "glued3", "seed": 1972, "steps": 3000, "score": 1.7393489977724392, "clock": 1.7320508075688776, "log_rates": [19.713267047753977, 1.318025415687068, 0.5083946505972309, 0.7306223243424187, 0.4674659734058963, 0.012438454690244108, 17.624450547417414, -1.0726380002804512, -1.2597079512432718, -1.2673056823007431, -1.1675315090155869, 14.422934351547271, -2.925307814728101, -3.7404112444849353, -3.973371865976136, -3.3624069896029245, 1.1907850895529466, 19.82441655121525, 0.4098350408480084, 1.1399250864949246, 1.093966367887583, 1.1365950882411273, -0.014422979468764106, -0.6199090583701365, -0.6023776906899704, -0.7226246035422617, -0.08730560193499028, 1.2099292100890755, -2.390923301156862, -3.0907776067878276, -3.2483109556250906, -2.5196612382952286, 1.1899175165260611, 2.419875268369827, 19.825835945607988, 0.5015694804195262, 1.2313463462362806, 1.194139764640738, 0.10560260182675237, -0.663113216396413, -0.5495596115637935, -0.5594502486180232, -0.06761975359442488, 1.2779334089410466, -2.2024476667732156, -3.059067950734284, -3.079019223265891, -2.3748497966132587, 1.1105695872069008, 2.389219100853006, 2.417651564168076, 19.824008505124684, 0.7543181904523427, 0.9862782044677829, 1.4101956817524623, -1.76374835159791, -0.7891048261850137, -0.5176429616665427, -0.3439660746421045, 1.188839781450014, -2.480738191291629, -3.2587642320781547, -3.338061931089817, -2.7333117241383, 1.37788708556408, 2.088040582929588, 2.345902556019008, 2.3781279220336753, 19.82646399265011, 0.7087962482698484, 1.1107874346200812, -1.7689549108749862, -0.6434961700025378, -0.26788543781707924, -0.2866911356539605, 1.3400909833655184, -2.2269885815882042, -2.980955956826685, -3.073269991851183, -2.423618299002158, 0.24669975666728897, 1.7452313236970258, 1.9710310375342173, 2.276642132518205, 2.3847052621416216, 19.82420058020373, 3.5613308568584086, -0.3744387180074367, -1.2209591353237792, -0.25547941980898586, -0.2501282080668951, 1.2730284210678977, -2.28831963623959, -3.085767982040462, -3.312802966524884, -2.535470102377278, 19.823829880923437, 3.9467028276401153, 2.0076576436742886, 1.9820505548281866, 2.286777923319754, 2.5594979232573656, 8.517045972996888, 0.05338803194073564, -1.7035036924276838, -0.3209322095319743, 0.3380663546249467, 1.2338116047622405, -2.4068657159615534, -3.0986890040008155, -3.3865669871912107, -2.400191859513458, 0.048191373483810494, 0.6939309995039358, 0.15373941650433098, -0.17708894237771125, -0.09310933986869643, 0.03644531488560866, 0.21415508232146244, 15.829096690478694, -0.05552750882465162, -0.2893358794394892, -0.41583891087184494, 0.24749115323587065, -2.2812550450947, -2.8514073801131, -3.12406446899025, -2.4554843783278812, -0.36510270642798753, 0.001163201939962736, 0.17350817219838538, 0.0009803555833677005, -0.23509408737495652, -0.2539074059802002, -0.30557594640067415, 0.08328718001937908, 15.828983722165718, 0.16519085900773675, -0.3157698882709717, 0.3501927466804617, -2.2503620365111026, -2.887662588636983, -3.101922578018913, -2.4353673425595823, -0.2689748119802276, -1.9033116880591099, -0.8915567342487597, -0.45619945254594296, -0.2561538394280881, -0.2643529806038978, -0.27860571746850804, 0.3285833130502435, 0.21370561281901684, 15.829266899735078, -0.00972694770278451, 0.46782070131751785, -2.178291472073654, -2.8387642726177402, -3.0065580789018918, -2.8226490949560454, 0.045739841553957536, 0.5625388036371191, 0.07619765332174604, -0.6716610753335003, -1.9080319851443042, -0.7294326373453237, -0.37441400990334894, 0.04923320642661505, 0.2577460897844987, 0.2735213900879563, 15.829102405943988, 0.6659274192760819, -2.2619155468479497, -2.73477967225342, -2.861918298883318, -2.793878691104521, 10.769120744317197, 15.823462560683872, 8.457888367940834, 6.880005258533718, 5.64073834546342, 4.8022512822850345, 3.9604546232253517, -0.4782110386544064, -0.06978543338985517, 0.16988479698621278, 0.2385268667618622, 0.9300809810584195, -2.3278362871685934, -2.814998076094218, -2.7147181423943336, -2.585955379810524, -4.628420875783338, -3.213122874843005, -4.0406417364952, -4.460696285726151, -4.576751578520345, -4.380117969680049, -4.384959678023032, -3.9053800882272665, -3.3065555222184946, -3.4765198488887727, -4.334985972864476, -4.356823721756615, 10.826284360680127, -3.7021837381328075, -4.965264249095494, -5.180216193573976, -5.207344638838409, -4.396975682301021, -4.672185189572662, -4.881944970024577, -4.794092408347401, -4.8861364213824166, -4.772221935228842, -3.8746596151798554, -4.314608315771228, -4.865282055872912, -4.63248900850141, -4.771512340406653, -3.5546535076016124, 10.82630056797919, -3.757953797313062, -4.856132836361933, -4.937525852795741, -4.617037803383288, -4.7960089832759225, -4.896932744996623, -4.955677359997981, -5.012467185217079, -4.9230801108542055, -4.117879923248514, -3.9306200381182124, -4.097160648655666, -4.42122104038739, -4.8095349861544054, -3.9525124430418948, -3.575554919255029, 10.826173588885128, -3.811477164353685, -3.68121837957144, -3.3662723488705555, -3.50043683304441, -3.49964330661523, -3.561718600727982, -3.628594340347747, -3.6387406849324098, -4.171854102291321, -3.8275684765878952, -3.6241863802933363, -3.4038771915596775, -3.58172166706058, -4.077053362751007, -4.111036378909282, -3.6125125560560356, 10.82647122984888, 8.689091176933793, -1.66749980146726, -1.5624373164776992, -1.490843372770091, -1.3841052208034799, -1.3333751371071407, -1.3013185890659806, 10.69554652553071, 5.20329655301861, 4.374651939720995, -1.3191342313066363, -1.315264052788037, -3.114434173553481, -4.101629909601561, -4.108168911881926, -3.6599530566383964], "seconds": 2.096935987472534}, {"d": 17, "N": 3, "mode": "R", "init": "glued3", "seed": 2972, "steps": 3000, "score": 1.739266983983689, "clock": 1.7320508075688776, "seconds": 2.2801129817962646}, {"d": 17, "N": 3, "mode": "R", "init": "glued3", "seed": 3972, "steps": 3000, "score": 1.7393147787329435, "clock": 1.7320508075688776, "seconds": 2.308670997619629}, {"d": 17, "N": 3, "mode": "R", "init": "glued10", "seed": 324, "steps": 3000, "score": 1.7323436671372614, "clock": 1.7320508075688776, "seconds": 2.3129007816314697}, {"d": 17, "N": 3, "mode": "R", "init": "glued10", "seed": 1324, "steps": 3000, "score": 1.732313884540671, "clock": 1.7320508075688776, "seconds": 2.2684950828552246}, {"d": 17, "N": 3, "mode": "R", "init": "glued10", "seed": 2324, "steps": 3000, "score": 1.7322951407333365, "clock": 1.7320508075688776, "seconds": 2.1256918907165527}, {"d": 17, "N": 3, "mode": "R", "init": "theta", "seed": 699, "steps": 3000, "score": 0.0, "clock": 1.7320508075688776, "seconds": 2.195664882659912}, {"d": 17, "N": 3, "mode": "R", "init": "glued10", "seed": 3324, "steps": 3000, "score": 1.7323024686217237, "clock": 1.7320508075688776, "seconds": 2.2864320278167725}, {"d": 17, "N": 3, "mode": "R", "init": "theta", "seed": 1699, "steps": 3000, "score": 0.9962951830334231, "clock": 1.7320508075688776, "seconds": 2.1479928493499756}, {"d": 17, "N": 3, "mode": "R", "init": "theta", "seed": 2699, "steps": 3000, "score": 1.194845180474626, "clock": 1.7320508075688776, "seconds": 2.0714259147644043}, {"d": 17, "N": 3, "mode": "R", "init": "theta", "seed": 3699, "steps": 3000, "score": 1.516808042929729, "clock": 1.7320508075688776, "seconds": 2.1155078411102295}, {"d": 17, "N": 3, "mode": "R", "init": "theta", "seed": 4699, "steps": 3000, "score": 0.9964832795381744, "clock": 1.7320508075688776, "seconds": 2.1204469203948975}, {"d": 17, "N": 3, "mode": "R", "init": "theta", "seed": 6699, "steps": 3000, "score": 0.9813814254741278, "clock": 1.7320508075688776, "seconds": 2.065981149673462}, {"d": 17, "N": 3, "mode": "R", "init": "theta", "seed": 5699, "steps": 3000, "score": 0.9059380796798898, "clock": 1.7320508075688776, "seconds": 2.1545729637145996}, {"d": 17, "N": 3, "mode": "R", "init": "theta", "seed": 7699, "steps": 3000, "score": 0.9617818559299012, "clock": 1.7320508075688776, "seconds": 2.1523189544677734}, {"d": 17, "N": 3, "mode": "R", "init": "theta", "seed": 9699, "steps": 3000, "score": 1.7173917947466646, "clock": 1.7320508075688776, "seconds": 2.143548011779785}, {"d": 17, "N": 3, "mode": "R", "init": "theta", "seed": 8699, "steps": 3000, "score": 1.3751997994890186, "clock": 1.7320508075688776, "seconds": 2.2007412910461426}, {"d": 17, "N": 3, "mode": "R", "init": "theta", "seed": 11699, "steps": 3000, "score": 0.9395286430028745, "clock": 1.7320508075688776, "seconds": 2.06086802482605}, {"d": 17, "N": 3, "mode": "R", "init": "theta", "seed": 10699, "steps": 3000, "score": 0.9935075683794093, "clock": 1.7320508075688776, "seconds": 2.1787972450256348}, {"d": 17, "N": 3, "mode": "R", "init": "cycles", "seed": 46, "steps": 3000, "score": 0.9980724207899658, "clock": 1.7320508075688776, "seconds": 2.212261915206909}, {"d": 17, "N": 3, "mode": "R", "init": "cycles", "seed": 1046, "steps": 3000, "score": 0.00029668715619300657, "clock": 1.7320508075688776, "seconds": 2.1393587589263916}, {"d": 17, "N": 3, "mode": "R", "init": "cycles", "seed": 4046, "steps": 3000, "score": 0.9737739647119887, "clock": 1.7320508075688776, "seconds": 2.0785319805145264}, {"d": 17, "N": 3, "mode": "R", "init": "cycles", "seed": 2046, "steps": 3000, "score": 1.3736596454071053, "clock": 1.7320508075688776, "seconds": 2.2403111457824707}, {"d": 17, "N": 3, "mode": "R", "init": "cycles", "seed": 3046, "steps": 3000, "score": 0.9989644051063392, "clock": 1.7320508075688776, "seconds": 2.36429500579834}, {"d": 17, "N": 3, "mode": "R", "init": "cycles", "seed": 6046, "steps": 3000, "score": 0.6218690561116076, "clock": 1.7320508075688776, "seconds": 2.1572909355163574}, {"d": 17, "N": 3, "mode": "R", "init": "cycles", "seed": 5046, "steps": 3000, "score": 1.6993593641437468, "clock": 1.7320508075688776, "seconds": 2.253391981124878}, {"d": 17, "N": 3, "mode": "R", "init": "cycles", "seed": 7046, "steps": 3000, "score": 0.999125682573377, "clock": 1.7320508075688776, "seconds": 2.1619391441345215}, {"d": 17, "N": 3, "mode": "R", "init": "cycles", "seed": 8046, "steps": 3000, "score": 1.3743114470979811, "clock": 1.7320508075688776, "seconds": 2.232347249984741}, {"d": 17, "N": 3, "mode": "R", "init": "cycles", "seed": 9046, "steps": 3000, "score": 0.8346516997494651, "clock": 1.7320508075688776, "seconds": 2.109489917755127}, {"d": 17, "N": 3, "mode": "R", "init": "cycles", "seed": 10046, "steps": 3000, "score": 0.9997302846598966, "clock": 1.7320508075688776, "seconds": 2.314206123352051}, {"d": 17, "N": 3, "mode": "R", "init": "random", "seed": 465, "steps": 3000, "score": 0.0, "clock": 1.7320508075688776, "seconds": 2.2990550994873047}, {"d": 17, "N": 3, "mode": "R", "init": "cycles", "seed": 11046, "steps": 3000, "score": 0.9987262185137878, "clock": 1.7320508075688776, "seconds": 2.39753794670105}, {"d": 16, "N": 2, "mode": "U", "init": "glued3", "seed": 20, "steps": 3000, "score": 2.4148635162878027, "clock": 2.414213562373095, "seconds": 1.750380039215088}, {"d": 16, "N": 2, "mode": "U", "init": "glued3", "seed": 1020, "steps": 3000, "score": 2.4148664909061313, "clock": 2.414213562373095, "seconds": 1.8119521141052246}, {"d": 17, "N": 3, "mode": "R", "init": "random", "seed": 1465, "steps": 3000, "score": 0.0, "clock": 1.7320508075688776, "seconds": 2.5633738040924072}, {"d": 16, "N": 2, "mode": "U", "init": "glued3", "seed": 2020, "steps": 3000, "score": 2.4146714094457424, "clock": 2.414213562373095, "seconds": 1.9263670444488525}, {"d": 16, "N": 2, "mode": "U", "init": "glued3", "seed": 3020, "steps": 3000, "score": 2.415149881780942, "clock": 2.414213562373095, "log_rates": [17.67217739120455, 0.36849804328823205, 0.5642500227750155, 0.6046289631024159, 0.5418473093099778, 0.39578101623797657, 0.325529904802473, -0.05907519162976749, 12.900552922865206, -2.156930909188301, -2.430319240893617, -2.5091979052421247, -2.537359475169015, -2.371075687708228, -2.184210037370974, 0.8128742181340083, 17.678446713483297, 0.7033770316866991, 0.7616266318739602, 0.6572764559737214, 0.6083285267955618, 0.5251386079146858, 0.47051619605744993, 0.9128847251062834, -2.08362231831042, -2.421155942422554, -2.4481548646574987, -2.448191551724533, -2.317296844417506, -1.9045837710499693, 0.573080176900117, 1.3972605769233675, 17.67822064840127, 0.5969403710744883, 0.6732731433183885, 0.6248123371113576, 0.7481728193323678, 0.557096985954792, 0.8474065931744608, -2.1529746459050982, -2.3388254232872203, -2.408440344056522, -2.367189413735349, -2.3984114160301204, -1.8148742013762036, 0.5281303141670425, 1.2909422187064679, 1.2657938495331589, 17.67895835837475, 0.7435098311869309, 0.7566746066077887, 0.6383827139666985, 0.6464064473687461, 0.9173245458961489, -2.314613226328985, -2.5165275889439513, -2.529524102887472, -2.3716539364769926, -2.302856243103963, -1.828788957983774, 0.5679342478127685, 1.231731328930588, 1.2946184413065982, 1.304498319294555, 17.67897506375705, 0.8186755115433616, 0.8209072944282906, 0.8148272046693086, 1.032524123296604, -2.27603082406435, -2.5404691386447533, -2.4167706572704355, -2.4927778369441, -2.3684307309093575, -1.8919760521296576, 0.7029017570803586, 1.2043307678343287, 1.3802932909323569, 1.2549782285244464, 1.2844861926194622, 17.67828302274903, 0.6967055058864321, 0.8615847571585229, 1.086878574973195, -2.43496540118671, -2.5468369845899805, -2.492722896546215, -2.4133660650221844, -2.171639555751609, -1.9848684019100757, 0.7901174178713251, 1.1519258202081621, 1.301031871733203, 1.2979444484631604, 1.282169192699938, 1.3077291924225127, 17.67869296162447, 0.7734135582721885, 1.287500718985689, -2.5104412111944567, -2.5731337966814993, -2.479496858917048, -2.357501654224198, -2.1760973386520197, -1.980444567482528, 0.5606355997323986, 0.8230842571514007, 1.0965498766762547, 1.302154819790307, 1.3380270887452776, 1.330856209579418, 1.3892702985339291, 17.677699665670758, 1.4611095122653446, -2.6003876325485824, -2.558482510494612, -2.5831092345810065, -2.4402491526398635, -2.1395662572858223, -1.7877940635520222, 17.679152092981777, 2.516718866829253, 0.6140968359677433, 1.081721988382454, 1.3393766465181929, 1.249393056870111, 1.249204306064777, 1.328730487171539, 1.881654412610923, -2.5903095880742693, -2.6330779502827495, -2.5181346514555347, -2.453760555663592, -2.1125826012222744, -1.6469546371225874, -2.56465923620229, -1.9780478676586792, -2.232239251609822, -2.5415494734502455, -2.4082269997349464, -2.3461363279749823, -2.2823340103777805, -2.2455261987598143, -2.412546224929447, 10.715217991466947, -2.5092978237382226, -2.5902135700400986, -2.6913511277778497, -2.6170443812626587, -2.7256828932454833, -2.7348195505726367, -2.2551569284130504, -2.3393703649703235, -2.3648803285147966, -2.401161579704924, -2.4581577457812185, -2.611622912596225, -2.5614961643092387, -2.6220355705859233, -2.6934517134319753, 10.71509458371381, -2.4238012961260464, -2.663199307881359, -2.700547171157708, -2.6176373979223633, -2.694990777633239, -2.618675000525344, -2.642260507251376, -2.546702038914042, -2.6201072734346393, -2.635449413927175, -2.5699908274391796, -2.588192123370713, -2.6533947385163277, -2.62029757147078, -2.644151975005546, 10.715078978147378, -2.4873490269104557, -2.6542105575109693, -2.6172270738415984, -2.5807034619877363, -2.4775611237657005, -2.7788097334838806, -2.677548382692341, -2.57091081802999, -2.6400583420533756, -2.630012112735853, -2.670004233130614, -2.660556423354796, -2.58672919501405, -2.606884344228994, -2.7084841475446657, 10.715063137174706, -2.5124755369605776, -2.410910141401249, -2.5889972872323503, -2.077926687612041, -2.2330364698834204, -2.4365971879096193, -2.8787233250593385, -2.734370726493687, -2.6950458618192132, -2.565824960733529, -2.615745861715694, -2.5107485326075767, -2.641606491782843, -2.629386084597478, -2.6806175542140105, 10.715287559652579, -2.3481452688110536, -2.435472846981915, -0.9583248389978546, -1.1431393252816184, -1.4103456732374318, -1.6012613393842854, -1.8520786416659636, -2.238089370702748, -2.740067357901096, -2.5511556139141685, -2.529636272633339, -2.5404949735901017, -2.5672066969296132, -2.5415172051004684, -2.636577722630172, 10.71448736973769, 9.247172008112004, 10.403448787657725, 7.2116555300985015, 5.312071530770388, 4.38420876246874, 3.5326643695538746, 2.814594096889916, 2.0343046043806754, 0.4285124542129365, -2.462029001289056, -2.6064814971487604, -2.5879799088719735, -2.616516667478655, -2.625815454838851, -2.464042742408006], "seconds": 1.9636988639831543}, {"d": 16, "N": 2, "mode": "U", "init": "glued10", "seed": 91, "steps": 3000, "score": 2.414825615506872, "clock": 2.414213562373095, "seconds": 2.0165231227874756}, {"d": 16, "N": 2, "mode": "U", "init": "glued10", "seed": 1091, "steps": 3000, "score": 2.414902415867295, "clock": 2.414213562373095, "seconds": 2.0446043014526367}, {"d": 16, "N": 2, "mode": "U", "init": "glued10", "seed": 2091, "steps": 3000, "score": 2.414896721556963, "clock": 2.414213562373095, "seconds": 1.9771289825439453}, {"d": 16, "N": 2, "mode": "U", "init": "glued10", "seed": 3091, "steps": 3000, "score": 2.4147483799987626, "clock": 2.414213562373095, "seconds": 2.0722968578338623}, {"d": 16, "N": 2, "mode": "U", "init": "theta", "seed": 1131, "steps": 3000, "score": 1.5559890793967361, "clock": 2.414213562373095, "seconds": 1.8510499000549316}, {"d": 16, "N": 2, "mode": "U", "init": "theta", "seed": 131, "steps": 3000, "score": 1.9053289189408047, "clock": 2.414213562373095, "seconds": 2.0719146728515625}, {"d": 16, "N": 2, "mode": "U", "init": "theta", "seed": 2131, "steps": 3000, "score": 2.2545535999503596, "clock": 2.414213562373095, "seconds": 2.0289530754089355}, {"d": 16, "N": 2, "mode": "U", "init": "theta", "seed": 3131, "steps": 3000, "score": 2.076519720906325, "clock": 2.414213562373095, "seconds": 1.869225025177002}, {"d": 16, "N": 2, "mode": "U", "init": "theta", "seed": 4131, "steps": 3000, "score": 2.246032502594336, "clock": 2.414213562373095, "seconds": 1.8221361637115479}, {"d": 16, "N": 2, "mode": "U", "init": "theta", "seed": 5131, "steps": 3000, "score": 1.9052776316889732, "clock": 2.414213562373095, "seconds": 1.77435302734375}, {"d": 16, "N": 2, "mode": "U", "init": "theta", "seed": 6131, "steps": 3000, "score": 2.2459607241726185, "clock": 2.414213562373095, "seconds": 1.7325718402862549}, {"d": 16, "N": 2, "mode": "U", "init": "theta", "seed": 7131, "steps": 3000, "score": 2.0765091597170606, "clock": 2.414213562373095, "seconds": 1.719245195388794}, {"d": 16, "N": 2, "mode": "U", "init": "theta", "seed": 9131, "steps": 3000, "score": 2.0764940710122106, "clock": 2.414213562373095, "seconds": 1.7327709197998047}, {"d": 16, "N": 2, "mode": "U", "init": "theta", "seed": 8131, "steps": 3000, "score": 2.4140218489607292, "clock": 2.414213562373095, "seconds": 1.783085823059082}, {"d": 16, "N": 2, "mode": "U", "init": "theta", "seed": 10131, "steps": 3000, "score": 1.5560274674907164, "clock": 2.414213562373095, "seconds": 1.8148159980773926}, {"d": 16, "N": 2, "mode": "U", "init": "theta", "seed": 11131, "steps": 3000, "score": 2.2459468417436907, "clock": 2.414213562373095, "seconds": 1.8310048580169678}, {"d": 16, "N": 2, "mode": "U", "init": "cycles", "seed": 541, "steps": 3000, "score": 2.414025736748933, "clock": 2.414213562373095, "seconds": 1.875817060470581}, {"d": 16, "N": 2, "mode": "U", "init": "cycles", "seed": 1541, "steps": 3000, "score": 0.9999690466268768, "clock": 2.414213562373095, "seconds": 1.722738265991211}, {"d": 16, "N": 2, "mode": "U", "init": "cycles", "seed": 2541, "steps": 3000, "score": 2.076322481913378, "clock": 2.414213562373095, "seconds": 1.8190279006958008}, {"d": 16, "N": 2, "mode": "U", "init": "cycles", "seed": 3541, "steps": 3000, "score": 0.9994072126278476, "clock": 2.414213562373095, "seconds": 1.8157401084899902}, {"d": 16, "N": 2, "mode": "U", "init": "cycles", "seed": 4541, "steps": 3000, "score": 2.4139878828252397, "clock": 2.414213562373095, "seconds": 2.087360143661499}, {"d": 16, "N": 2, "mode": "U", "init": "cycles", "seed": 5541, "steps": 3000, "score": 1.905144329749819, "clock": 2.414213562373095, "seconds": 2.1644949913024902}, {"d": 16, "N": 2, "mode": "U", "init": "cycles", "seed": 6541, "steps": 3000, "score": 2.0763584637484636, "clock": 2.414213562373095, "seconds": 2.187211036682129}, {"d": 16, "N": 2, "mode": "U", "init": "cycles", "seed": 7541, "steps": 3000, "score": 2.414198952149345, "clock": 2.414213562373095, "seconds": 2.325300931930542}, {"d": 16, "N": 2, "mode": "U", "init": "cycles", "seed": 10541, "steps": 3000, "score": 2.141169951820084, "clock": 2.414213562373095, "seconds": 2.1200900077819824}, {"d": 16, "N": 2, "mode": "U", "init": "cycles", "seed": 8541, "steps": 3000, "score": 0.9203211566947763, "clock": 2.414213562373095, "seconds": 2.3126988410949707}, {"d": 16, "N": 2, "mode": "U", "init": "cycles", "seed": 9541, "steps": 3000, "score": 1.3762432067096064, "clock": 2.414213562373095, "seconds": 2.287010908126831}, {"d": 16, "N": 2, "mode": "U", "init": "cycles", "seed": 11541, "steps": 3000, "score": 2.246019700639761, "clock": 2.414213562373095, "seconds": 2.3090012073516846}, {"d": 16, "N": 2, "mode": "U", "init": "random", "seed": 24, "steps": 3000, "score": 1.7317435558302345, "clock": 2.414213562373095, "seconds": 2.2479119300842285}, {"d": 16, "N": 2, "mode": "U", "init": "random", "seed": 1024, "steps": 3000, "score": 0.5773312022431936, "clock": 2.414213562373095, "seconds": 1.969102144241333}, {"d": 16, "N": 2, "mode": "R", "init": "glued3", "seed": 1554, "steps": 3000, "score": 2.4149474687815418, "clock": 2.414213562373095, "seconds": 2.6933329105377197}, {"d": 16, "N": 2, "mode": "R", "init": "glued3", "seed": 554, "steps": 3000, "score": 2.415597967849053, "clock": 2.414213562373095, "seconds": 2.78728985786438}, {"d": 16, "N": 2, "mode": "R", "init": "glued3", "seed": 2554, "steps": 3000, "score": 2.415036985248711, "clock": 2.414213562373095, "seconds": 2.6819028854370117}, {"d": 16, "N": 2, "mode": "R", "init": "glued3", "seed": 3554, "steps": 3000, "score": 2.4145655086834763, "clock": 2.414213562373095, "seconds": 2.614927291870117}, {"d": 16, "N": 2, "mode": "R", "init": "glued10", "seed": 686, "steps": 3000, "score": 2.414954801538399, "clock": 2.414213562373095, "seconds": 2.631464958190918}, {"d": 16, "N": 2, "mode": "R", "init": "glued10", "seed": 1686, "steps": 3000, "score": 2.414316409992798, "clock": 2.414213562373095, "seconds": 2.704982042312622}, {"d": 16, "N": 2, "mode": "R", "init": "glued10", "seed": 2686, "steps": 3000, "score": 2.4145698424511544, "clock": 2.414213562373095, "seconds": 2.613492965698242}, {"d": 16, "N": 2, "mode": "R", "init": "glued10", "seed": 3686, "steps": 3000, "score": 2.414393891273767, "clock": 2.414213562373095, "seconds": 2.5283710956573486}, {"d": 16, "N": 2, "mode": "R", "init": "theta", "seed": 470, "steps": 3000, "score": 2.0765206870002317, "clock": 2.414213562373095, "seconds": 2.703153133392334}, {"d": 16, "N": 2, "mode": "R", "init": "theta", "seed": 2470, "steps": 3000, "score": 2.4403068220464394, "clock": 2.414213562373095, "log_rates": [14.041276572305227, -0.8979657934241956, -1.2294813279752705, -0.7714095532305448, -0.7508789218916574, -0.9134531001610093, -0.9002617488210432, -0.6190021252063622, -0.9679097011624558, -1.153072662854694, -1.9405459513454724, -1.9596203035460364, -1.733379941668284, -1.4497678083488441, -0.4073916940193511, -0.581386905029863, 14.040276759076669, -0.7716135210940662, -1.170207020502441, -0.7797598305055737, -0.6789803891991771, 0.30390257882528127, -1.756930312968537, -1.1492221733792476, -1.0710801892860782, -1.1392047242007466, -1.871981691806493, -1.6191460606045642, -1.0231295864158103, -1.197508245055164, -1.0938146224144338, -0.5045732515888155, 14.041192097366523, -0.8881446871430084, -1.238388416900124, -0.8518946271915427, 0.6202093672194061, -0.24259751470005936, -1.8003857306628444, -1.8290697217907155, -0.8823731155652171, -1.0210945309008128, -1.4918729968136963, -0.6563444143530252, -1.326985530701021, -1.3848280552291197, -1.2437465323315422, -0.5108524519688741, 14.039654378160359, -0.7016604418899373, -1.2243854828016778, 0.7565122451079315, 0.24150346504864506, -0.47992690367084245, -1.3766559301389312, -1.218987988587304, -0.4491188411059702, -0.6436025565391644, -0.4714361425904013, -0.723109374140725, -0.9083735479835697, -1.4127712244028499, -1.2022361355588098, -0.5369819634696974, 14.041526081278354, -0.9349329419762088, 0.4836450274106447, 0.22363039292827652, -0.2585973355064293, -0.6900337919679476, -2.1550984473752584, -0.9355680367020689, -0.3219757544382083, -0.6256990776922766, -0.3414023288972458, -0.39897735058702033, -0.8154397061029018, -1.4461681523461458, -1.2173303131195001, -0.5392249279327161, 14.0414480428557, 1.0470011586533554, -0.059333453423856736, -0.15317809608979957, -0.339047263858628, -0.7722227888650713, -2.6858793489893262, -0.422760659909138, 0.04784278116257795, -0.1249688426865437, 0.057169912384701226, -0.45946854726602987, -1.1386301338436682, -1.6246979216262831, -1.3331734256141625, -0.7635789354655063, 12.468630563612788, -1.1337112068811357, -0.8192732119124133, -0.7366611421478785, -0.6159378547965156, -1.2259434069948298, -1.7854481023411062, 13.692469203238389, 0.3218203862588851, -1.3655171248010571, -1.8012076922654614, -1.7728687689202842, -1.6506928460339931, -1.325093421639856, -1.1581186646459651, -1.1701884539754364, 10.808728803418672, -1.1203491522782416, -1.5411909677201818, -1.4203771019229008, -1.4198340680169215, -1.5553247399648993, -1.0755222983891684, -1.143415848984829, -1.8943221461143187, -2.2468773422031703, -2.564098626848728, -2.458804723979833, -2.1687228704231805, -2.0103526770337696, -2.0108872644428657, -2.362182067327232, 10.821083837369633, -1.5091329868719878, -1.592095572502014, -1.7174922045544103, -1.8117279189153228, -1.726585521331752, -1.733067887204492, -1.9928553969321097, -2.3243259368188505, -2.7105572427083313, -3.003508438225457, -2.8217790170956794, -2.5068623864318607, -2.3079860080296846, -2.5974830202927466, -3.567562994780547, 10.82065851349731, -1.3201669297465277, -1.5301898036436221, -1.706642290040812, -2.1060655812359363, -1.9192719126829847, -1.2323781799242235, -1.3653161016203583, -1.6020523865990073, -1.9938685565669771, -2.4946411669182464, -2.3637901529591465, -2.0548534751723238, -1.8010653549908628, -2.120372327970363, -2.454523301421438, 10.797648312221096, -0.7727323884955285, -1.1586060514361365, -2.110757768539236, -1.4803050642334246, -1.258571681215328, -1.00966221843317, -1.1662682046102357, -1.362685935736737, -1.8004830895628312, -2.0340527732497424, -2.142719560015011, -1.7812973788932083, -1.762492254864835, -1.6600894677492535, -1.4017691437691253, 10.803711421400058, -1.0340205326758458, -3.055738602066265, -1.7066065701972237, -1.1666034561879306, -0.6994137610117057, -0.6480064378512784, -0.7157849804392361, -0.9953942528437989, -1.384732938513642, -1.7723428379166275, -1.8121001616924344, -2.0180183035196806, -1.932527564785454, -1.6688422248033443, -1.790783227234634, 10.815485354741233, -2.6152702011582702, -2.1289587613588026, 10.52315240593198, 0.25600054025832136, 0.3392319214964701, 0.3408633345120555, 0.06995734554379192, -0.16439421252389713, -0.7051129483737146, -1.45000620868648, -1.6957310194315716, -1.8468871986928639, -1.7585585983201633, -1.7604519000983097, -2.1864627463337802, 9.4735958236591, 5.117628404882768, 1.8219446456641366, 1.3145140035961014, 0.8429564632049489, 0.75763429024576, 0.6789342574619288, 0.9585409670962337, 1.482947356959512, 2.5031574927293487, 1.5848342128035713, 0.7078041929706406, 0.005620170356597644, -1.8154649824771028, -2.1649459781349707, -0.4572433505754291, 14.047000191720029, 14.0406889431405, 1.4944691685958373, 1.0950456145441707, 0.7425596456455109, 0.4668514841899712, 0.4788335941215628, 0.8184804058616861, 2.2824701809542844, 1.4887893405964212, 0.7436822045363264, 0.28342746758582926, -0.6275175394234381, -1.923336419306663, -3.022582415369869, 0.4067254327150122], "seconds": 2.2190890312194824}, {"d": 16, "N": 2, "mode": "R", "init": "theta", "seed": 1470, "steps": 3000, "score": 2.245935647049216, "clock": 2.414213562373095, "seconds": 2.381465196609497}, {"d": 16, "N": 2, "mode": "R", "init": "theta", "seed": 3470, "steps": 3000, "score": 2.2460188492919175, "clock": 2.414213562373095, "seconds": 2.1989171504974365}, {"d": 16, "N": 2, "mode": "R", "init": "theta", "seed": 4470, "steps": 3000, "score": 2.246027868194974, "clock": 2.414213562373095, "seconds": 2.2502601146698}, {"d": 16, "N": 2, "mode": "R", "init": "theta", "seed": 6470, "steps": 3000, "score": 2.2465581917007436, "clock": 2.414213562373095, "seconds": 2.2542989253997803}, {"d": 16, "N": 2, "mode": "R", "init": "theta", "seed": 5470, "steps": 3000, "score": 2.4141851216259274, "clock": 2.414213562373095, "seconds": 2.4569180011749268}, {"d": 16, "N": 2, "mode": "R", "init": "theta", "seed": 7470, "steps": 3000, "score": 2.4141294345315747, "clock": 2.414213562373095, "seconds": 2.254096031188965}, {"d": 16, "N": 2, "mode": "R", "init": "theta", "seed": 8470, "steps": 3000, "score": 2.246028690617055, "clock": 2.414213562373095, "seconds": 2.1618990898132324}, {"d": 16, "N": 2, "mode": "R", "init": "theta", "seed": 9470, "steps": 3000, "score": 2.4134042537546785, "clock": 2.414213562373095, "seconds": 2.3952529430389404}, {"d": 16, "N": 2, "mode": "R", "init": "theta", "seed": 10470, "steps": 3000, "score": 2.076460176128456, "clock": 2.414213562373095, "seconds": 2.228652000427246}, {"d": 16, "N": 2, "mode": "R", "init": "cycles", "seed": 661, "steps": 3000, "score": 2.0759433261169686, "clock": 2.414213562373095, "seconds": 2.2149341106414795}, {"d": 16, "N": 2, "mode": "R", "init": "theta", "seed": 11470, "steps": 3000, "score": 2.074996963595546, "clock": 2.414213562373095, "seconds": 2.3207340240478516}, {"d": 16, "N": 2, "mode": "R", "init": "cycles", "seed": 1661, "steps": 3000, "score": 2.0740080281338935, "clock": 2.414213562373095, "seconds": 2.206270217895508}, {"d": 16, "N": 2, "mode": "R", "init": "cycles", "seed": 2661, "steps": 3000, "score": 2.413867379006175, "clock": 2.414213562373095, "seconds": 2.2088420391082764}, {"d": 16, "N": 2, "mode": "R", "init": "cycles", "seed": 3661, "steps": 3000, "score": 1.7308036202942163, "clock": 2.414213562373095, "seconds": 2.4430530071258545}, {"d": 16, "N": 2, "mode": "R", "init": "cycles", "seed": 4661, "steps": 3000, "score": 2.4126012641218035, "clock": 2.414213562373095, "seconds": 2.244784116744995}, {"d": 16, "N": 2, "mode": "R", "init": "cycles", "seed": 5661, "steps": 3000, "score": 2.072913287095006, "clock": 2.414213562373095, "seconds": 2.2115321159362793}, {"d": 16, "N": 2, "mode": "R", "init": "cycles", "seed": 6661, "steps": 3000, "score": 2.409213076569013, "clock": 2.414213562373095, "seconds": 2.2571537494659424}, {"d": 16, "N": 2, "mode": "R", "init": "cycles", "seed": 7661, "steps": 3000, "score": 2.414165430832464, "clock": 2.414213562373095, "seconds": 2.2612760066986084}, {"d": 16, "N": 2, "mode": "R", "init": "cycles", "seed": 8661, "steps": 3000, "score": 1.7319785544666806, "clock": 2.414213562373095, "seconds": 2.1692588329315186}, {"d": 16, "N": 2, "mode": "R", "init": "cycles", "seed": 10661, "steps": 3000, "score": 2.4128417666375253, "clock": 2.414213562373095, "seconds": 2.100437879562378}, {"d": 16, "N": 2, "mode": "R", "init": "cycles", "seed": 9661, "steps": 3000, "score": 1.7299813030331521, "clock": 2.414213562373095, "seconds": 2.2812740802764893}, {"d": 15, "N": 3, "mode": "U", "init": "glued3", "seed": 714, "steps": 3000, "score": 1.4949146995598568, "clock": 1.3763819204711736, "seconds": 1.5802648067474365}, {"d": 16, "N": 2, "mode": "R", "init": "cycles", "seed": 11661, "steps": 3000, "score": 2.0754924202469276, "clock": 2.414213562373095, "seconds": 2.150524854660034}, {"d": 16, "N": 2, "mode": "R", "init": "random", "seed": 791, "steps": 3000, "score": 1.3754278060119893, "clock": 2.414213562373095, "seconds": 2.2842180728912354}, {"d": 16, "N": 2, "mode": "R", "init": "random", "seed": 1791, "steps": 3000, "score": 0.9996302572206932, "clock": 2.414213562373095, "seconds": 2.183969020843506}, {"d": 15, "N": 3, "mode": "U", "init": "glued3", "seed": 1714, "steps": 3000, "score": 1.494911809782634, "clock": 1.3763819204711736, "seconds": 1.570120096206665}, {"d": 15, "N": 3, "mode": "U", "init": "glued3", "seed": 2714, "steps": 3000, "score": 1.4949163435688808, "clock": 1.3763819204711736, "seconds": 1.6722488403320312}, {"d": 15, "N": 3, "mode": "U", "init": "glued3", "seed": 3714, "steps": 3000, "score": 1.4949167161890444, "clock": 1.3763819204711736, "log_rates": [24.935655244078692, 3.6769747347058868, 3.4748691654854356, 3.225940735247719, 3.3031277277264057, 17.545702933224383, -2.2281210951098944, -2.6297029133321175, -2.6998636162138845, -2.2390617424601054, 16.92789962499117, -3.891267232470212, -4.2213805678146405, -4.1192142595028765, 4.047043645235209, 24.95707062517646, 4.068393066328529, 3.883228208703843, 3.752641487123833, 4.3915423881211675, -2.021086202450866, -2.474807726786068, -2.4197730514763696, -1.848201593184842, 3.7095810969869745, -3.6996420971005164, -4.10178567330941, -3.9145009519057696, 3.630528367549547, 4.58937100566552, 24.95394288254493, 3.9785201851235574, 3.73076703467154, 4.54980332639596, -2.1725218840812857, -2.4190248921099173, -2.3853979750353043, -1.8980410884252807, 3.675352464009722, -3.7882649006818236, -4.161870805234129, -3.989690024469482, 3.8436093653971533, 4.476286145028297, 4.652696422989205, 24.951828214430517, 4.067131602588899, 5.47686258918846, -2.2181707357089393, -2.3971901001710867, -2.3496342326653865, -1.8755616001037885, 3.7297765560542726, -3.794261728113875, -4.158675164217895, -3.940510483108513, 4.127427729185658, 4.118815176106673, 4.517621794304405, 4.553404476164514, 24.951887335700633, 6.72272236896226, -2.2592259188490487, -2.5118332337373523, -2.2528684867065296, -1.831044994046286, 3.816828614292819, -3.8106298725211203, -4.097224852413474, -3.9006607415662624, 24.95047607624483, 5.700476099155476, 4.118187651336222, 4.520315562880019, 4.487474260021601, 9.168673613197967, -2.0901817543064554, -2.6575756863023785, -2.2652373861487494, -1.545277170319248, 3.7723474850439844, -3.7801906003321135, -4.055009356355473, -3.892604298031029, -3.0287394169536674, -2.6560131735937422, -2.9392137725810983, -2.897837109695291, -3.1089213866686096, -3.150955073534163, 16.19956623641051, -3.0163731608943785, -3.21995426448442, -3.3736078658830877, -3.50534195061927, -4.740973145430322, -4.7220342969752505, -4.541389004674536, -3.417679091481558, -2.8312636712243164, -2.929136427529488, -3.1140650910677814, -3.156041789743804, -3.3192920644696686, -2.458058195335049, 16.19956869269547, -2.9402557796775572, -3.173950004361349, -3.315747161753611, -4.777405042716497, -4.7444184316124, -4.46034039428796, -3.2744324025224416, -3.1737547823086, -3.3643967574152533, -3.2257239100350863, -3.1883694280476673, -3.173664980068044, -2.331978319127667, -2.2787617579359183, 16.19955667979341, -2.948647038193831, -2.138146931776723, -4.373232742439946, -4.61234717671361, -4.509794672022108, -2.915111507333834, -1.6306501096960115, -1.94876736791564, -2.5932818738351964, -3.0164791071941406, -3.0222351285016753, -2.2718487741505724, -2.3179285127286504, -2.249145425348735, 16.199558439501644, 0.6901818159476927, -4.180808232538978, -4.6874224684213965, -4.487524536930853, 13.773522559570258, 16.102113943631018, 10.472719510254276, 9.22556302279857, 8.15179507691577, 5.75174649940209, -2.658785111404794, -2.2833997323617585, -2.2232973041578883, -2.2520620440646058, 2.664277084197099, -3.750851373330184, -4.750863564086225, -4.382373320941938, -4.557241452656989, -4.392187988459179, -4.531843278154404, -4.518274485387745, -4.582909346124345, -4.583229565259901, -4.129833166228116, -4.420350157103447, -4.476947140221906, -4.511427017108884, -4.500261667474666, 13.763644238229466, -4.481370010622233, -4.723506914747311, -4.616367085929599, -4.606376015131595, -4.557599877605613, -4.553871479115694, -4.664099374142482, -4.64965192650238, -4.571768639948904, -4.458447697300383, -4.55169980095792, -4.588600180314188, -4.629730045061403, -4.505678003943362, 13.7636574115199, -4.471399189252932, -4.5738982860284185, -4.701259862585153, -4.639497289053922, -4.619400364970078, -4.554445908301219, -4.626808085893369, -3.5816555644620856, -4.12555374077658, -4.918464393204576, -4.742021783748369, -4.584978192530315, -4.381299316390796, -4.511289032205722, 13.763652246619952, 5.3857120354295445, -3.2249356400460227, -3.6048624067661676, -4.698593932439675, -5.015870931558063, -4.760717447978622, 13.763541211122252, 2.378124735458246, 1.2952243145388131, 0.5421839782635456, -1.945497658594245, -4.765969894013342, -4.439298771365082, -4.405842962323799], "seconds": 1.5755579471588135}, {"d": 15, "N": 3, "mode": "U", "init": "glued10", "seed": 1399, "steps": 3000, "score": 1.4949102482565257, "clock": 1.3763819204711736, "seconds": 1.5678980350494385}, {"d": 15, "N": 3, "mode": "U", "init": "glued10", "seed": 399, "steps": 3000, "score": 1.4948932734214464, "clock": 1.3763819204711736, "seconds": 1.6464779376983643}, {"d": 15, "N": 3, "mode": "U", "init": "glued10", "seed": 2399, "steps": 3000, "score": 1.494894218069347, "clock": 1.3763819204711736, "seconds": 1.3919930458068848}, {"d": 15, "N": 3, "mode": "U", "init": "glued10", "seed": 3399, "steps": 3000, "score": 1.4949004877196308, "clock": 1.3763819204711736, "seconds": 1.4529688358306885}, {"d": 15, "N": 3, "mode": "U", "init": "theta", "seed": 424, "steps": 3000, "score": 0.9776964305315564, "clock": 1.3763819204711736, "seconds": 1.7594497203826904}, {"d": 15, "N": 3, "mode": "U", "init": "theta", "seed": 1424, "steps": 3000, "score": 0.9999917805001162, "clock": 1.3763819204711736, "seconds": 1.726607084274292}, {"d": 15, "N": 3, "mode": "U", "init": "theta", "seed": 2424, "steps": 3000, "score": 0.9999631993271713, "clock": 1.3763819204711736, "seconds": 1.7702500820159912}, {"d": 15, "N": 3, "mode": "U", "init": "theta", "seed": 4424, "steps": 3000, "score": 1.2957653409237317, "clock": 1.3763819204711736, "seconds": 1.690140962600708}, {"d": 15, "N": 3, "mode": "U", "init": "theta", "seed": 3424, "steps": 3000, "score": 0.9999206479591471, "clock": 1.3763819204711736, "seconds": 1.7340238094329834}, {"d": 15, "N": 3, "mode": "U", "init": "theta", "seed": 5424, "steps": 3000, "score": 0.9999892442911588, "clock": 1.3763819204711736, "seconds": 1.8206567764282227}, {"d": 15, "N": 3, "mode": "U", "init": "theta", "seed": 6424, "steps": 3000, "score": 1.1287616382399923, "clock": 1.3763819204711736, "seconds": 1.8342092037200928}, {"d": 15, "N": 3, "mode": "U", "init": "theta", "seed": 7424, "steps": 3000, "score": 1.2539759081689308, "clock": 1.3763819204711736, "seconds": 1.840116024017334}, {"d": 15, "N": 3, "mode": "U", "init": "theta", "seed": 8424, "steps": 3000, "score": 1.1288117744530193, "clock": 1.3763819204711736, "seconds": 1.8909809589385986}, {"d": 15, "N": 3, "mode": "U", "init": "theta", "seed": 10424, "steps": 3000, "score": 0.9999928463024713, "clock": 1.3763819204711736, "seconds": 1.8084297180175781}, {"d": 15, "N": 3, "mode": "U", "init": "theta", "seed": 9424, "steps": 3000, "score": 1.1287629196093236, "clock": 1.3763819204711736, "seconds": 1.899641752243042}, {"d": 15, "N": 3, "mode": "U", "init": "theta", "seed": 11424, "steps": 3000, "score": 0.8665015882863378, "clock": 1.3763819204711736, "seconds": 1.7901039123535156}, {"d": 15, "N": 3, "mode": "U", "init": "cycles", "seed": 1307, "steps": 3000, "score": 0.9999041182994207, "clock": 1.3763819204711736, "seconds": 1.956908941268921}, {"d": 15, "N": 3, "mode": "U", "init": "cycles", "seed": 307, "steps": 3000, "score": 1.3763153750444903, "clock": 1.3763819204711736, "seconds": 2.024193048477173}, {"d": 15, "N": 3, "mode": "U", "init": "cycles", "seed": 2307, "steps": 3000, "score": 0.7265187693596835, "clock": 1.3763819204711736, "seconds": 1.849557876586914}, {"d": 15, "N": 3, "mode": "U", "init": "cycles", "seed": 3307, "steps": 3000, "score": 1.1287064507821876, "clock": 1.3763819204711736, "seconds": 1.827143907546997}, {"d": 15, "N": 3, "mode": "U", "init": "cycles", "seed": 4307, "steps": 3000, "score": 1.376248663791663, "clock": 1.3763819204711736, "seconds": 1.987030029296875}, {"d": 15, "N": 3, "mode": "U", "init": "cycles", "seed": 5307, "steps": 3000, "score": 0.5773407587686635, "clock": 1.3763819204711736, "seconds": 1.8906381130218506}, {"d": 15, "N": 3, "mode": "U", "init": "cycles", "seed": 6307, "steps": 3000, "score": 1.1916976218323077, "clock": 1.3763819204711736, "seconds": 1.8368208408355713}, {"d": 15, "N": 3, "mode": "U", "init": "cycles", "seed": 7307, "steps": 3000, "score": 0.999949237020642, "clock": 1.3763819204711736, "seconds": 2.067195177078247}, {"d": 15, "N": 3, "mode": "U", "init": "cycles", "seed": 8307, "steps": 3000, "score": 0.7974576432601974, "clock": 1.3763819204711736, "seconds": 1.9209611415863037}, {"d": 15, "N": 3, "mode": "U", "init": "cycles", "seed": 9307, "steps": 3000, "score": 0.5773393612610612, "clock": 1.3763819204711736, "seconds": 1.8470351696014404}, {"d": 15, "N": 3, "mode": "U", "init": "cycles", "seed": 10307, "steps": 3000, "score": 0.9999234001187304, "clock": 1.3763819204711736, "seconds": 1.892820119857788}, {"d": 15, "N": 3, "mode": "U", "init": "cycles", "seed": 11307, "steps": 3000, "score": 0.7974422957091079, "clock": 1.3763819204711736, "seconds": 1.8667702674865723}, {"d": 15, "N": 3, "mode": "U", "init": "random", "seed": 960, "steps": 3000, "score": 1.1782737006493857, "clock": 1.3763819204711736, "seconds": 1.9544239044189453}, {"d": 15, "N": 3, "mode": "U", "init": "random", "seed": 1960, "steps": 3000, "score": 0.8917126833835127, "clock": 1.3763819204711736, "seconds": 1.9052770137786865}, {"d": 15, "N": 3, "mode": "R", "init": "glued3", "seed": 671, "steps": 3000, "score": 1.5017136226214298, "clock": 1.3763819204711736, "seconds": 2.5601422786712646}, {"d": 15, "N": 3, "mode": "R", "init": "glued3", "seed": 1671, "steps": 3000, "score": 1.5022380815728147, "clock": 1.3763819204711736, "seconds": 2.5342931747436523}, {"d": 15, "N": 3, "mode": "R", "init": "glued3", "seed": 3671, "steps": 3000, "score": 1.5020883474071003, "clock": 1.3763819204711736, "seconds": 2.5719780921936035}, {"d": 15, "N": 3, "mode": "R", "init": "glued3", "seed": 2671, "steps": 3000, "score": 1.5024277754189748, "clock": 1.3763819204711736, "seconds": 2.673149824142456}, {"d": 15, "N": 3, "mode": "R", "init": "glued10", "seed": 231, "steps": 3000, "score": 1.4948959436540865, "clock": 1.3763819204711736, "seconds": 2.486319065093994}, {"d": 15, "N": 3, "mode": "R", "init": "glued10", "seed": 2231, "steps": 3000, "score": 1.4948956083596265, "clock": 1.3763819204711736, "seconds": 2.5168888568878174}, {"d": 15, "N": 3, "mode": "R", "init": "glued10", "seed": 1231, "steps": 3000, "score": 1.4949030254455098, "clock": 1.3763819204711736, "seconds": 2.592698097229004}, {"d": 15, "N": 3, "mode": "R", "init": "glued10", "seed": 3231, "steps": 3000, "score": 1.4948946268757466, "clock": 1.3763819204711736, "seconds": 2.4591550827026367}, {"d": 15, "N": 3, "mode": "R", "init": "theta", "seed": 518, "steps": 3000, "score": 0.9920255063682004, "clock": 1.3763819204711736, "seconds": 2.540081024169922}, {"d": 15, "N": 3, "mode": "R", "init": "theta", "seed": 1518, "steps": 3000, "score": 0.9964307968168318, "clock": 1.3763819204711736, "seconds": 2.3621249198913574}, {"d": 15, "N": 3, "mode": "R", "init": "theta", "seed": 2518, "steps": 3000, "score": 0.0, "clock": 1.3763819204711736, "seconds": 2.3333740234375}, {"d": 15, "N": 3, "mode": "R", "init": "theta", "seed": 3518, "steps": 3000, "score": 1.287723502711565, "clock": 1.3763819204711736, "seconds": 2.7139439582824707}, {"d": 15, "N": 3, "mode": "R", "init": "theta", "seed": 4518, "steps": 3000, "score": 1.5028295976406851, "clock": 1.3763819204711736, "log_rates": [17.921376287900316, 1.3876714062337347, 1.1509841308015791, 2.048555920819234, 0.37989810590651363, 0.2447318529521361, -0.31912479208876005, -0.8406523170158143, 2.388167315074851, 1.6748075327957672, -1.0044528093262877, -2.309241162962251, -2.1282005997440874, -2.6361287405128913, 1.6619984965487853, 17.92945089302899, 1.2951724783763625, 2.7195559459518814, 0.4225422748475219, 0.021221966165270834, 0.4224462809274497, 0.05985458481459113, 2.5676233833401363, 2.341671962419604, -0.9373176832940942, -2.493551353002098, -2.0692007933237195, -1.5138657020998776, 2.320417297937058, 1.5955197110098684, 17.931534328474104, 2.5614238573725636, 0.7205258897003776, -0.35902436523780634, 0.41612539660321346, 0.6177572236099984, 3.467430051739115, 2.613849795799217, -1.4022153899033547, -2.0189089872534547, -3.2021338232082037, -0.9858812289141695, 2.485616238578535, 2.146636488431809, 1.7550770202873902, 15.918370433103917, 0.6928377854793881, 0.0579667672607656, -0.2923763995353803, 0.767212736607487, 17.869195752349235, 3.9193735162876564, 9.601184272019239, -2.0963655033360533, -2.2019598163277383, -1.102044826653553, -1.3004543990750759, -1.2290930877334068, -1.8003451874909293, -1.8724109287405508, 14.177461732176752, -0.9638139316448356, -1.8888332018717129, -1.7950656692665914, -1.49265978746763, -1.711888366605494, -1.8576663994708833, -3.8308643646406484, -3.72639952296506, -2.92158698867096, -1.912075448567583, -1.5707518585444007, -1.1354432095558278, -2.2265475479275705, -1.941972967815583, 14.177828220558217, -0.9276128024247237, -1.7274851024645996, -1.6232850562566548, -1.6159627372969168, -1.4378144147031402, -3.709222841070767, -3.9649436110589455, -3.3153980965418155, -2.067160676949766, -2.37099404632854, -2.48688537704481, -1.6531041363316819, -0.9199723564919245, -1.9306630435602106, 14.177822354899485, -1.0965482394279962, -1.454505151398445, -2.1157416581147697, -0.932098023111165, -3.150770261638596, -4.496332322772852, -3.1081149442285674, -1.1550862300028364, -1.3189449404263556, -1.5970995692727008, -1.8833611065253544, -0.8292702489118254, -0.9875790564883234, -1.742983933923434, 14.176775104103372, -0.8741413012928132, -1.1887324521904747, 2.897128814283289, -3.0245363058556514, -4.17663089331026, -4.660595441201474, 11.536941815338054, 1.029775846955074, 0.9298869802277556, 0.6289357477300367, 0.6265462941928692, -0.6598497210406791, -0.9156333958661677, -1.7455414456525247, 13.609994899957869, 5.0595260080432105, 13.183973109085207, -2.728483603204574, -3.4206890790933815, -5.33227591618717, 3.3337398766747537, 2.5617087066045894, 2.2845657129841643, 2.6516963727379843, 3.672145321571692, 0.6195051972530867, -1.0874543401914363, -1.1594194673650253, -0.12776352087169826, 18.09335240144918, -0.32535578427656603, -1.8516184572387766, -2.2554719977286393, -1.7881891783602744, 18.088965160022497, 3.3375701811818432, 2.480152542501792, 2.2851631781328376, 4.082496065852148, 0.7265511445374265, -0.14763263307218577, -0.23759570287603435, -1.5024090333378137, 2.7313870797307103, -0.3077110656451497, -1.7569526314528325, -1.975407971026415, -2.729787343597666, -4.498618445050653, -3.6308926457788786, -4.453154202684289, -5.65185971436396, -3.6733919916108855, -3.9782264633114237, -4.140401329531369, -4.451226792032436, -4.614168001890791, -4.88310367356913, -4.894775446968978, 11.798392334253563, -4.590554254319041, -5.184567893694958, -5.35403604658931, -5.781346364733898, -5.8695377939543265, -5.902017630240476, -4.421914228043833, -5.075819678856014, -4.79487953086935, -5.18267625507816, -4.983647437869462, -5.549507929577734, -5.266115919167243, -4.070818063383297, 11.798366055029783, -4.610984910381235, -5.0033234053047115, -4.799747319684052, -5.031927345674971, -5.326382976542631, -1.8321143643085624, -4.253287875018759, -4.526118428763096, -5.007257323229253, -5.808499715024695, -4.149156262667618, -5.091605980066835, -4.693134500171472, -4.123468177375928, 11.798357667720756, 11.132747131980642, 0.18744326710545747, 0.11521466684089147, -0.17539314881953907, 1.6492642712625576, 1.3402243660615136, -3.8654986697419718, -4.393276244694288, -5.721486857363244, 11.087579795778483, 1.1452904220733915, -3.974630323315943, -4.654321047673518, -4.682050790958631], "seconds": 2.8900022506713867}, {"d": 15, "N": 3, "mode": "R", "init": "theta", "seed": 5518, "steps": 3000, "score": 0.9649612041048189, "clock": 1.3763819204711736, "seconds": 2.546103000640869}, {"d": 15, "N": 3, "mode": "R", "init": "theta", "seed": 8518, "steps": 3000, "score": 0.9995321100014563, "clock": 1.3763819204711736, "seconds": 2.6285879611968994}, {"d": 15, "N": 3, "mode": "R", "init": "theta", "seed": 7518, "steps": 3000, "score": 0.9989096021076554, "clock": 1.3763819204711736, "seconds": 2.6823360919952393}, {"d": 15, "N": 3, "mode": "R", "init": "theta", "seed": 6518, "steps": 3000, "score": 0.9966172802905171, "clock": 1.3763819204711736, "seconds": 2.717160940170288}, {"d": 15, "N": 3, "mode": "R", "init": "theta", "seed": 9518, "steps": 3000, "score": 0.9884334289305076, "clock": 1.3763819204711736, "seconds": 2.6059751510620117}, {"d": 15, "N": 3, "mode": "R", "init": "theta", "seed": 10518, "steps": 3000, "score": 0.0, "clock": 1.3763819204711736, "seconds": 2.6831860542297363}, {"d": 15, "N": 3, "mode": "R", "init": "theta", "seed": 11518, "steps": 3000, "score": 0.957713469914398, "clock": 1.3763819204711736, "seconds": 2.9684112071990967}, {"d": 15, "N": 3, "mode": "R", "init": "cycles", "seed": 811, "steps": 3000, "score": 0.9456582352969086, "clock": 1.3763819204711736, "seconds": 2.768538236618042}, {"d": 15, "N": 3, "mode": "R", "init": "cycles", "seed": 2811, "steps": 3000, "score": 0.9048124934770867, "clock": 1.3763819204711736, "seconds": 2.6009480953216553}, {"d": 15, "N": 3, "mode": "R", "init": "cycles", "seed": 1811, "steps": 3000, "score": 1.2414429517948848, "clock": 1.3763819204711736, "seconds": 2.9687318801879883}, {"d": 15, "N": 3, "mode": "R", "init": "cycles", "seed": 3811, "steps": 3000, "score": 0.9973564260865743, "clock": 1.3763819204711736, "seconds": 2.9317567348480225}, {"d": 15, "N": 3, "mode": "R", "init": "cycles", "seed": 4811, "steps": 3000, "score": 0.9978911595312714, "clock": 1.3763819204711736, "seconds": 2.9792933464050293}, {"d": 15, "N": 3, "mode": "R", "init": "cycles", "seed": 5811, "steps": 3000, "score": 0.9768530140988313, "clock": 1.3763819204711736, "seconds": 2.977851152420044}, {"d": 15, "N": 3, "mode": "R", "init": "cycles", "seed": 6811, "steps": 3000, "score": 0.0, "clock": 1.3763819204711736, "seconds": 2.9022538661956787}, {"d": 15, "N": 3, "mode": "R", "init": "cycles", "seed": 7811, "steps": 3000, "score": 0.0, "clock": 1.3763819204711736, "seconds": 2.8733692169189453}, {"d": 15, "N": 3, "mode": "R", "init": "cycles", "seed": 8811, "steps": 3000, "score": 1.2392885335406958, "clock": 1.3763819204711736, "seconds": 2.6184098720550537}, {"d": 15, "N": 3, "mode": "R", "init": "cycles", "seed": 10811, "steps": 3000, "score": 0.0, "clock": 1.3763819204711736, "seconds": 2.330471992492676}, {"d": 15, "N": 3, "mode": "R", "init": "cycles", "seed": 9811, "steps": 3000, "score": 0.9995285053009224, "clock": 1.3763819204711736, "seconds": 2.5028927326202393}, {"d": 14, "N": 2, "mode": "U", "init": "glued3", "seed": 115, "steps": 3000, "score": 2.0779713680910263, "clock": 2.076521396572337, "log_rates": [21.063005191400663, 2.056687836696434, 2.22799709957912, 2.2265385898099983, 2.0344596463509297, 1.8383282785690584, 1.6459044464124648, 15.900479861773501, -4.041714810563852, -4.266242796023514, -4.280084257586442, -4.2644419012765775, -4.098377138762357, 1.9247240120198497, 21.197675064678066, 2.224807048450366, 2.3537080853860197, 2.2424148557632244, 2.1559382426768443, 1.9988862898508555, 1.1898598780383731, -4.055725743712374, -4.180012224495315, -4.22133140681923, -4.16778250863137, -3.819460688178935, 2.007902132595388, 3.1407532468756973, 21.181198996598848, 2.3333453118878342, 2.3511058511145198, 2.263816577884247, 2.1567206345919034, 1.2849630172563224, -4.177936460331336, -4.208776404044345, -4.267920013964471, -4.06424600379625, -3.7558221608338145, 2.1259308680534463, 3.174340736212996, 3.1367743678289863, 21.186158438479335, 2.2541655835520755, 2.368535544145152, 2.2874578498944276, 1.3593626300787869, -4.219019564131409, -4.322998036464847, -4.235003652319862, -4.142763399092607, -3.8535624541796127, 2.3209281024035557, 3.033467038486959, 3.06366156897506, 3.2134472439847896, 21.17924778720325, 2.2135463756350657, 2.391901426106897, 1.4837618873653122, -4.088058823646659, -4.292606778516, -4.250451025166338, -4.077503603370327, -3.70818464458844, 2.3390076972499396, 2.9421840573913607, 3.03666060744015, 3.013428776725635, 3.0995037983097, 21.149318571474197, 2.4550466964099447, 1.5890351826209057, -4.081308035994203, -4.312280217129857, -4.268051866300531, -4.107089369123974, -3.8671332714847915, 2.1890922568920907, 2.6725853359277574, 3.0398817860105805, 3.0837050766780605, 3.1646333765131045, 3.1295470980999203, 21.210645086198113, 4.959340380563544, -3.486527323083622, -4.061995330744988, -4.32810209671921, -3.883603794787194, -3.673999080254549, 21.16807904354576, 3.063293784835914, 2.7136958180277313, 2.950355621788449, 3.012755581688523, 2.997966624843536, 3.1606980574278287, 4.526893414958236, -3.632194874250924, -3.9771486847759108, -4.301317310555121, -4.007963765450141, -3.4818103196250227, -4.348836640914456, -3.8318216505302365, -4.0596901030884, -4.151746431831052, -4.144727509857986, -4.085568431311842, -4.198482325170625, -4.228585411426234, 13.9218126869151, -4.244574335241528, -4.438809448377878, -4.521767777339099, -4.373311342846518, -4.449105940280294, -4.093851466846103, -4.234789046218263, -4.268931758840958, -4.388346658884759, -4.348166896509531, -4.291632443897581, -4.3711846251509625, -4.437792566790865, 13.922036203233068, -4.326501037179921, -4.379625836808776, -4.365169210527467, -4.482675872469098, -4.478437548160812, -4.36047080962927, -4.376427298797777, -4.410060924352228, -4.3511065339266235, -4.383686777308144, -4.365719702355723, -4.440180720504205, -4.4803007338104015, 13.921774815315256, -4.242357869837993, -4.4810757036386555, -4.321497293137937, -3.9663698137689223, -4.208466516184781, -4.526782224023313, -4.5468226572580175, -4.449577568706194, -4.36756770588685, -4.327455920032547, -4.297610509283959, -4.313694508350832, -4.394748876530399, 13.92201420657324, -4.214371194005908, -4.290635010240719, -2.9782442191962626, -3.2388950404707675, -3.504511280735811, -3.8826481970347313, -4.534602967243679, -4.44232750234012, -4.293175404866968, -4.376896355203728, -4.260212155776327, -4.20693309559606, -4.351050656335272, 13.922092977214426, 9.420770548395815, 13.910064229826805, 6.804912942830098, 5.041824500053568, 4.094933700778569, 3.4265963895484486, 2.4470157504207877, 0.6621741190726221, -4.345301760202654, -4.333916364508977, -4.332204583785748, -4.347267985292099, -4.259425849027248], "seconds": 1.6334960460662842}, {"d": 14, "N": 2, "mode": "U", "init": "glued3", "seed": 1115, "steps": 3000, "score": 2.0776944625503866, "clock": 2.076521396572337, "seconds": 1.6454169750213623}, {"d": 15, "N": 3, "mode": "R", "init": "cycles", "seed": 11811, "steps": 3000, "score": 0.9707462968973251, "clock": 1.3763819204711736, "seconds": 2.3997790813446045}, {"d": 15, "N": 3, "mode": "R", "init": "random", "seed": 1700, "steps": 3000, "score": 0.0, "clock": 1.3763819204711736, "seconds": 2.174121141433716}, {"d": 15, "N": 3, "mode": "R", "init": "random", "seed": 700, "steps": 3000, "score": 1.1396155936949213, "clock": 1.3763819204711736, "seconds": 2.2682809829711914}, {"d": 14, "N": 2, "mode": "U", "init": "glued3", "seed": 2115, "steps": 3000, "score": 2.0775851712283195, "clock": 2.076521396572337, "seconds": 1.6619868278503418}, {"d": 14, "N": 2, "mode": "U", "init": "glued3", "seed": 3115, "steps": 3000, "score": 2.0775927422695615, "clock": 2.076521396572337, "seconds": 1.810750961303711}, {"d": 14, "N": 2, "mode": "U", "init": "glued10", "seed": 2495, "steps": 3000, "score": 2.077152705712582, "clock": 2.076521396572337, "seconds": 1.8517708778381348}, {"d": 14, "N": 2, "mode": "U", "init": "glued10", "seed": 1495, "steps": 3000, "score": 2.0773927411260025, "clock": 2.076521396572337, "seconds": 1.9328508377075195}, {"d": 14, "N": 2, "mode": "U", "init": "glued10", "seed": 495, "steps": 3000, "score": 2.077233846648512, "clock": 2.076521396572337, "seconds": 1.970108985900879}, {"d": 14, "N": 2, "mode": "U", "init": "glued10", "seed": 3495, "steps": 3000, "score": 2.0775490025826135, "clock": 2.076521396572337, "seconds": 1.8215150833129883}, {"d": 14, "N": 2, "mode": "U", "init": "theta", "seed": 153, "steps": 3000, "score": 1.90530021444535, "clock": 2.076521396572337, "seconds": 2.109222888946533}, {"d": 14, "N": 2, "mode": "U", "init": "theta", "seed": 1153, "steps": 3000, "score": 1.7320344296727526, "clock": 2.076521396572337, "seconds": 1.9906649589538574}, {"d": 14, "N": 2, "mode": "U", "init": "theta", "seed": 2153, "steps": 3000, "score": 1.7320339829258027, "clock": 2.076521396572337, "seconds": 1.9724836349487305}, {"d": 14, "N": 2, "mode": "U", "init": "theta", "seed": 3153, "steps": 3000, "score": 1.9053303075111971, "clock": 2.076521396572337, "seconds": 2.036708116531372}, {"d": 14, "N": 2, "mode": "U", "init": "theta", "seed": 4153, "steps": 3000, "score": 1.905320091747031, "clock": 2.076521396572337, "seconds": 1.8988511562347412}, {"d": 14, "N": 2, "mode": "U", "init": "theta", "seed": 5153, "steps": 3000, "score": 1.5559498029398735, "clock": 2.076521396572337, "seconds": 2.0002050399780273}, {"d": 14, "N": 2, "mode": "U", "init": "theta", "seed": 6153, "steps": 3000, "score": 1.7320215689642138, "clock": 2.076521396572337, "seconds": 1.9344918727874756}, {"d": 14, "N": 2, "mode": "U", "init": "theta", "seed": 8153, "steps": 3000, "score": 1.5560213976460726, "clock": 2.076521396572337, "seconds": 2.0181939601898193}, {"d": 14, "N": 2, "mode": "U", "init": "theta", "seed": 7153, "steps": 3000, "score": 1.9053643000759566, "clock": 2.076521396572337, "seconds": 2.0998101234436035}, {"d": 14, "N": 2, "mode": "U", "init": "theta", "seed": 11153, "steps": 3000, "score": 1.5559863918424515, "clock": 2.076521396572337, "seconds": 1.9580090045928955}, {"d": 14, "N": 2, "mode": "U", "init": "theta", "seed": 10153, "steps": 3000, "score": 2.0763253781493285, "clock": 2.076521396572337, "seconds": 2.1101632118225098}, {"d": 14, "N": 2, "mode": "U", "init": "theta", "seed": 9153, "steps": 3000, "score": 1.9053184725338113, "clock": 2.076521396572337, "seconds": 2.194493293762207}, {"d": 14, "N": 2, "mode": "U", "init": "cycles", "seed": 36, "steps": 3000, "score": 2.07650349533704, "clock": 2.076521396572337, "seconds": 2.134460210800171}, {"d": 14, "N": 2, "mode": "U", "init": "cycles", "seed": 1036, "steps": 3000, "score": 1.1916566392370538, "clock": 2.076521396572337, "seconds": 1.9186029434204102}, {"d": 14, "N": 2, "mode": "U", "init": "cycles", "seed": 3036, "steps": 3000, "score": 1.191632608519739, "clock": 2.076521396572337, "seconds": 1.8726611137390137}, {"d": 14, "N": 2, "mode": "U", "init": "cycles", "seed": 2036, "steps": 3000, "score": 1.5558809402203684, "clock": 2.076521396572337, "seconds": 1.8891570568084717}, {"d": 14, "N": 2, "mode": "U", "init": "cycles", "seed": 4036, "steps": 3000, "score": 2.0763352153152224, "clock": 2.076521396572337, "seconds": 1.9140207767486572}, {"d": 14, "N": 2, "mode": "U", "init": "cycles", "seed": 5036, "steps": 3000, "score": 1.9053194969798086, "clock": 2.076521396572337, "seconds": 1.8400979042053223}, {"d": 14, "N": 2, "mode": "U", "init": "cycles", "seed": 6036, "steps": 3000, "score": 2.076328301749993, "clock": 2.076521396572337, "seconds": 1.7273499965667725}, {"d": 14, "N": 2, "mode": "U", "init": "cycles", "seed": 8036, "steps": 3000, "score": 1.1917367386919748, "clock": 2.076521396572337, "seconds": 1.6867811679840088}, {"d": 14, "N": 2, "mode": "U", "init": "cycles", "seed": 7036, "steps": 3000, "score": 1.9051775459238929, "clock": 2.076521396572337, "seconds": 1.7545900344848633}, {"d": 14, "N": 2, "mode": "U", "init": "cycles", "seed": 9036, "steps": 3000, "score": 1.1916628132644156, "clock": 2.076521396572337, "seconds": 1.7307820320129395}, {"d": 14, "N": 2, "mode": "U", "init": "cycles", "seed": 10036, "steps": 3000, "score": 1.7319135697718067, "clock": 2.076521396572337, "seconds": 1.6997308731079102}, {"d": 14, "N": 2, "mode": "U", "init": "cycles", "seed": 11036, "steps": 3000, "score": 2.076500814589087, "clock": 2.076521396572337, "seconds": 1.7522282600402832}, {"d": 14, "N": 2, "mode": "U", "init": "random", "seed": 730, "steps": 3000, "score": 1.9541786063158748, "clock": 2.076521396572337, "seconds": 1.8048651218414307}, {"d": 14, "N": 2, "mode": "U", "init": "random", "seed": 1730, "steps": 3000, "score": 1.9047244820547775, "clock": 2.076521396572337, "seconds": 1.7637813091278076}, {"d": 14, "N": 2, "mode": "R", "init": "glued3", "seed": 519, "steps": 3000, "score": 2.0773584253208073, "clock": 2.076521396572337, "seconds": 2.51472806930542}, {"d": 14, "N": 2, "mode": "R", "init": "glued3", "seed": 1519, "steps": 3000, "score": 2.077817924324022, "clock": 2.076521396572337, "seconds": 2.6687259674072266}, {"d": 14, "N": 2, "mode": "R", "init": "glued3", "seed": 3519, "steps": 3000, "score": 2.0778976803080176, "clock": 2.076521396572337, "seconds": 2.683253049850464}, {"d": 14, "N": 2, "mode": "R", "init": "glued3", "seed": 2519, "steps": 3000, "score": 2.0779319504114717, "clock": 2.076521396572337, "seconds": 2.764892816543579}, {"d": 14, "N": 2, "mode": "R", "init": "glued10", "seed": 864, "steps": 3000, "score": 2.077078835105707, "clock": 2.076521396572337, "seconds": 2.56858491897583}, {"d": 14, "N": 2, "mode": "R", "init": "glued10", "seed": 1864, "steps": 3000, "score": 2.077116091441968, "clock": 2.076521396572337, "seconds": 2.6468663215637207}, {"d": 14, "N": 2, "mode": "R", "init": "glued10", "seed": 2864, "steps": 3000, "score": 2.0776855586809515, "clock": 2.076521396572337, "seconds": 2.4499900341033936}, {"d": 14, "N": 2, "mode": "R", "init": "glued10", "seed": 3864, "steps": 3000, "score": 2.0772303574581468, "clock": 2.076521396572337, "seconds": 2.4926581382751465}, {"d": 14, "N": 2, "mode": "R", "init": "theta", "seed": 719, "steps": 3000, "score": 2.072068836353406, "clock": 2.076521396572337, "seconds": 2.413335084915161}, {"d": 14, "N": 2, "mode": "R", "init": "theta", "seed": 1719, "steps": 3000, "score": 1.9053246463033613, "clock": 2.076521396572337, "seconds": 2.48770809173584}, {"d": 14, "N": 2, "mode": "R", "init": "theta", "seed": 2719, "steps": 3000, "score": 0.05277433032480487, "clock": 2.076521396572337, "seconds": 2.177401065826416}, {"d": 14, "N": 2, "mode": "R", "init": "theta", "seed": 5719, "steps": 3000, "score": 1.3762338752458536, "clock": 2.076521396572337, "seconds": 2.1256470680236816}, {"d": 14, "N": 2, "mode": "R", "init": "theta", "seed": 3719, "steps": 3000, "score": 2.1060919485351963, "clock": 2.076521396572337, "seconds": 2.3387467861175537}, {"d": 14, "N": 2, "mode": "R", "init": "theta", "seed": 4719, "steps": 3000, "score": 1.905334465055576, "clock": 2.076521396572337, "seconds": 2.3328208923339844}, {"d": 14, "N": 2, "mode": "R", "init": "theta", "seed": 6719, "steps": 3000, "score": 2.076107139161202, "clock": 2.076521396572337, "seconds": 2.4850399494171143}, {"d": 14, "N": 2, "mode": "R", "init": "theta", "seed": 7719, "steps": 3000, "score": 1.376166079234042, "clock": 2.076521396572337, "seconds": 2.3869941234588623}, {"d": 14, "N": 2, "mode": "R", "init": "theta", "seed": 9719, "steps": 3000, "score": 1.905333204255412, "clock": 2.076521396572337, "seconds": 2.402726888656616}, {"d": 14, "N": 2, "mode": "R", "init": "theta", "seed": 8719, "steps": 3000, "score": 1.905244972288208, "clock": 2.076521396572337, "seconds": 2.4303412437438965}, {"d": 14, "N": 2, "mode": "R", "init": "theta", "seed": 10719, "steps": 3000, "score": 2.0727674301250376, "clock": 2.076521396572337, "seconds": 2.676568031311035}, {"d": 14, "N": 2, "mode": "R", "init": "theta", "seed": 11719, "steps": 3000, "score": 1.9052787714404211, "clock": 2.076521396572337, "seconds": 2.7448911666870117}, {"d": 14, "N": 2, "mode": "R", "init": "cycles", "seed": 109, "steps": 3000, "score": 1.7273310316435855, "clock": 2.076521396572337, "seconds": 2.667102098464966}, {"d": 14, "N": 2, "mode": "R", "init": "cycles", "seed": 1109, "steps": 3000, "score": 1.3754940099930526, "clock": 2.076521396572337, "seconds": 2.605087995529175}, {"d": 14, "N": 2, "mode": "R", "init": "cycles", "seed": 2109, "steps": 3000, "score": 2.0762621054623684, "clock": 2.076521396572337, "seconds": 2.830303192138672}, {"d": 14, "N": 2, "mode": "R", "init": "cycles", "seed": 3109, "steps": 3000, "score": 2.140514364052744, "clock": 2.076521396572337, "log_rates": [-3.1885522717014196, -0.9011700238196759, -0.4622704648373435, -0.5033439930055368, -1.2307790301009571, -0.562911648914465, 20.64258444504952, 8.634175480848182, -2.9137037100421277, -0.5996370741853854, -0.68899117173882, -3.2355787896508628, -2.3059382902040593, -4.463080849005012, -5.3134514077720425, 7.1066346215236145, -5.260454252253985, -5.206058499330455, -5.678499052179921, -4.550873708228501, 17.171958672821866, -4.614231561302306, -5.792223805891254, -5.504910066755815, 5.254523930811607, -4.754756193517342, -0.5300578820081763, -2.530106070826463, -1.0464294899325746, -0.2795746346780467, -0.12228184339036234, 10.936621517437318, -0.1135197547946467, -3.530372636145563, -3.3588971475895275, -1.0034775595210166, 20.642225586488976, -3.320645820440779, -2.7509260951596866, -0.27437984618941735, -2.5476988088036894, -1.7696685121820979, 20.642475934348735, 0.20696998416189752, -1.0534702312599664, -1.1246273804561424, -2.998107750419166, -3.6607095912674756, 12.050364198212026, -1.4046489711051557, -3.360982076768794, 8.9443378354002, 20.412814290549175, -2.4521495111561733, -1.5240937497616547, -0.6297445927846824, 19.049318254676585, -0.9888621586350838, 0.1114567004885834, -2.7199835546702276, -2.76970047474852, -1.3900473794898622, -1.465769777769278, -2.786616134252676, -2.2804297796721946, -4.306483980568086, 17.171722986518116, -5.201281163216419, -4.521872271165568, -4.679980198499017, -4.544306153718561, -5.005703597351942, -4.41952285292973, -4.593237921980289, -4.724336426362942, 7.798580952648582, -4.727336626924094, -4.585375515446145, -0.8341584885920547, -2.3392969415825107, -1.8452662162612314, 20.6418354379043, -0.2765069899082778, 0.07562539590863832, -1.4215029209114223, -2.890088802923952, -4.055657809316104, 10.772735246726175, -1.208910225892393, -3.564151823326916, -2.8497563210402217, -0.2754026708045919, -2.969846217613829, 20.641878911204348, -0.6736638672752686, -0.4262240028302987, -1.0507327933771644, -0.8347716687992002, -3.561991573681759, -3.38119488716382, -0.6683182529696305, -0.8029511158850121, -3.9917476724156415, -2.465762548857831, -4.63404857994284, 6.737285409634098, -5.167505457041639, -5.504856610411807, -5.3331146591353145, -5.597184552955253, -5.645792798649837, -4.742762771071765, 5.397716792349475, -5.678732743537125, -5.492015084428355, 17.17149123348131, -4.822924313925684, 5.0825767525064105, -5.396448030801976, -3.7950362101160633, -4.340447229462497, -4.658703326883084, -5.084589848479682, -4.096299857303822, 8.85586041735707, -5.461416703955048, -3.9478364131061103, -3.9537890721764666, -5.1379548261433605, 17.17209724200487, -1.4248514151401483, -2.3200553422035197, -1.3386082924575307, -0.6168532974524669, 11.032182506710502, -0.17285586990013013, 20.641643516721757, -1.6720061488132538, -2.9858214129558025, -3.899564445312291, -0.590039958120094, -3.66854285985957, -2.8604558072007005, -0.9045458952062224, -2.1395688035071787, -0.24179212995254312, -1.6200787383405395, -0.5078907333787114, 0.04977869127807653, -0.7321096716768902, -0.5076067631631324, -3.385081991556379, 9.357246891417976, 20.641555235619474, -3.8412576301616053, -2.8334901358887388, -4.938193229479421, -5.404522495868286, -4.854007619502274, -5.356427499062935, -5.59192814919704, 6.8005072569525336, -5.197709846261126, -4.66836299099047, -4.753881905701176, 17.171646665377956, -5.135879988800706, -4.9688852812281015, 4.6104545417516745, 17.171948114918298, -5.573321269671519, -0.6271923008383695, -1.3689995790733336, -2.3593525250158924, -4.716808848478121, -1.0948503116883765, -0.7825570566060571, 3.969438658370943, -4.961756321576159, -0.90635276591548, -0.7191178389999264, 7.179109545457389], "seconds": 2.51440691947937}, {"d": 14, "N": 2, "mode": "R", "init": "cycles", "seed": 4109, "steps": 3000, "score": 1.3752961729032662, "clock": 2.076521396572337, "seconds": 2.429093837738037}, {"d": 14, "N": 2, "mode": "R", "init": "cycles", "seed": 6109, "steps": 3000, "score": 1.3750906270352667, "clock": 2.076521396572337, "seconds": 2.47379994392395}, {"d": 14, "N": 2, "mode": "R", "init": "cycles", "seed": 5109, "steps": 3000, "score": 2.0764628267893066, "clock": 2.076521396572337, "seconds": 2.6434078216552734}, {"d": 14, "N": 2, "mode": "R", "init": "cycles", "seed": 7109, "steps": 3000, "score": 0.9983121546932552, "clock": 2.076521396572337, "seconds": 2.1449239253997803}, {"d": 14, "N": 2, "mode": "R", "init": "cycles", "seed": 8109, "steps": 3000, "score": 2.0762758001730783, "clock": 2.076521396572337, "seconds": 2.1829230785369873}, {"d": 14, "N": 2, "mode": "R", "init": "cycles", "seed": 9109, "steps": 3000, "score": 0.0, "clock": 2.076521396572337, "seconds": 2.1908199787139893}, {"d": 14, "N": 2, "mode": "R", "init": "cycles", "seed": 10109, "steps": 3000, "score": 0.9989029982721235, "clock": 2.076521396572337, "seconds": 2.2982141971588135}, {"d": 12, "N": 2, "mode": "U", "init": "glued3", "seed": 241, "steps": 3000, "score": 1.819314254689475, "clock": 1.7320508075688776, "seconds": 1.5673248767852783}, {"d": 14, "N": 2, "mode": "R", "init": "cycles", "seed": 11109, "steps": 3000, "score": 1.7292217933988345, "clock": 2.076521396572337, "seconds": 2.345900058746338}, {"d": 12, "N": 2, "mode": "U", "init": "glued3", "seed": 1241, "steps": 3000, "score": 1.8193634156776703, "clock": 1.7320508075688776, "seconds": 1.5447168350219727}, {"d": 14, "N": 2, "mode": "R", "init": "random", "seed": 551, "steps": 3000, "score": 0.9982527483056192, "clock": 2.076521396572337, "seconds": 2.2927639484405518}, {"d": 14, "N": 2, "mode": "R", "init": "random", "seed": 1551, "steps": 3000, "score": 0.9990163642837927, "clock": 2.076521396572337, "seconds": 2.2621612548828125}, {"d": 12, "N": 2, "mode": "U", "init": "glued3", "seed": 2241, "steps": 3000, "score": 1.8193095338826224, "clock": 1.7320508075688776, "seconds": 1.6214101314544678}, {"d": 12, "N": 2, "mode": "U", "init": "glued3", "seed": 3241, "steps": 3000, "score": 1.819336421530795, "clock": 1.7320508075688776, "seconds": 1.6483149528503418}, {"d": 12, "N": 2, "mode": "U", "init": "glued10", "seed": 319, "steps": 3000, "score": 1.819404930034536, "clock": 1.7320508075688776, "seconds": 1.7424049377441406}, {"d": 12, "N": 2, "mode": "U", "init": "glued10", "seed": 1319, "steps": 3000, "score": 1.8206028702575063, "clock": 1.7320508075688776, "seconds": 1.613659143447876}, {"d": 12, "N": 2, "mode": "U", "init": "glued10", "seed": 2319, "steps": 3000, "score": 1.8225555921458443, "clock": 1.7320508075688776, "log_rates": [18.70185216585269, 1.660747216780434, 1.589531218014061, 1.4957328439174342, 1.3443980198661691, 1.3316097321253528, 17.752759692951166, -4.37951401647064, -4.581435326643537, -4.517473010815075, -4.428382595579379, 1.3965572226115297, 18.872072941313416, 1.6570389227870426, 1.576207241312632, 1.534868531908384, 1.3402048839631162, 0.5537839681203254, -4.355569121444327, -4.391124605702049, -4.460254513578648, -4.310918715573664, 1.47174322105933, 2.0739901566702206, 18.91124380294874, 1.5837001264792459, 1.5548542500320954, 1.5522692465136703, 0.5687421639817266, -4.469997281416246, -4.5656510868421325, -4.465316317482132, -4.393888463203692, 1.4285469089098886, 1.7517903436950533, 1.9092582587905955, 18.923777021474805, 1.657500220063226, 1.572439062688774, 0.6616066156590845, -4.446782257756245, -4.483430617281653, -4.485013511610614, -4.313092325714043, 1.5837403651764799, 1.802548202655502, 1.747287280577987, 1.9245371558964488, 18.91810059351869, 1.716528981839155, 1.2342946295559853, -4.514530121087008, -4.484829912542906, -4.376410004214802, -4.296515884377546, 1.4997338706694279, 1.7103781314026647, 1.7712347323699673, 1.810487329365841, 1.9647613885516348, 18.886489751966966, 3.9287008374768093, -4.534496056433503, -4.519936822549828, -4.50866253846044, -4.299800521555519, 18.928774025022513, 1.7920431211943102, 1.7171755690320185, 1.72294107787744, 1.8211227430133268, 1.9417411340587574, 9.687826454379204, -4.595861029964083, -4.6110428773347545, -4.36269164471802, -4.30019274228143, -4.578259459039873, -4.384201310325575, -4.455103604440165, -4.485665401821448, -4.472829262908772, -4.5681562493238355, -4.549053680831404, 16.071377520487385, -4.515665105749177, -4.637476866211751, -4.643069823364653, -4.554017566967534, -4.456049656723586, -4.572328888149622, -4.53409482313307, -4.577488050681841, -4.57834972138814, -4.580068770681981, -4.529675508103242, 16.070714146943114, -4.53180400684965, -4.504189498607367, -4.578250985959086, -4.611989592573951, -4.600707906627645, -4.551470149329089, -4.705730169824839, -4.606085099739359, -4.658404333906506, -4.548430064168321, -4.504694348829525, 16.07467458069446, -4.562090197727151, -4.538263739155093, -4.803179583228499, -4.716792583818972, -4.698857105517547, -4.703604113092436, -4.681569545725654, -4.614356186474831, -4.56348941785542, -4.530986633633661, -4.541239214866157, 16.070339642322356, 9.333138984114608, 16.068274905440042, 5.647095845623294, 3.574978194071674, 2.513489488376581, 0.7088550155490552, -0.9742133681021198, -4.56365866029787, -4.462825100942659, -4.611148308304798, -4.579814112076089], "seconds": 1.6720342636108398}, {"d": 12, "N": 2, "mode": "U", "init": "theta", "seed": 485, "steps": 3000, "score": 1.556021540489083, "clock": 1.7320508075688776, "seconds": 1.620128870010376}, {"d": 12, "N": 2, "mode": "U", "init": "glued10", "seed": 3319, "steps": 3000, "score": 1.82136000085187, "clock": 1.7320508075688776, "seconds": 1.721513032913208}, {"d": 12, "N": 2, "mode": "U", "init": "theta", "seed": 1485, "steps": 3000, "score": 1.7320221885413918, "clock": 1.7320508075688776, "seconds": 1.6835260391235352}, {"d": 12, "N": 2, "mode": "U", "init": "theta", "seed": 2485, "steps": 3000, "score": 1.7320005608355176, "clock": 1.7320508075688776, "seconds": 1.659942865371704}, {"d": 12, "N": 2, "mode": "U", "init": "theta", "seed": 3485, "steps": 3000, "score": 1.6103263311648806, "clock": 1.7320508075688776, "seconds": 1.6277427673339844}, {"d": 12, "N": 2, "mode": "U", "init": "theta", "seed": 4485, "steps": 3000, "score": 1.732015636139403, "clock": 1.7320508075688776, "seconds": 1.649233102798462}, {"d": 12, "N": 2, "mode": "U", "init": "theta", "seed": 5485, "steps": 3000, "score": 1.5560203255479366, "clock": 1.7320508075688776, "seconds": 1.6862521171569824}, {"d": 12, "N": 2, "mode": "U", "init": "theta", "seed": 6485, "steps": 3000, "score": 1.376355660908418, "clock": 1.7320508075688776, "seconds": 1.68190598487854}, {"d": 12, "N": 2, "mode": "U", "init": "theta", "seed": 7485, "steps": 3000, "score": 1.5560248549329787, "clock": 1.7320508075688776, "seconds": 1.7274048328399658}, {"d": 12, "N": 2, "mode": "U", "init": "theta", "seed": 8485, "steps": 3000, "score": 1.5560077118342908, "clock": 1.7320508075688776, "seconds": 1.6619040966033936}, {"d": 12, "N": 2, "mode": "U", "init": "theta", "seed": 9485, "steps": 3000, "score": 1.3763817762728205, "clock": 1.7320508075688776, "seconds": 1.7287018299102783}, {"d": 12, "N": 2, "mode": "U", "init": "theta", "seed": 10485, "steps": 3000, "score": 1.5560543699955793, "clock": 1.7320508075688776, "seconds": 1.6406519412994385}, {"d": 12, "N": 2, "mode": "U", "init": "theta", "seed": 11485, "steps": 3000, "score": 1.5559721406794444, "clock": 1.7320508075688776, "seconds": 1.7029170989990234}, {"d": 12, "N": 2, "mode": "U", "init": "cycles", "seed": 165, "steps": 3000, "score": 1.5560225501329918, "clock": 1.7320508075688776, "seconds": 1.5704832077026367}, {"d": 12, "N": 2, "mode": "U", "init": "cycles", "seed": 1165, "steps": 3000, "score": 1.73200004365342, "clock": 1.7320508075688776, "seconds": 1.6514079570770264}, {"d": 12, "N": 2, "mode": "U", "init": "cycles", "seed": 2165, "steps": 3000, "score": 1.7320324202155517, "clock": 1.7320508075688776, "seconds": 1.6129071712493896}, {"d": 12, "N": 2, "mode": "U", "init": "cycles", "seed": 3165, "steps": 3000, "score": 1.376310670702856, "clock": 1.7320508075688776, "seconds": 1.6189019680023193}, {"d": 12, "N": 2, "mode": "U", "init": "cycles", "seed": 4165, "steps": 3000, "score": 1.5558855590207752, "clock": 1.7320508075688776, "seconds": 1.5751540660858154}, {"d": 12, "N": 2, "mode": "U", "init": "cycles", "seed": 5165, "steps": 3000, "score": 1.7320014526533758, "clock": 1.7320508075688776, "seconds": 1.7411580085754395}, {"d": 12, "N": 2, "mode": "U", "init": "cycles", "seed": 6165, "steps": 3000, "score": 0.9999539778577462, "clock": 1.7320508075688776, "seconds": 1.7334420680999756}, {"d": 12, "N": 2, "mode": "U", "init": "cycles", "seed": 7165, "steps": 3000, "score": 0.9999596964874576, "clock": 1.7320508075688776, "seconds": 1.611130714416504}, {"d": 12, "N": 2, "mode": "U", "init": "cycles", "seed": 8165, "steps": 3000, "score": 1.7319222472908198, "clock": 1.7320508075688776, "seconds": 1.7042567729949951}, {"d": 12, "N": 2, "mode": "U", "init": "cycles", "seed": 9165, "steps": 3000, "score": 1.7320498440677947, "clock": 1.7320508075688776, "seconds": 1.7247920036315918}, {"d": 12, "N": 2, "mode": "U", "init": "cycles", "seed": 10165, "steps": 3000, "score": 1.7320410021805046, "clock": 1.7320508075688776, "seconds": 1.611609935760498}, {"d": 12, "N": 2, "mode": "U", "init": "cycles", "seed": 11165, "steps": 3000, "score": 0.9999480496139411, "clock": 1.7320508075688776, "seconds": 1.6040842533111572}, {"d": 12, "N": 2, "mode": "U", "init": "random", "seed": 204, "steps": 3000, "score": 0.9998895418528281, "clock": 1.7320508075688776, "seconds": 1.699965000152588}, {"d": 12, "N": 2, "mode": "U", "init": "random", "seed": 1204, "steps": 3000, "score": 0.9998659296049895, "clock": 1.7320508075688776, "seconds": 1.638192892074585}, {"d": 12, "N": 2, "mode": "R", "init": "glued3", "seed": 688, "steps": 3000, "score": 1.8190940043493065, "clock": 1.7320508075688776, "seconds": 2.561980962753296}, {"d": 12, "N": 2, "mode": "R", "init": "glued3", "seed": 2688, "steps": 3000, "score": 1.8191443290748943, "clock": 1.7320508075688776, "seconds": 2.446489095687866}, {"d": 12, "N": 2, "mode": "R", "init": "glued3", "seed": 1688, "steps": 3000, "score": 1.819309374200763, "clock": 1.7320508075688776, "seconds": 2.60762095451355}, {"d": 12, "N": 2, "mode": "R", "init": "glued3", "seed": 3688, "steps": 3000, "score": 1.8192699763574327, "clock": 1.7320508075688776, "seconds": 2.508178949356079}, {"d": 12, "N": 2, "mode": "R", "init": "glued10", "seed": 314, "steps": 3000, "score": 1.820690575533869, "clock": 1.7320508075688776, "seconds": 2.690279960632324}, {"d": 12, "N": 2, "mode": "R", "init": "glued10", "seed": 1314, "steps": 3000, "score": 1.8192573487276438, "clock": 1.7320508075688776, "seconds": 2.696539878845215}, {"d": 12, "N": 2, "mode": "R", "init": "glued10", "seed": 2314, "steps": 3000, "score": 1.823115095647898, "clock": 1.7320508075688776, "log_rates": [18.639917459468947, 1.7175173143334261, 1.615937925647247, 1.5102290789641701, 1.4951445087995945, 1.5425667407421795, 17.701097413596564, -4.489816525347744, -4.491817697297661, -4.6759866224646185, -4.378157609870082, 1.4861155579442011, 18.860662663754646, 1.5889252426378473, 1.501341100770679, 1.4191416681753366, 1.4376533383057102, 0.5106777075900057, -4.503590176088967, -4.5061764680565695, -4.431869838083759, -4.459342941265308, 1.3318092271459108, 1.9342823925269588, 18.877051617333304, 1.680885249874033, 1.513279187895709, 1.4482418856441828, 0.5196669854594558, -4.4437579192224295, -4.535434847056633, -4.555321991236954, -4.397328019612605, 1.3946225332652789, 1.7742818990413547, 1.9160036484775125, 18.879565168076656, 1.5804131936187895, 1.4984919331726192, 0.529678276173372, -4.461814015879799, -4.538319854760331, -4.462371743598836, -4.428739065912211, 1.5563552921581139, 1.7305317234994047, 1.779259765199947, 1.8469806638959196, 18.87822502030922, 1.7464692913153175, 2.1064307542000655, -4.563009503917759, -4.678437922310639, -4.5226078126429, -4.455829922834976, 1.6540463604997568, 1.8454625168144767, 1.7821642692280264, 1.8464406320927573, 2.0915481928413127, 18.835594883267866, 5.0784367520474, -4.553088764946389, -4.47701351506977, -4.447613308062745, -4.320410502151441, 18.86017742808485, 1.7836238968038591, 1.73775551325301, 1.816778197404027, 1.8459660479376345, 1.9649319946055608, 10.236725252738749, -4.579149290066714, -4.463775375099558, -4.406171086635235, -4.2858271106647825, -4.580491764403165, -4.315316637853953, -4.376174777754468, -4.449349215621698, -4.450265600517092, -4.560912107638543, -4.550159912100014, 16.047383255988745, -4.620146456708345, -4.6537153130404185, -4.677428835162497, -4.639287805864942, -4.564535963053641, -4.616585450600673, -4.645571216898457, -4.570611358298483, -4.595248695104691, -4.638116647236993, -4.626255895204712, 16.045968703509484, -4.535845288425484, -4.626888407262517, -4.627899337527973, -4.64372179035589, -4.620290240925927, -4.664436241199031, -4.553507653527645, -4.662123856165588, -4.609795279334597, -4.556761200197498, -4.677400750600865, 16.05593118841458, -4.553922451951461, -4.654232300323716, -4.874028599478954, -4.718204143745975, -4.718647229341114, -4.7002887518214305, -4.616028859191385, -4.602427293483192, -4.612285475454024, -4.519819046612437, -4.596709831557395, 16.04642198510671, 9.273028284791502, 16.043522646954518, 5.81104814262524, 3.5517316100178, 2.488802420467887, 0.8191124059620771, -1.1200832732005692, -4.599584481278919, -4.533219895375394, -4.648171584084067, -4.622779644828293], "seconds": 2.780930757522583}, {"d": 12, "N": 2, "mode": "R", "init": "glued10", "seed": 3314, "steps": 3000, "score": 1.8218770359715428, "clock": 1.7320508075688776, "seconds": 2.8171188831329346}, {"d": 12, "N": 2, "mode": "R", "init": "theta", "seed": 923, "steps": 3000, "score": 0.0, "clock": 1.7320508075688776, "seconds": 2.6664068698883057}, {"d": 12, "N": 2, "mode": "R", "init": "theta", "seed": 1923, "steps": 3000, "score": 1.375840481493111, "clock": 1.7320508075688776, "seconds": 2.5624618530273438}, {"d": 12, "N": 2, "mode": "R", "init": "theta", "seed": 2923, "steps": 3000, "score": 1.730466224714907, "clock": 1.7320508075688776, "seconds": 2.559231996536255}, {"d": 12, "N": 2, "mode": "R", "init": "theta", "seed": 4923, "steps": 3000, "score": 1.7300276272726063, "clock": 1.7320508075688776, "seconds": 2.5841939449310303}, {"d": 12, "N": 2, "mode": "R", "init": "theta", "seed": 3923, "steps": 3000, "score": 1.6339026417809805, "clock": 1.7320508075688776, "seconds": 2.761486053466797}, {"d": 12, "N": 2, "mode": "R", "init": "theta", "seed": 5923, "steps": 3000, "score": 1.7162957622225345, "clock": 1.7320508075688776, "seconds": 2.5392467975616455}, {"d": 12, "N": 2, "mode": "R", "init": "theta", "seed": 6923, "steps": 3000, "score": 0.0, "clock": 1.7320508075688776, "seconds": 2.489945888519287}, {"d": 12, "N": 2, "mode": "R", "init": "theta", "seed": 7923, "steps": 3000, "score": 1.715939193360954, "clock": 1.7320508075688776, "seconds": 2.558260917663574}, {"d": 12, "N": 2, "mode": "R", "init": "theta", "seed": 8923, "steps": 3000, "score": 0.0, "clock": 1.7320508075688776, "seconds": 2.4870831966400146}, {"d": 12, "N": 2, "mode": "R", "init": "theta", "seed": 9923, "steps": 3000, "score": 1.7315786020467412, "clock": 1.7320508075688776, "seconds": 2.5976269245147705}, {"d": 12, "N": 2, "mode": "R", "init": "theta", "seed": 11923, "steps": 3000, "score": 1.7299962267622597, "clock": 1.7320508075688776, "seconds": 2.4665141105651855}, {"d": 12, "N": 2, "mode": "R", "init": "theta", "seed": 10923, "steps": 3000, "score": 1.7277667615585053, "clock": 1.7320508075688776, "seconds": 2.5427961349487305}, {"d": 12, "N": 2, "mode": "R", "init": "cycles", "seed": 146, "steps": 3000, "score": 1.3763225939798713, "clock": 1.7320508075688776, "seconds": 2.4315030574798584}, {"d": 12, "N": 2, "mode": "R", "init": "cycles", "seed": 1146, "steps": 3000, "score": 1.5662548404130614, "clock": 1.7320508075688776, "seconds": 2.4508979320526123}, {"d": 12, "N": 2, "mode": "R", "init": "cycles", "seed": 2146, "steps": 3000, "score": 1.3745185848473005, "clock": 1.7320508075688776, "seconds": 2.4426348209381104}, {"d": 12, "N": 2, "mode": "R", "init": "cycles", "seed": 3146, "steps": 3000, "score": 1.222615005844577, "clock": 1.7320508075688776, "seconds": 2.3290321826934814}, {"d": 12, "N": 2, "mode": "R", "init": "cycles", "seed": 4146, "steps": 3000, "score": 1.3735619091227917, "clock": 1.7320508075688776, "seconds": 2.351634979248047}, {"d": 12, "N": 2, "mode": "R", "init": "cycles", "seed": 5146, "steps": 3000, "score": 1.727097050554771, "clock": 1.7320508075688776, "seconds": 2.2647910118103027}, {"d": 12, "N": 2, "mode": "R", "init": "cycles", "seed": 6146, "steps": 3000, "score": 0.0, "clock": 1.7320508075688776, "seconds": 2.291300058364868}, {"d": 12, "N": 2, "mode": "R", "init": "cycles", "seed": 7146, "steps": 3000, "score": 1.743157745567213, "clock": 1.7320508075688776, "seconds": 2.0578510761260986}, {"d": 12, "N": 2, "mode": "R", "init": "cycles", "seed": 8146, "steps": 3000, "score": 1.3760507335485095, "clock": 1.7320508075688776, "seconds": 2.101526975631714}, {"d": 12, "N": 2, "mode": "R", "init": "cycles", "seed": 9146, "steps": 3000, "score": 1.2586747761009247, "clock": 1.7320508075688776, "seconds": 1.9382667541503906}, {"d": 12, "N": 2, "mode": "R", "init": "cycles", "seed": 10146, "steps": 3000, "score": 0.0, "clock": 1.7320508075688776, "seconds": 1.9913830757141113}, {"d": 12, "N": 2, "mode": "R", "init": "cycles", "seed": 11146, "steps": 3000, "score": 1.163328852066734, "clock": 1.7320508075688776, "seconds": 1.6945090293884277}, {"d": 12, "N": 2, "mode": "R", "init": "random", "seed": 269, "steps": 3000, "score": 0.0, "clock": 1.7320508075688776, "seconds": 1.7160558700561523}, {"d": 12, "N": 2, "mode": "R", "init": "random", "seed": 1269, "steps": 3000, "score": 1.3724443619995141, "clock": 1.7320508075688776, "seconds": 1.4745862483978271}]

==> anc/data/worked_example.json <==
{"seed": 1000, "n_traj": 400, "T": 2500.0, "dt": 0.25, "njumps": 2551945, "r0": 9, "Mw": 206, "chans": [[0, 0], [0, 1], [1, 0], [1, 1]], "tau": [0.0, 0.25, 0.5, 0.75, 1.0, 1.25, 1.5, 1.75, 2.0, 2.25, 2.5, 2.75, 3.0, 3.25, 3.5, 3.75, 4.0, 4.25, 4.5, 4.75, 5.0, 5.25, 5.5, 5.75, 6.0, 6.25, 6.5, 6.75, 7.0, 7.25, 7.5, 7.75, 8.0, 8.25, 8.5, 8.75, 9.0, 9.25, 9.5, 9.75, 10.0, 10.25, 10.5, 10.75, 11.0, 11.25, 11.5, 11.75, 12.0, 12.25, 12.5, 12.75, 13.0, 13.25, 13.5, 13.75, 14.0, 14.25, 14.5, 14.75, 15.0, 15.25, 15.5, 15.75, 16.0, 16.25, 16.5, 16.75, 17.0, 17.25, 17.5, 17.75, 18.0, 18.25, 18.5, 18.75, 19.0, 19.25, 19.5, 19.75, 20.0, 20.25, 20.5, 20.75, 21.0, 21.25, 21.5, 21.75, 22.0, 22.25, 22.5, 22.75, 23.0, 23.25, 23.5, 23.75, 24.0, 24.25, 24.5, 24.75, 25.0, 25.25, 25.5, 25.75, 26.0, 26.25, 26.5, 26.75, 27.0, 27.25, 27.5, 27.75, 28.0, 28.25, 28.5, 28.75, 29.0, 29.25, 29.5, 29.75, 30.0, 30.25, 30.5, 30.75, 31.0, 31.25, 31.5, 31.75, 32.0, 32.25, 32.5, 32.75, 33.0, 33.25, 33.5, 33.75, 34.0, 34.25, 34.5, 34.75, 35.0, 35.25, 35.5, 35.75, 36.0, 36.25, 36.5, 36.75, 37.0, 37.25, 37.5, 37.75, 38.0, 38.25, 38.5, 38.75, 39.0, 39.25, 39.5, 39.75, 40.0, 40.25, 40.5, 40.75, 41.0, 41.25, 41.5, 41.75, 42.0, 42.25, 42.5, 42.75, 43.0, 43.25, 43.5, 43.75, 44.0, 44.25, 44.5, 44.75, 45.0, 45.25, 45.5, 45.75, 46.0, 46.25, 46.5, 46.75, 47.0, 47.25, 47.5, 47.75, 48.0, 48.25, 48.5, 48.75, 49.0, 49.25, 49.5, 49.75, 50.0, 50.25, 50.5, 50.75, 51.0, 51.25, 51.5, 51.75, 52.0, 52.25, 52.5, 52.75, 53.0, 53.25, 53.5, 53.75, 54.0, 54.25, 54.5, 54.75, 55.0, 55.25, 55.5, 55.75, 56.0, 56.25, 56.5, 56.75, 57.0, 57.25, 57.5, 57.75, 58.0, 58.25, 58.5, 58.75, 59.0, 59.25, 59.5, 59.75], "Y": [[0.22963656729974996, 0.18372370596361637, 0.14245334055440123, 0.10773718733576096, 0.08068890803604448, 0.061138968250225495, 0.04804224040361241, 0.039398009959612096, 0.03299534392104711, 0.026732773435272028, 0.01944592615860896, 0.010975319377035081, 0.0020925238476076635, -0.006114169307839673, -0.012707495087592252, -0.017132386881521813, -0.01942375000794215, -0.019894476324411006, -0.019041664417340606, -0.01758879183260134, -0.01615191065616177, -0.015161930595830542, -0.014755035326026636, -0.01491310810367781, -0.015673658442030253, -0.016806291096239823, -0.018176016718697924, -0.019769119404351, -0.021445273253799912, -0.02309267896441604, -0.024930485358223828, -0.026869723752511898, -0.02877624530057099, -0.03062721483128232, -0.03217025760492577, -0.033281096272753635, -0.033896122182385566, -0.03402497224657132, -0.033619316960438614, -0.032638587754963366, -0.03121338450747882, -0.029335540391785334, -0.02711387666490138, -0.02454879189478648, -0.021689399152640343, -0.01859186288608619, -0.015438450080197674, -0.012241702920284259, -0.009043810915683986, -0.00586637959000974, -0.0029013749113051684, -0.00014308145891908652, 0.0024524171188091692, 0.00486948913547941, 0.007124921713584753, 0.009054513252490543, 0.010767025063225605, 0.012172630007182522, 0.013370561566497075, 0.014314484058627536, 0.015105427460715914, 0.0156824742823439, 0.016222657961855153, 0.01651337805752401, 0.016646397009894842, 0.016782714003323318, 0.01679725453550593, 0.016765991089138926, 0.016658956143890236, 0.016397333134006514, 0.016094116645167994, 0.015729151094694166, 0.015240975438347931, 0.014672364972763141, 0.013985263954999022, 0.013145379642319488, 0.012269554200193461, 0.011310160114423096, 0.010266668186668132, 0.009201294696181861, 0.008034143912653335, 0.006869782291180765, 0.005724847094063484, 0.004553967572009737, 0.0033183097362163294, 0.0020165932705013268, 0.0007070491436072246, -0.0005195351414886695, -0.0017012196251895428, -0.0028561523551788037, -0.003897544203781786, -0.004811484521826212, -0.005606261323584716, -0.006420881625252492, -0.007075157614443356, -0.007724517758301408, -0.008209429065355031, -0.008597750432250417, -0.00882835382729491, -0.00895320640997628, -0.008949296336613469, -0.008925181412240926, -0.008900556462626122, -0.008777664437139884, -0.008574664713184466, -0.008320840734610674, -0.007880741473243372, -0.007374344809821964, -0.006818310783549553, -0.006277835136808352, -0.005746603074365211, -0.005272650568588416, -0.004815541923550978, -0.004286782199592484, -0.00366384307856292, -0.002926210393724829, -0.0022665850677124344, -0.0015574991274482641, -0.0009163227022739029, -0.00036382329836748273, 0.0001437474616934331, 0.0007728907636634641, 0.0013474945117361026, 0.0018394465647089964, 0.002274288846935174, 0.002592510337724674, 0.002949028004631621, 0.0032787770131096905, 0.0037038116271407295, 0.004134757503376912, 0.004509559700965893, 0.0047998294843685785, 0.005036195795899201, 0.0051905181966792335, 0.005268346440232524, 0.00527092437020113, 0.005207353187828029, 0.005074317629264358, 0.004946325056797318, 0.004899941247625578, 0.0047452823098919905, 0.004567263059969157, 0.004391236502428064, 0.004064266244662246, 0.003663924036763022, 0.003257158623950901, 0.0029725960190518097, 0.002693050249105683, 0.002318796897801234, 0.0019868490477959466, 0.00177056983782109, 0.001483935002054848, 0.00111169158894589, 0.0007139841272102987, 0.0002484018518525144, -0.00015760004407922024, -0.0005418437120337238, -0.0008486992348430422, -0.0010141316435541559, -0.0011983965758723958, -0.0012922518059408639, -0.0014577797375503465, -0.0016238495532688024, -0.0018905935724670697, -0.0019743906099693453, -0.002071676980880427, -0.0020591600746651673, -0.0020438439175793355, -0.0020315759061082517, -0.0020660961627663454, -0.0020594230359569365, -0.0019871264127335198, -0.0018313799936971464, -0.0016962083693248808, -0.00155261313989985, -0.0015110243033033544, -0.0015042905992727895, -0.0014914474106235143, -0.001381625430854766, -0.0012218880001176047, -0.0010565172216349117, -0.0009209019435538202, -0.0008346581025721611, -0.0006610482141542473, -0.0005095606546100251, -0.0003814757466075458, -0.00026941323825682706, -9.261781183650397e-05, 1.2362856211423079e-05, 0.0001716407377278517, 0.00034190929771132916, 0.0005950446674736487, 0.0008637801871889672, 0.0010792922411186068, 0.0012843954661788115, 0.0013768429244313818, 0.0014723692173347347, 0.0015102795817044934, 0.0015158063326004279, 0.001545056280466306, 0.0016232917895460108, 0.0016533240606440847, 0.0016180430090785014, 0.0015358016061702562, 0.001519897026168976, 0.0014570264625882179, 0.0013499833708138509, 0.0011653119643063037, 0.0010531110089005147, 0.0008913518467829895, 0.00066648507298811, 0.000510271917177757, 0.00048071257968465564, 0.00048537628105185804, 0.00048442066169568365, 0.00048729724354168447, 0.0004927296055555197, 0.0004521649180677101, 0.0002809949219131913, 0.00015273031989113117, 7.198550015902194e-05, 7.226517274314115e-05, 0.00014387850858635365, 0.0003019338232234381, 0.00040989872364533, 0.0005373230542257135, 0.0006358702463432064, 0.000655649106769407, 0.0005275605457591426, 0.00040226021756809005, 0.00025799872247270206, 0.00012957420936221542, -2.114318346049804e-05, -0.00012812160165254216, -0.0001621647297400941, -0.00022156045242602285, -0.00019570615375255618, -0.0001744557976585681, -0.00013655490881367416, -0.0001864958597621591], [-0.11911400621349981, -0.11786088090096855, -0.11481989739173545, -0.10627490448298064, -0.09318313386456023, -0.07934787314696652, -0.0681579325693133, -0.060735141007855833, -0.05660900221029726, -0.05403018077060118, -0.051284426633920244, -0.0472191718957503, -0.04160099059475736, -0.03482943627257666, -0.02770878890927389, -0.021123520484906996, -0.01580821695067923, -0.012158181311165958, -0.010357995394024724, -0.010000690914431579, -0.010544867936946714, -0.01151454734988612, -0.012442328522579829, -0.013101928434608265, -0.0131729977932913, -0.012728291927785532, -0.011877691796014334, -0.010553643233453536, -0.00883723124358407, -0.006791019552181976, -0.004358991168364371, -0.0015866714758130535, 0.001542344107527474, 0.004878167961276839, 0.00832152459123632, 0.01186742880907922, 0.015304400049045389, 0.018555621408702302, 0.021479750060340794, 0.023977801837900783, 0.026117168485295286, 0.027694910344387577, 0.028766592300258007, 0.02927757759688486, 0.02942330796890276, 0.029139132912567547, 0.02835660861470997, 0.02721071999970219, 0.02576441018521393, 0.023966839932616182, 0.02210257670107292, 0.0201356671205037, 0.0181093050048355, 0.016002611862302077, 0.013828382686560628, 0.01171731605899927, 0.009589734735816327, 0.007557772927604525, 0.005615927401466728, 0.003832880417624099, 0.0021618992190958752, 0.0006530729695165688, -0.000806248113278632, -0.0021030874251331405, -0.003279666438942744, -0.004479381150590878, -0.005586726165181008, -0.006653269276018628, -0.007644010240886054, -0.008482398117638401, -0.009257510745221811, -0.009990227383809003, -0.010627654481025983, -0.011169763239791644, -0.011727848647511488, -0.012175215281509888, -0.012579342771339347, -0.012804674358214072, -0.01286551800547725, -0.012833389340200771, -0.012670457826403081, -0.012409197260984356, -0.012086883809789353, -0.011616022952432997, -0.011095652038429271, -0.010423890227619942, -0.009674324954673866, -0.008876691576154977, -0.008065781839004263, -0.0071457386320246535, -0.006250484518242519, -0.0053318384871905294, -0.004351440609947174, -0.0032875703600628164, -0.0022704265648020028, -0.0012631733008293122, -0.0002690950664883396, 0.0005863371168040865, 0.001372764135924548, 0.0020873875851065565, 0.0027233675238738236, 0.003357202999552139, 0.003986620175669794, 0.004529016924825033, 0.005078091603800211, 0.0055130781725537675, 0.005818023299336547, 0.0060257390609370215, 0.006180170899318618, 0.0062534995998659165, 0.006356924019058421, 0.006465425478278983, 0.006492284239574528, 0.0064430383905256655, 0.0062708815065082996, 0.005957566877041395, 0.005724116004225843, 0.005387410360414999, 0.005017748492025451, 0.004706963323996408, 0.0044396375111964426, 0.004056608221159705, 0.0036244023712338896, 0.0031523702165903306, 0.0026372088533288818, 0.0022821963181458432, 0.0019714201587911345, 0.0016651389298203423, 0.0012400253910383324, 0.0008396458987482702, 0.0004004314764698702, -9.764184020968902e-05, -0.0006122834733295751, -0.001070021212993072, -0.0014784396211625223, -0.0018390442266775775, -0.002112536221610145, -0.0023680871219454586, -0.002596312033820186, -0.0029199082518325953, -0.0032243003311468593, -0.003523682651272425, -0.003727771683169151, -0.003827661483865999, -0.0038296616518114224, -0.003784224376868664, -0.0037527316042040015, -0.0037192026003871614, -0.0036222278943768144, -0.00353030912690952, -0.003472381848017514, -0.0033413389376341224, -0.003178029365408855, -0.003052769288548071, -0.0028096694269876404, -0.00251141606621684, -0.0022014198664863788, -0.0018895827653641617, -0.0015662516920610658, -0.001273339614576971, -0.0010319432053697564, -0.000796087725848646, -0.0005113938939225876, -0.00015243256299668495, 9.883437210421453e-05, 0.0003313420325600641, 0.0004904273842223916, 0.0006350530766456725, 0.000757078001308864, 0.0009343103361898614, 0.0011253121995215137, 0.0012626852098392427, 0.0013637105142168399, 0.001339082216336343, 0.0012933314620547642, 0.001360294040953114, 0.0014155642262397294, 0.0014955326239225325, 0.0015230839921608619, 0.0014877655001750006, 0.0014198532569686395, 0.001311444443389917, 0.0011666008347787915, 0.0010464297649051407, 0.0010304008769647793, 0.0010304155898623463, 0.0010462240697690223, 0.00101949016885014, 0.0010513525308947919, 0.0009713571541487276, 0.0009461364980190429, 0.0007741067439882704, 0.0006310998223893333, 0.00044472734416312054, 0.0002470992321457477, 4.7900976709272514e-05, -0.00014572795972575547, -0.0001998982873547689, -0.0002178625693456948, -0.00031745484119086176, -0.0005147715196221897, -0.0007251400026618837, -0.000878396905477738, -0.0009724832983217246, -0.001070416993409956, -0.0011617346463736467, -0.0012242267566894283, -0.00115806829866269, -0.0010941941219965584, -0.0009914957447018508, -0.0007725863973609554, -0.0005965376263100397, -0.00039210184079858934, -0.00030793693793017274, -0.0002814903745461256, -0.00024481868156318864, -0.00023777972126763636, -0.0002394278633006397, -0.0001748833347429285, -0.00011748234068525987, -0.00011911868793737512, -0.00015450115163248568, -0.00013517618690954414, -0.00014090608053471398, -0.00015942356210854602, -0.0003710394615815682, -0.0005376812697715089, -0.0005974299319075616, -0.0005415543101024295, -0.0005887784988339584, -0.0005316111264987572, -0.000440907636368143, -0.0002931114551050634, -0.00017881628824115148, -7.192142955537995e-05, 6.904550180997227e-05, 0.0001572965312770097, 0.00019025477185306838, 0.00013153773241308953, 0.0001350461376937867], [-0.11911400621349981, -0.07445028984186267, -0.03610140369299575, -0.009408844665035249, 0.0055796212374804866, 0.012866734156685308, 0.01669798097881557, 0.020129714390923245, 0.024621482177212675, 0.030376785499041506, 0.036604712505218864, 0.04223798097240479, 0.04616658049054513, 0.04775292079160694, 0.046903668531142625, 0.04419971436737137, 0.04031808513265407, 0.0362105455244547, 0.032489129430659694, 0.02960380763280819, 0.0277184086161595, 0.026683668904247546, 0.02634826077387241, 0.02643450536312654, 0.02677387470069427, 0.02711982837296635, 0.02743602386470355, 0.02763822481026433, 0.02773642499388089, 0.027550571060595067, 0.027328070015186293, 0.02693198636348894, 0.02620727187638787, 0.025174144684463454, 0.02365816918284784, 0.02169081064550664, 0.019220999808178166, 0.016397887794329172, 0.01325951316011996, 0.009964148590234742, 0.006497690573648726, 0.003022252447008364, -0.0003750526083582256, -0.003738642148018126, -0.006957768768742864, -0.009977642577136278, -0.012690960201846166, -0.0149961523001068, -0.016914950747261917, -0.01859672151849437, -0.019844910736112817, -0.02074406953644682, -0.021296103117400017, -0.021661256640764348, -0.02177713712039711, -0.021544875997310767, -0.021133817154771, -0.020559244069277713, -0.019772575917784765, -0.018795627780746615, -0.017748563557564087, -0.016603693304756514, -0.015541607340487193, -0.014387730677623833, -0.013221544458266316, -0.01207877722507504, -0.010971264115654022, -0.009851698753517976, -0.008829068637986257, -0.007782317561803018, -0.006698346596178462, -0.005624732369205382, -0.004517158912935804, -0.003388711562547858, -0.002236865371267313, -0.0010701774981345807, 9.271486670973939e-05, 0.001246771777027214, 0.002347392698009848, 0.003414216747895174, 0.004510741770371113, 0.0054991100280569055, 0.006296106712493352, 0.007103347825019965, 0.00782477958722623, 0.008516351829868749, 0.00911476118613709, 0.009648225199795898, 0.00997447239828396, 0.010275308689133691, 0.010376912050879636, 0.010328672159696198, 0.010147196854727883, 0.00997729286795783, 0.009701358212100844, 0.009440511706742552, 0.008961518826887907, 0.008368827271302712, 0.007694466822250487, 0.006994467678026264, 0.006204680655187075, 0.0055309074141394465, 0.004890338098482411, 0.004199371577750077, 0.0034574873192408373, 0.0027240433064597003, 0.0019591189128396885, 0.0011571451056152093, 0.0003850839603780909, -0.00029715250811095106, -0.000922145748383521, -0.0014716763520377513, -0.0019568460193250675, -0.002417586672688654, -0.002939871072896935, -0.003487551989928686, -0.003887377318315746, -0.004227332126684025, -0.00450588032805159, -0.00473438876587301, -0.004892346294471411, -0.005000735639555026, -0.005011455089790548, -0.0049750976380214945, -0.00497670366185958, -0.004924132795778177, -0.004849270544064782, -0.004801740438152943, -0.004768382226465764, -0.004698040252604327, -0.004539284835586951, -0.004387336844769427, -0.004121606537780209, -0.0038173101559342143, -0.003510671528723794, -0.0032883599894755478, -0.003101485937749643, -0.00280152522394278, -0.0023993438732038685, -0.002018376966973018, -0.0016276978970698464, -0.0012544362774007667, -0.0008552316141895722, -0.00039583638495137297, 5.5656209157761705e-06, 0.00041542047346114497, 0.0006637490128042906, 0.0009598291665874475, 0.0012531781145554283, 0.0014189346046911966, 0.0014933541925915145, 0.0016530767390842277, 0.0019123443145262486, 0.002197814645645113, 0.0024635379668780932, 0.0026285026742604023, 0.0026906463667520364, 0.0026552714457504095, 0.0025838194316942092, 0.0025603663096177565, 0.002482538501947365, 0.0023838594232517968, 0.002324802487455785, 0.0022972472174241643, 0.0021250645469719914, 0.002020462520613109, 0.0018637241098680146, 0.0016830547038194782, 0.0015412521266141288, 0.0013274544720865977, 0.0011487099614747587, 0.0009696747306450204, 0.0007872961878027246, 0.0006753496428143768, 0.0005033355328872974, 0.00032492508421026745, 0.00024445266272173083, 4.714618393474035e-05, -0.00012983801964931707, -0.0002842027311659723, -0.00041619562286844547, -0.0004937291995472798, -0.0006082005504319254, -0.0007990933073166034, -0.0009617547872570464, -0.0010116119190525519, -0.001093321477408496, -0.0011600166078747226, -0.0012162789407725028, -0.001372185807832757, -0.0014417330228780334, -0.0015520732947515714, -0.0015964185299762595, -0.0015321769079017639, -0.00149341677846003, -0.0014633177892265786, -0.0014408625986487705, -0.0014530860870078377, -0.001380125372855076, -0.0013367385877472854, -0.0012655368257447341, -0.0011083423702504674, -0.0010174558971086517, -0.0008961844313216255, -0.0007769298558027576, -0.0006346800266696789, -0.00047070419185388235, -0.00034626394861667076, -0.00028307279846713496, -0.00016752475093220753, 8.057116428747402e-06, 9.199031321383e-05, 5.3341559283243134e-05, 2.9500479051550177e-05, 3.5033230603970233e-05, 4.798078784340465e-06, -2.5698772780247126e-05, -3.8150655902180475e-06, 9.781141070779042e-05, 0.0002480222089518147, 0.0002824661791382549, 0.0002136346495742597, 8.41938274082632e-05, 5.866958229766572e-06, -4.4522036798250175e-06, -2.2701865673699362e-05, 6.007809180000323e-05, 0.0002132218638562916, 0.00047410266902171705, 0.0006746541078592044, 0.0007815925582504157, 0.000808964407853649, 0.0008376215506280121, 0.000837104670087796, 0.0007976771778579472, 0.0007764187736993972, 0.0006796234464755829, 0.000516998600594204, 0.00040683992458663554, 0.0003460900881086526], [0.22223544287099986, 0.17631118774548785, 0.13504792996842, 0.10035489060532046, 0.07327970977776296, 0.05374338334123546, 0.040743821698296684, 0.032176762895017114, 0.025887562967077116, 0.01978877657133063, 0.012743574002131594, 0.004699113208371325, -0.0035980096720513444, -0.011149823074729101, -0.016968470407589684, -0.020625789477522513, -0.022004444148230468, -0.021562028730722715, -0.019846483195920236, -0.017515675554007126, -0.015300633281304321, -0.01354962246620775, -0.012438419025171343, -0.011916849501456356, -0.011985091210796092, -0.012452594722984683, -0.013284388891582385, -0.014368029404142585, -0.01566122339454322, -0.01706173725135464, -0.01876318400964158, -0.020584091385193987, -0.022363229279882588, -0.024016056175854367, -0.025452227006583464, -0.02665511859412764, -0.02743372332731364, -0.027774112383441185, -0.027622198767225076, -0.02699464979037909, -0.02591993664707197, -0.024411229184426897, -0.022533921860873635, -0.020263799973229926, -0.017843312452422738, -0.015256843919557256, -0.012486763478206112, -0.00969527841906305, -0.006978845312279464, -0.004293521353700716, -0.0017915772295021698, 0.0004909985047323734, 0.0025423282751014936, 0.004477452421618677, 0.00629382232002508, 0.007795323715646091, 0.009116364833993001, 0.010296366234170407, 0.011267391573474395, 0.012033904494579445, 0.012602634017881503, 0.012975784253433098, 0.01331580370819098, 0.013463932254113839, 0.013543652613351248, 0.013587908396918716, 0.013592662319359322, 0.013435079536660233, 0.013346937434028774, 0.013155313679579422, 0.012855393525582334, 0.012586886420199547, 0.012226161646181483, 0.011724334681214893, 0.011212835778515812, 0.010615339596441203, 0.009956255849637899, 0.009238337257778492, 0.008461566031653392, 0.007559398823021091, 0.0066194993226131454, 0.005675125601114245, 0.004744929259385064, 0.003787067253373924, 0.0028171625160183927, 0.0017910863404907856, 0.0008089326833869009, -0.00022032722886859701, -0.0011536991790399853, -0.0021281231667356487, -0.002954913334852427, -0.00375109028067995, -0.004499486882734036, -0.005256109667608755, -0.005909160197846888, -0.006431600541417767, -0.006770129826899618, -0.0070387991768640495, -0.007186082679393593, -0.007231891034665788, -0.007205991472434059, -0.0071881683018454184, -0.0071572075634309534, -0.00702115822023959, -0.00681459835777902, -0.006532706194184168, -0.006170152641431309, -0.005712509115252576, -0.005270947747681498, -0.004821461688700568, -0.004379973711406207, -0.003936121190077732, -0.003450461659744178, -0.0029325910118762205, -0.0023182672240836394, -0.001662847973713924, -0.0011408452714521261, -0.0006344204296168526, -0.00017646625670658667, 0.0002572915705245926, 0.0006688699965064077, 0.0010785072499860104, 0.0013758565174873671, 0.0017340131858733787, 0.002119328249696087, 0.002411556795050951, 0.0025656026846524044, 0.0027346195143710533, 0.002956344815894865, 0.003134553092862341, 0.0033409129824491235, 0.0035825259594590014, 0.003831028197307615, 0.003960496990793441, 0.004009158865324214, 0.0040476937579744104, 0.004084715782597989, 0.00413391199804064, 0.004122785600669698, 0.004140812204739219, 0.004116499666132062, 0.00397934113654444, 0.003727019864305306, 0.003420878500502128, 0.0030758661664548603, 0.0027249492129586828, 0.0024087184951124413, 0.0021611843710509504, 0.0018991359282474474, 0.0016611435105293448, 0.0014533058151626338, 0.001243141419076152, 0.0009603307670196237, 0.0006434421601237972, 0.00031963360835551846, 1.0995435754015959e-05, -0.0002844994288777464, -0.0005188433222333422, -0.0007161488786440046, -0.0009076516315907196, -0.0011052908688370666, -0.0012379230198422686, -0.0014137819714474392, -0.0015751905538243655, -0.0015704058479912297, -0.0015765505199503704, -0.0015646468178343725, -0.00160714931856544, -0.0016260131908387015, -0.0015899526126738894, -0.001602714809569486, -0.0015689336678134658, -0.0015460837875263395, -0.0014153631735708272, -0.0012820716822258688, -0.0011612212511371983, -0.00115587960456974, -0.001110070617750647, -0.000989674823970263, -0.0008170704168521392, -0.0006581783102624361, -0.0005272607648078714, -0.00031865307522094266, -9.497792965164342e-05, 4.201224708538787e-06, 1.9600283124449058e-05, 4.238988546949318e-05, 7.766757292627935e-05, 0.00015677634022166764, 0.00027845550987505574, 0.0004202920045375258, 0.0006141504864555364, 0.0007601284338061287, 0.0008102862481798034, 0.0008339399136273323, 0.0009167518970073923, 0.0010658802435012799, 0.001178315563033383, 0.0012367032260299088, 0.0013231611650517672, 0.0014461163403880484, 0.001530827400033949, 0.001596929500924632, 0.001541068981033844, 0.001401234214405675, 0.0012634127535934014, 0.0011584914721847334, 0.0010272544711228543, 0.0009003309428956691, 0.0008275128332104753, 0.0007268453224815313, 0.0006220710250507272, 0.00047896309985202834, 0.00039253380795754855, 0.000418236862416696, 0.0004421567187262443, 0.00048192365595536857, 0.0005027883682914708, 0.00047612105542056693, 0.0003960283939528353, 0.0004319725233521421, 0.0004484946145324187, 0.0004494238487053187, 0.00045623442260082914, 0.00046406930307882344, 0.0005639773978544094, 0.0005582685309143826, 0.00045202641750594075, 0.0002562210126293152, 0.0001192231391407006, 3.055955472601457e-05, -0.00011109587400941201, -0.00023051372195635744, -0.00031565685255867393, -0.00032350838847139407, -0.0003559391054462069, -0.00031898891924955763, -0.000212636510337344, -9.499412961440357e-05, -0.0001061566577365558]], "sd": [[0.00017815296103822616, 0.0011409351890600597, 0.001992178953846453, 0.0025691604682751908, 0.0028265335480461323, 0.0028008329574996343, 0.002559211061122302, 0.002224002101026826, 0.0018999837831302133, 0.0016676639363185045, 0.0015360929791663352, 0.0014347320731039662, 0.0013213601709311932, 0.001184185618192367, 0.0010258197069184353, 0.0008424372030932418, 0.0006321873024566326, 0.00043698076395318045, 0.0003319534204136667, 0.0004011979241831914, 0.0005692552792499881, 0.0007493254709386277, 0.0009159233981321038, 0.00105626251580527, 0.0011747461177697462, 0.0012700573389288305, 0.001355683726507117, 0.0014190031606978765, 0.0014618456356315032, 0.0014921236229412595, 0.0014886747522065745, 0.0014579752232438327, 0.0014084019218648979, 0.0013434768589013447, 0.0012883695051450464, 0.001234703097311644, 0.0011880929799488757, 0.0011379429608457886, 0.0010917048478300908, 0.0010455768638751065, 0.0009780417464820583, 0.0009003137222041831, 0.0008068169387421825, 0.0007175750996877322, 0.0006358143063929976, 0.0005712088299333551, 0.0005115904114415023, 0.00044989743713366866, 0.00039790642307600094, 0.00035752701776328445, 0.0003208195221868182, 0.0002993838874998659, 0.00030193313627959606, 0.00032626018240265243, 0.0003574484920405255, 0.0003984746815465733, 0.0004459007614041331, 0.0004924635437339019, 0.0005416007903500094, 0.0005908390363327225, 0.0006347801364973587, 0.0006668929203953301, 0.0006957486733661766, 0.000729503119919466, 0.0007476476107698894, 0.0007498458493444143, 0.0007522955024333796, 0.0007561247497696237, 0.000751086359069903, 0.0007406518383263622, 0.0007256805299174741, 0.0007078421926694785, 0.0006911643236800113, 0.0006674701260658395, 0.0006247637170450882, 0.0005832662842844465, 0.0005418442189822243, 0.0004966001945676457, 0.00045780088132091313, 0.0004185875470894198, 0.0003908436937870632, 0.00037145848153289154, 0.00035252709836756653, 0.00033725014274669796, 0.0003343703547718211, 0.0003417960958670364, 0.0003512402876319725, 0.00036095885264135496, 0.0003759483510223606, 0.0003845257656524474, 0.00039387860421637817, 0.0004093898095165329, 0.0004278515085727079, 0.0004478890207392737, 0.00046169901059453153, 0.0004745558947169893, 0.0004838298399568166, 0.0004827500218821689, 0.0004859808474368953, 0.0004890417169265145, 0.0004922714578619572, 0.0005004734900304854, 0.0005109321533377577, 0.0005180885877035733, 0.000513506451538411, 0.0004960221840312098, 0.0004915534447706704, 0.0004844985438409439, 0.0004749690577177121, 0.00046779092353503376, 0.0004531136228251651, 0.00042653402518748253, 0.0004052975385944, 0.0003798571959649911, 0.0003605859960139845, 0.00035684145085269057, 0.00034890089829044384, 0.00033644491670280967, 0.0003280537535380315, 0.00031516443294632305, 0.00031756767795586044, 0.00032469212075045425, 0.0003312841278247016, 0.0003406436272016531, 0.00035263500447987476, 0.0003629039552719464, 0.00036414672990280105, 0.0003575485559964714, 0.00035563608572819917, 0.0003675279428149294, 0.0003774748550542597, 0.00038103456326007664, 0.0003859288779420779, 0.0003857436686159646, 0.0003776059217719391, 0.000374652970408786, 0.00038529560082557047, 0.00039585456598237686, 0.0004061404977480889, 0.00041155785824675703, 0.0004131195664152364, 0.00040491377641741974, 0.0004041178799770945, 0.0003969446098021292, 0.00039027108159602554, 0.0003802160173857242, 0.00037294597691740007, 0.0003732577889541088, 0.00037951005088831283, 0.00038024570131132865, 0.0003848894541552942, 0.0003830009105073707, 0.00037484068697937674, 0.00037124848484158444, 0.00036266996996789906, 0.0003523594006578719, 0.0003394418054965864, 0.00033715709909272294, 0.0003452432938908251, 0.0003599434821990751, 0.0003734075935688492, 0.00037490442141426884, 0.0003617252779653914, 0.0003457356622278022, 0.0003306021721747591, 0.0003270254095875185, 0.00034137607199247736, 0.00035859712610247107, 0.0003760510957650665, 0.00037757900273511954, 0.00037781458299202355, 0.0003852348825338485, 0.00038906992010318876, 0.00038583445353213556, 0.00038398013160829226, 0.0003846689617812167, 0.00039023479302044715, 0.00038600383080476857, 0.0003768975228850977, 0.00036596668320936393, 0.0003628710168295673, 0.00035793052443037094, 0.000360730744807502, 0.00037337146353516473, 0.00038632198618105014, 0.00039772113861754845, 0.00040552577591807296, 0.0004056678488663244, 0.00040635894561175063, 0.00040609108472826317, 0.00041258708841289627, 0.0004218096154540935, 0.00042766697508168027, 0.00042960410236672907, 0.0004348226926483259, 0.00044188341102966284, 0.00044132583490072723, 0.00043560467424641914, 0.0004151318560131314, 0.0003893881325765358, 0.0003703772253728329, 0.00036229522614069905, 0.0003599510771802118, 0.0003651711553213748, 0.00036611816430267, 0.000363732169409407, 0.00036809511568621796, 0.0003734751450621205, 0.00037760592368492546, 0.00036485296681171064, 0.0003730263704546116, 0.0003820388526064799, 0.0003957739854916211, 0.0003965797575430627, 0.0003882348818893703, 0.00037333035499004843, 0.00036267683430474403, 0.0003612675870383414, 0.00036088187236416015, 0.00035684794437586715, 0.0003547410403953524, 0.00035895615050122423, 0.0003729474101046152, 0.00038397839467367025, 0.00038460434732570203, 0.00037951805731482034, 0.00036564022122020847, 0.00035358238197398046, 0.0003428260580522694, 0.0003320413512183388, 0.0003268274778359229, 0.0003333482792681471, 0.00034115363342016166, 0.0003423181354873858, 0.0003373288913799087, 0.0003301238708094967, 0.0003332310920913391, 0.00034044779545919435, 0.00034434051449129565, 0.000338275366367108], [0.00019248456049757794, 0.0001990259815271397, 0.00027732994750984797, 0.0006013659449421476, 0.0011260435711779675, 0.001635937697376861, 0.0019593581674778276, 0.0020444864891685202, 0.0019364997848994793, 0.0017566285493989741, 0.001610934977715373, 0.0015635307004543176, 0.001591946697585113, 0.0016656496649898908, 0.0017460715281602895, 0.0018101029937615564, 0.0018141272406704478, 0.0017680556295589958, 0.0016704011069065593, 0.0015295004313780364, 0.0013587725564079677, 0.0011690743353955984, 0.0009777683842605433, 0.0007950265880080095, 0.00062391306380177, 0.0004778996533516747, 0.00036168985958546075, 0.0003032173959019506, 0.00033221754170150266, 0.0004207299322046687, 0.0005209411460270015, 0.0006159075978814084, 0.0006975223379818791, 0.0007576080718481113, 0.0008043879693056568, 0.0008400077193916201, 0.0008768889945347581, 0.0009106198038222637, 0.0009456366745250528, 0.000980589713313106, 0.0010000986178532129, 0.0010096000656647016, 0.0010059449851382634, 0.0009870996061922786, 0.0009609374683630359, 0.0009385143000758403, 0.0009047006926117912, 0.0008781420607983372, 0.0008530577904624068, 0.0008336644256739231, 0.0007957332791460312, 0.000749533892100418, 0.0007052508368225935, 0.0006568342915167691, 0.0006100606690485411, 0.0005639516564075387, 0.0005094597327883045, 0.00046550330658447496, 0.0004231100590770561, 0.00037782831224289704, 0.00034446871782190913, 0.00032016481565540146, 0.0003050777240197286, 0.0003034120846888192, 0.0003262874003754829, 0.00035651000904957927, 0.00039537961838822464, 0.00043023752365230466, 0.0004660488767881163, 0.0004965200369985903, 0.0005256740674205771, 0.0005565878779488182, 0.0005790685579108712, 0.0006094748275536516, 0.0006212480165837238, 0.0006317484545961158, 0.0006278975990892175, 0.0006138872620170162, 0.0006014342880170547, 0.0005838738841671147, 0.0005656307661891664, 0.0005485920026793076, 0.000534606872396289, 0.0005160598563007955, 0.0004911412812799184, 0.00046943646208891324, 0.000453138448829993, 0.0004302861951379585, 0.000408002645556418, 0.0003863795215313592, 0.0003571697090754128, 0.00034416114445882267, 0.0003302978424847714, 0.0003264681272679456, 0.00033444574194943624, 0.0003328579688431178, 0.00033811208804006065, 0.0003371160873004378, 0.0003367120206504708, 0.0003286132306487397, 0.0003297389467678005, 0.00033653229081165444, 0.0003486543247548035, 0.00037995897449802206, 0.0004121822591673199, 0.0004324938335628762, 0.000445496952983511, 0.00045017357798756986, 0.00045473398604844393, 0.00046623640431339865, 0.00046842269007057953, 0.00046277341536242326, 0.0004546659684310472, 0.0004394841790740311, 0.00042621489726509394, 0.0004266954428811042, 0.00041940383653046235, 0.0004015103312417111, 0.0003908406564983701, 0.0003771811059967886, 0.00036073939472020173, 0.00034498563752541925, 0.0003254391637675229, 0.00031753361485677633, 0.00032279218471368973, 0.0003314754354750178, 0.00033304366463195623, 0.0003313180399247017, 0.0003110903306913827, 0.0002995481336334517, 0.00028639431077542865, 0.0002863958590882915, 0.00029678066980589924, 0.0003123781787195933, 0.0003190964250000502, 0.00032619257618746856, 0.0003345627845556111, 0.00034122221906304425, 0.0003541302884112282, 0.00036418632651931724, 0.00036802626578486246, 0.00037106425238397407, 0.00037853652865512923, 0.000388277813942935, 0.00039430908365030665, 0.00039629827250535005, 0.00039791596927994037, 0.00039607057334641683, 0.000401589303916368, 0.0004054007763824789, 0.000410647032543115, 0.0004002159363611701, 0.0003945366471573489, 0.00037853775113665035, 0.0003598076866373329, 0.0003435964091135893, 0.00033414745009763974, 0.00033356031792633483, 0.0003353078280923399, 0.00033676529167070104, 0.00034393612870456223, 0.0003478018317858119, 0.00034641891474011566, 0.0003389901947325364, 0.0003190008099101808, 0.00029693884442331714, 0.0002854600645655775, 0.00028681992352965754, 0.0002965979445628869, 0.00030873391938250177, 0.00031754084347490396, 0.0003328149096942832, 0.00034915683681845393, 0.00035637345085279265, 0.00035658646751148215, 0.00036194717116847826, 0.0003660237938598906, 0.00036807260366731866, 0.00037048268293379523, 0.0003725267110386121, 0.00037149675307774065, 0.00036414167153640505, 0.0003555500738025626, 0.00036194967670847173, 0.0003586497232050259, 0.00035045370258077993, 0.0003516316891832462, 0.00035822066570447404, 0.00036511511103375706, 0.00036236754477729125, 0.0003668896631698973, 0.00038433101950971575, 0.0003991423500546483, 0.0004027966731401798, 0.00040194777902699037, 0.0004066556752369152, 0.0004118256684073559, 0.0004095266986592365, 0.0003977426060646384, 0.0003927941063407408, 0.0003912534373219323, 0.00038257847889561897, 0.00037076786068652523, 0.0003645216262512286, 0.00035840904597531466, 0.0003553997131407186, 0.00035554901003087205, 0.0003606074458369387, 0.00035666334596782325, 0.00034904552071293385, 0.00034615383919394516, 0.00034123307903002247, 0.0003480869661850404, 0.0003620755645755745, 0.0003584809399516753, 0.00035538089518562954, 0.0003522010743641551, 0.00035110573973898485, 0.0003480889200384519, 0.00034657127932066366, 0.00035319439044156735, 0.00035786953825625535, 0.0003662197855857488, 0.0003654527769202424, 0.00036931399265973503, 0.0003714298964449895, 0.0003594274144963137, 0.00034327885254151235, 0.000330958158469534, 0.00032135212277750806, 0.0003188486309340747, 0.0003206035293836081, 0.0003207095580332543, 0.00032999433500261686, 0.00032955736802549784, 0.0003265553301896768, 0.00032197668212995535, 0.00032095406236346317, 0.0003262161569794899, 0.000326451926735784], [0.00019248456049757794, 0.0010516176218840546, 0.0017820207637035937, 0.0020066640216789026, 0.0017612605432935655, 0.0013256335267839295, 0.0010111343267863754, 0.0009956283073497742, 0.0011030904669500285, 0.0011354592799771906, 0.0010577208591499945, 0.0009013441256535892, 0.0007474051776774572, 0.0006783392975485386, 0.0007532656096181597, 0.0009421995575869407, 0.0011717099820335406, 0.0013912883418497285, 0.0015786245011707102, 0.0017122946449296141, 0.0017996042286660566, 0.0018375037310530025, 0.0018382181161317479, 0.0018098382113829602, 0.0017584162551003834, 0.0016925669966956357, 0.0016141061645792698, 0.001516203203144557, 0.0014017561117112384, 0.0012827428562304797, 0.0011480902433155347, 0.0010144523306057785, 0.0008853604909045331, 0.0007608760406167853, 0.0006573973072473336, 0.000571978946220287, 0.0005006351388526114, 0.00044252381611072897, 0.00041208766867879804, 0.00037731595037319467, 0.00036252709497554074, 0.0003639236981571612, 0.00038848710822053407, 0.00042047144097639576, 0.00046036986571782563, 0.0004993258643806268, 0.0005408390909138684, 0.0005780643701567398, 0.0006170266931359939, 0.0006453933034309973, 0.0006798792610648804, 0.0007150159498017067, 0.0007428768365049459, 0.0007607553330611421, 0.0007689032793079429, 0.0007815316338658255, 0.0007929561916281453, 0.0007969033567190184, 0.000790751806277854, 0.0007766182589586942, 0.0007590295882578127, 0.0007296674562746776, 0.0006950319514442667, 0.0006614406900872301, 0.0006239141836402252, 0.0005859896843071307, 0.0005454373759153598, 0.0005137232406743626, 0.0004727446096681153, 0.000440569022518947, 0.00040308553077643086, 0.00036985820747231974, 0.00034871041427943347, 0.00033578569649831173, 0.00033526414815128523, 0.00034655361606528455, 0.0003607512821927237, 0.00037878719046976984, 0.0003989193001602304, 0.0004142589524857431, 0.0004303383714062969, 0.0004385833946984527, 0.00044534552983053685, 0.0004538433524717276, 0.00046210964409249715, 0.00047312658502839886, 0.0004746885735819711, 0.0004786139103803124, 0.0004802898469165124, 0.00048190633885035076, 0.0004806895576559609, 0.0004844329423707829, 0.0004775755045627293, 0.00047702166981230187, 0.0004754208880116241, 0.0004765476703599542, 0.0004701796467006296, 0.0004479285983696752, 0.00043881766375505904, 0.0004282095926907898, 0.00042485658504700757, 0.00041623721848030125, 0.00039895693036391276, 0.00037744015380052824, 0.0003454111382282672, 0.000319264073016535, 0.00031138940922723426, 0.00031015656924449916, 0.00030757352584374556, 0.00031026252118983527, 0.00031572372939496393, 0.0003267020480892044, 0.00033700757764248073, 0.0003498702063959484, 0.00036268401147267155, 0.0003709068385100165, 0.00037573075422062845, 0.0003794238672195918, 0.00038982737436171115, 0.0003955504005471304, 0.0004059057518527632, 0.000413334207834736, 0.00041444094700154497, 0.0004185916489349072, 0.00041147914468338064, 0.0004047699194386763, 0.0003942292793546805, 0.0003922557004073941, 0.00039380446524992223, 0.0003947849691125244, 0.00039008367525043044, 0.00037237032236373, 0.0003544785049526687, 0.000343838737756451, 0.0003402503116160408, 0.00034076213922787027, 0.0003324661300676309, 0.0003187267114601165, 0.00031775399130248383, 0.0003187624144910297, 0.00032152444868880503, 0.0003113537679913156, 0.0003104611160155683, 0.0003042637605854504, 0.0003026199297369076, 0.0003052540885797074, 0.0003068007194248226, 0.00031532829783037774, 0.000320903228478077, 0.0003259105974634844, 0.00034019961328038303, 0.00034269112624473266, 0.0003381195706005001, 0.00034080575842004304, 0.00035689941561554896, 0.00036389590573382554, 0.00036341121828583093, 0.0003623927836697547, 0.00037024848372929793, 0.00036519629666572484, 0.0003622977129592282, 0.0003556960039730065, 0.0003352295648866191, 0.0003203466440139343, 0.00033031380342343037, 0.00033661049952163276, 0.00034458704651091744, 0.0003485312353727164, 0.0003451285104744776, 0.0003305035169224285, 0.0003251978844664658, 0.0003246870777513523, 0.00032177756496611207, 0.00031484807128727627, 0.00031466624275529553, 0.00032355923436846605, 0.0003187023526605385, 0.0003051019359574579, 0.00029772380132007514, 0.0002964898578141403, 0.00030107233928832654, 0.00030566161372301857, 0.00031657861118289236, 0.00033067707003571283, 0.00034035049674646276, 0.0003448790698164392, 0.0003510924240690302, 0.0003587179378842312, 0.00036285970808802316, 0.0003617816031951209, 0.0003658323039973033, 0.0003710089469376332, 0.00037673754645901577, 0.0003820125578154661, 0.00038099057291960726, 0.00037320348554056447, 0.00035448921462378157, 0.0003448806824925998, 0.0003349485309027371, 0.0003293751845205723, 0.00032744303875628216, 0.0003367131273753413, 0.0003490076635472488, 0.00034847175632638866, 0.00034878385828573407, 0.0003501796330083074, 0.0003434605616667239, 0.00034444861081523847, 0.00034806626876730335, 0.0003518971830135001, 0.0003545499653086756, 0.0003592556943525035, 0.000355688435692855, 0.000343799174003709, 0.00034420614962376125, 0.0003478131521879554, 0.00035495582573021083, 0.0003659612704046205, 0.0003654725725040409, 0.0003610439196676593, 0.0003609746343565391, 0.0003761823394295755, 0.00037806283841974804, 0.00037511451124814886, 0.00036864608214127, 0.00035335988964921896, 0.00034626461772285024, 0.00033977476863413316, 0.00033797559746942855, 0.00033581909040874105, 0.00033126765044968554, 0.0003271559630992314, 0.00032745389738686307, 0.00033568888862303876, 0.0003471122740716699, 0.00034607434151591096, 0.00035096453854113627, 0.00035821632002693503, 0.0003603564764459601, 0.00036098683650529444], [0.0001971906342986473, 0.0009436770093449662, 0.0017903615828632911, 0.0023688430825662085, 0.0026277930218208804, 0.0025981570293938517, 0.0023430484230493993, 0.0019843522056840488, 0.00164608397675791, 0.0014366089355776338, 0.0013287771907396367, 0.001257552469874843, 0.0011662044914467506, 0.001060114931365169, 0.0009220931842092048, 0.0007524048147298822, 0.0005593150648910133, 0.000380168151742633, 0.0002987198116022273, 0.0003747100846162048, 0.000522252245790061, 0.0006704876913818497, 0.0008089764661789229, 0.0009277776879375563, 0.001028788874929232, 0.0011181548859206152, 0.0011876276532598654, 0.0012386198550260762, 0.0012652559496504237, 0.0012728696207121113, 0.0012504860922884714, 0.0012187031204850987, 0.0011822061653469485, 0.0011391692367459447, 0.0010822294311805612, 0.0010308102590524874, 0.0009927785331935238, 0.0009514198326841331, 0.0009145843210892337, 0.0008660512009827087, 0.0008045745908570695, 0.000749489511670865, 0.0006862707280469715, 0.0006292204314913604, 0.0005697755206604711, 0.000519250005566727, 0.00046509603179165977, 0.0004123450116723596, 0.0003718876427418743, 0.00033745648619648886, 0.00030713691921275274, 0.000292029492708215, 0.0002884160707556697, 0.00029826233964251305, 0.00031969908617804626, 0.00035185334496076547, 0.0003902078021961476, 0.00043551651244683686, 0.0004823285943008883, 0.0005295732917588309, 0.000563734345196851, 0.0005851197226345319, 0.0005925236736588136, 0.0006021679457976723, 0.0006195746276844801, 0.0006320316276714352, 0.0006400003314264572, 0.0006469455140415465, 0.0006461563025553427, 0.0006449039862698092, 0.0006362093128726116, 0.0006214563090944251, 0.0005988522347413793, 0.0005715161906688824, 0.0005379297870788254, 0.0005082667871413742, 0.0004686459523829076, 0.0004243941268526984, 0.0003904137979348826, 0.0003623591083468068, 0.0003512920770843973, 0.0003394161282054285, 0.0003224789809491933, 0.0003070255889723648, 0.0002919865521489379, 0.00030284238115479403, 0.0003086820238151342, 0.0003178532641542878, 0.0003303654067577483, 0.00033511599477098784, 0.0003360175027655945, 0.0003509210811459917, 0.0003637074986335061, 0.00036610186061080525, 0.0003777913538173377, 0.0003859309912947304, 0.00039531903067840745, 0.0003956298260601256, 0.00040168826305332536, 0.0003981213173861595, 0.0004077762402700397, 0.00042483448035268376, 0.00043342523068474196, 0.00043958045126634836, 0.00043151303722516735, 0.00041963972011121623, 0.0004078034025988596, 0.0004004685691443844, 0.00039898537132338955, 0.00038719166946731763, 0.00037390150349609003, 0.00035885355853441567, 0.0003400989728419519, 0.0003241268570612753, 0.00029979234220731176, 0.0002902710023818706, 0.00028232171579390346, 0.00028567241478884335, 0.00029719732563013095, 0.0002980665058111549, 0.0002968539998647386, 0.0002988207144937582, 0.0003032113973129806, 0.00031185002282126757, 0.0003138921536817776, 0.0003219907867118541, 0.0003256394139184004, 0.00033052567842272265, 0.00033204188170079364, 0.00033772688909426923, 0.00034420813431989357, 0.0003508595739881049, 0.00035069917895754675, 0.0003538804688017587, 0.0003581250786830431, 0.0003702253954671382, 0.00036987781668401296, 0.0003635706618803457, 0.0003654276857332882, 0.0003512237343584639, 0.00034603337315251544, 0.00035079053156108537, 0.00036010598882787987, 0.00036676357388460193, 0.0003589955979833231, 0.0003418980696608517, 0.00032528325095592753, 0.00031589984817178234, 0.00031550767628805244, 0.00031905896739918967, 0.000329108676997094, 0.0003186915788909215, 0.0002995305823081155, 0.0002816753618228173, 0.000275054912306548, 0.0002709781462794926, 0.00028304608020924, 0.00030103232921310845, 0.00031347185950310406, 0.000316633083368366, 0.0003277601520922137, 0.00033232522642316745, 0.000321553635416008, 0.0003038069292823206, 0.0003025881721491061, 0.0003007074054262286, 0.0003091170945096856, 0.000331094413477259, 0.00034658906423100475, 0.0003540444636164333, 0.00036518306084421225, 0.00037686941074961027, 0.00037353705829813337, 0.0003603178472260589, 0.00035494766012501096, 0.0003543907874575467, 0.0003518612754708758, 0.00034213069557616644, 0.0003238668750502895, 0.0003150947764866063, 0.0003083203823107147, 0.00030868924326638323, 0.00030904781961495935, 0.000313681055341247, 0.00031347342315006256, 0.00030602296131619427, 0.0003050810722207428, 0.00031750718375930586, 0.00032298305032975636, 0.000326163028763634, 0.00034416895138833037, 0.0003592120508166008, 0.000370122696825528, 0.0003712481164568011, 0.00037239398044382053, 0.00037611633990599166, 0.00037328112876251356, 0.00036734076359431903, 0.00035439951619826114, 0.00034318739637243374, 0.0003239224865859068, 0.0003100540326121415, 0.0003107137903235921, 0.0003051857949248604, 0.0003101548427921408, 0.0003106940966718885, 0.00031261841920881444, 0.0003077095536391225, 0.0003123436603331146, 0.0003068839222289106, 0.0003184828034337509, 0.0003278436974410352, 0.00034393115102838854, 0.0003506559757653062, 0.00034551796794678847, 0.00033635647561253357, 0.00032830929279879404, 0.0003297332962333895, 0.00033071914692661317, 0.00033087633859698944, 0.0003329041756581801, 0.0003370146766753406, 0.00033998908292998104, 0.00034512539633405786, 0.00034393070079988155, 0.0003339098436765167, 0.00032408716366106655, 0.0003057696044198382, 0.0002983945912157644, 0.00030201472476296283, 0.0003064711503446549, 0.00030949200640315315, 0.00030189753214430917, 0.00030030186857023933, 0.0002999710132976508, 0.00030916054464686385, 0.000318143857699804, 0.00033113263020892046, 0.0003377044226276293, 0.0003382683822003082]], "fit": [[0.2290554355657238, 0.18439372895679745, 0.14288849772290596, 0.10757805759988864, 0.08024515322953277, 0.06094908007269929, 0.0482394802533718, 0.03980198893274362, 0.033232099454096345, 0.02667583132929495, 0.01917946520631075, 0.01071241992547449, 0.0019293007158149985, -0.006204151685720671, -0.012786854075062692, -0.017255850791715006, -0.019505600665741432, -0.01985558968478319, -0.01890970134656241, -0.017370112320634953, -0.01586601641616405, -0.014839087521577036, -0.014502144477386923, -0.01486367462736944, -0.01579486507236252, -0.01711010486299315, -0.018635622032046675, -0.02025070221170293, -0.021897611532733695, -0.0235662141218832, -0.025265027676581165, -0.026991491710767285, -0.02871138300382997, -0.030352324456733006, -0.031811104683145554, -0.03297057524975014, -0.03372002257761774, -0.033973156276515044, -0.03367965532306707, -0.03282871104682966, -0.03144535514510646, -0.029581957651766706, -0.02730787051843691, -0.024699860427843476, -0.021835035624644672, -0.018786831452269934, -0.015623639502766157, -0.012409074243179302, -0.009202733089473773, -0.006060543558219717, -0.0030342407711663228, -0.00016999706276027296, 0.0024934141695557473, 0.004926374263491607, 0.007109585317262763, 0.00903432089777095, 0.010701684301108056, 0.012121028180244606, 0.013307844039467467, 0.014281483729234153, 0.015063035711192127, 0.015673577464460235, 0.016132901982690833, 0.016458706902209838, 0.01666616266753308, 0.01676774861358051, 0.016773256314414755, 0.016689892808728193, 0.016522454963660848, 0.016273576128266947, 0.015944059644512745, 0.015533310063237583, 0.015039856913725303, 0.014461945261032918, 0.013798149654276599, 0.013047958777461541, 0.012212279226752883, 0.011293817237296524, 0.01029731353510261, 0.00922962459806927, 0.008099659693111414, 0.006918194618211559, 0.005697589233222516, 0.0044514371535374336, 0.003194173861671739, 0.0019406657060086789, 0.000705798294449352, -0.0004959204329535412, -0.0016507293944340985, -0.0027459442537942423, -0.0037702377321486838, -0.004713861710745138, -0.005568804821465156, -0.006328882294881453, -0.0069897584247601285, -0.007548905700663087, -0.008005507992383473, -0.008360317748252048, -0.00861547875547199, -0.008774326549822442, -0.008841178162048578, -0.008821121764620247, -0.008719815192445851, -0.008543300494949887, -0.008297839820579623, -0.007989776156720514, -0.007625420807014389, -0.007210968003931991, -0.006752435731179817, -0.0062556306748493655, -0.005726134252674946, -0.005169305917003445, -0.004590299421999705, -0.003994087514506316, -0.0033854905588443455, -0.0027692049238795167, -0.0021498275081649944, -0.0015318735000088928, -0.0009197852976920012, -0.0003179313830219937, 0.0002694052126878523, 0.000838048437570956, 0.0013839596657765872, 0.0019032754515007281, 0.002392350590491328, 0.0028478042442095014, 0.0032665667772722555, 0.0036459249849486283, 0.003983563531047159, 0.004277600661090129, 0.0045266165819610495, 0.004729673285540613, 0.004886325016780172, 0.004996619022101374, 0.00506108663854345, 0.005080725176423847, 0.005056971390582537, 0.004991667614095949, 0.004887021835139373, 0.0047455631288709065, 0.004570093912816095, 0.004363640481174318, 0.004129403198747745, 0.0038707076090076474, 0.0035909575447131787, 0.0032935911356436554, 0.0029820403985248533, 0.002659694880680743, 0.0023298696218639323, 0.0019957775072602904, 0.0016605059162909793, 0.0013269974321164495, 0.0009980342692365296, 0.0006762260028067418, 0.0003640001428517692, 6.359508731999732e-05, -0.00022294499369086344, -0.0004937737488777272, -0.0007472450593170524, -0.0009819145515002534, -0.0011965404099100547, -0.0013900836118632585, -0.0015617076341654902, -0.0017107776161871006, -0.0018368589104315975, -0.0019397149117144799, -0.0020193040309033103, -0.002075775669047043, -0.0021094650520369967, -0.002120886803336987, -0.0021107271608325788, -0.0020798347810683125, -0.0020292101173784273, -0.0019599934048722917, -0.0018734513321613058, -0.0017709625245512694, -0.0016540020039247695, -0.001524124824853496, -0.001382949113222213, -0.0012321387519165076, -0.0010733859675176795, -0.0009083940725197845, -0.0007388606098137697, -0.0005664611309076768, -0.000392833817685395, -0.00021956513076647075, -4.817663714657394e-05, 0.00011988686275967204, 0.00028326782185965956, 0.0004407049928293021, 0.0005910410111901023, 0.0007332285202493788, 0.0008663348680135516, 0.0009895454271315958, 0.0011021656056826802, 0.001203621629148768, 0.0012934601823723535, 0.0013713470050213444, 0.0014370645355304555, 0.0014905086972180743, 0.001531684916897891, 0.0015607034614411883, 0.0015777741720022689, 0.0015832006695520025, 0.0015773740994534562, 0.0015607664774499631], [-0.11770108065857748, -0.12035530669032275, -0.11540365413547415, -0.1048824020056619, -0.09186423205211486, -0.07925669366069622, -0.06899333607576638, -0.061732239738811596, -0.057010583653941876, -0.05369176056600901, -0.0505015384083646, -0.04647565461662717, -0.04121003087996079, -0.03488714276454321, -0.02812189440116747, -0.021711281513215108, -0.016379747329712507, -0.012592306385179018, -0.010472291617707415, -0.00982340516107295, -0.010227382597892104, -0.011174762223090506, -0.012187332264567268, -0.012902955565444907, -0.013110661083457403, -0.012740200563498179, -0.011821425351250893, -0.01043302300467986, -0.008657912170984898, -0.006556118349273285, -0.004158076354814721, -0.0014745641432973716, 0.001484524816393988, 0.0046911602273795785, 0.008086634608019845, 0.011578871565806056, 0.015049382954906335, 0.01836694889558825, 0.02140377454807182, 0.02405000556619674, 0.026223692167100687, 0.027875001018438247, 0.028985105347520086, 0.029561316771578274, 0.029630474096116056, 0.029232421811011638, 0.028414803096973272, 0.027229632762248136, 0.025731452266383417, 0.023976461106437696, 0.022021914658134755, 0.019925229087466433, 0.017742530218428587, 0.015526701336724402, 0.013325224277504205, 0.011178214247904175, 0.00911701756215755, 0.007163608474430869, 0.005330842821662418, 0.0036234587067080345, 0.0020395990580403056, 0.0005725856434149754, -0.0007873055281615738, -0.0020512520367318623, -0.0032305773653707737, -0.004335752529588376, -0.00537567883578061, -0.006357199675497126, -0.007284790639075661, -0.00816039406866212, -0.008983384973767087, -0.009750670560640285, -0.010456930314693526, -0.011094997205030942, -0.011656366488504336, -0.012131802040905248, -0.012511996371842008, -0.012788233195449333, -0.01295300207167132, -0.013000522427815343, -0.012927146873385729, -0.01273162814296084, -0.012415247490733236, -0.011981813018201982, -0.011437543441841473, -0.010790856391830047, -0.010052081323837024, -0.009233116607387537, -0.008347049279212182, -0.00740775491296553, -0.0064294942353210534, -0.005426522355378953, -0.004412725441458661, -0.0034012980557671935, -0.0024044719655583096, -0.0014333041188713492, -0.0004975278293432952, 0.00039453258802984396, 0.0012359870606212997, 0.0020213512173883597, 0.002746472615387751, 0.003408421625056598, 0.004005357367260403, 0.004536378884938946, 0.005001370979682851, 0.00540085302002599, 0.005735837679000837, 0.006007705091542119, 0.006218096410903325, 0.006368829237308997, 0.006461835931854329, 0.006499124455337419, 0.006482760131911106, 0.00641486568152711, 0.006297636040806742, 0.006133363936084196, 0.005924471903928526, 0.005673546470665055, 0.005383370478771029, 0.005056950041964232, 0.004697533267848871, 0.004308618647632373, 0.003893951818497713, 0.003457510203580724, 0.0030034757838610024, 0.0025361969221127517, 0.0020601407172975705, 0.0015798378027389768, 0.0010998218046670617, 0.0006245658471218368, 0.00015841852826826985, -0.0002944582893531604, -0.0007301477226671353, -0.0011450302747694195, -0.0015358288830211804, -0.0018996454824466093, -0.002233988375298258, -0.002536790112863923, -0.002806415987949098, -0.003041663588193206, -0.0032417541577653697, -0.0034063167487824097, -0.003535366309182335, -0.003629276950082732, -0.0036887516657847243, -0.0037147897494629995, -0.003708653065434742, -0.0036718322145836337, -0.003606013473875516, -0.0035130472151665756, -0.003394918323718682, -0.0032537189533563622, -0.003091623782250528, -0.0029108677786262925, -0.00271372635523732, -0.002502497689285282, -0.002279486912696589, -0.00204699183653069, -0.0018072898613171223, -0.0015626257393938133, -0.0013151998918110963, -0.0010671570362547193, -0.000820574948470407, -0.0005774532524794413, -0.0003397022092891783, -0.0001091315450982435, 0.0001125605759049246, 0.0003237982754341263, 0.0005231381822343944, 0.0007092789246102498, 0.0008810696570456962, 0.0010375173867571133, 0.0011777928827303166, 0.001301234978371733, 0.001407353117169486, 0.0014958280362024278, 0.0015665105322756338, 0.0016194183072090688, 0.0016547309398007054, 0.0016727830799133888, 0.0016740560030290479, 0.0016591676999177898, 0.001628861704679882, 0.0015839948846946017, 0.001525524427762805, 0.001454494265186659, 0.0013720211652820259, 0.0012792807207568895, 0.0011774934366285505, 0.0010679111041562812, 0.0009518036219673625, 0.0008304463994833769, 0.0007051084511708861, 0.0005770412641843561, 0.0004474684976086522, 0.0003175765495172677, 0.00018850600899830976, 6.134399450392013e-05, -6.2882632520001e-05, -0.00018321319883151028, -0.0002987583214843759, -0.0004087042100986664, -0.0005123161995343386, -0.0006089415423789212, -0.0006980114886447448, -0.0007790426773974161], [-0.11995575744279714, -0.07269023614514357, -0.035924974521199464, -0.010575171659760484, 0.004752736257975371, 0.01294713978364831, 0.01732985567094256, 0.0207132427448044, 0.024817195845169084, 0.03012660765391662, 0.03612605938716596, 0.04175729140625534, 0.045918967144616844, 0.04785887956715951, 0.047373911381690205, 0.04480635923395933, 0.04088436116588748, 0.03648609741841617, 0.0324097983115366, 0.029210778264106042, 0.02713399882078281, 0.026137916371324538, 0.025981628355384218, 0.02633697644145583, 0.026889927558266635, 0.02740735709571882, 0.027760833706962973, 0.027912985824757576, 0.027881010064146505, 0.027694586083817453, 0.027362663603361502, 0.0268573983828109, 0.026116481027255486, 0.02505939424189728, 0.023610031239596672, 0.021717860602615033, 0.01937182819075976, 0.016604359955043287, 0.013486019846800123, 0.010113701725985113, 0.0065962588933539575, 0.003041226420427933, -0.00045485991160724125, -0.0038115693053961293, -0.006965522212321763, -0.009868511522042586, -0.01248444460184055, -0.014786525567461451, -0.01675553317947127, -0.018379393312742114, -0.019653706566005933, -0.020582597098678407, -0.021179224722800167, -0.02146549231774142, -0.02147078115369524, -0.021229846965941435, -0.02078022431875455, -0.020159573829702765, -0.019403368831616696, -0.018543191219260236, -0.01760574249534343, -0.01661252516896983, -0.015580046239640967, -0.014520352150169256, -0.013441717390743816, -0.01234935783596686, -0.011246101191613941, -0.010132999936714173, -0.009009904171975421, -0.007876019639697612, -0.006730464684471556, -0.005572818532566708, -0.004403632209416012, -0.00322486054170912, -0.002040172748704651, -0.0008551095864043259, 0.00032292686578808214, 0.0014848441105720029, 0.0026201661000347523, 0.003717439209817439, 0.004764695613842188, 0.005749934139400052, 0.006661585126907385, 0.007488934429972517, 0.008222490227321345, 0.00885428328754973, 0.009378096160073082, 0.009789619684461839, 0.010086536919922727, 0.010268535916994405, 0.010337254318672962, 0.01029616086837747, 0.010150381424659636, 0.00990647967135081, 0.009572204889727182, 0.009156220501634532, 0.008667827345767818, 0.008116694780599058, 0.00751261088655472, 0.00686526057284629, 0.006184037636159289, 0.0054778940941348515, 0.004755227666771954, 0.004023806238916695, 0.003290726546336932, 0.0025624031588020145, 0.0018445830265255083, 0.0011423803502355005, 0.00046032628595767166, -0.00019757201898361332, -0.000827768349150907, -0.0014271151568026968, -0.0019928063160382595, -0.0025223282732438775, -0.00301342201431108, -0.003464057247417247, -0.003872419186652979, -0.004236907385650151, -0.004556145268893429, -0.00482899838123134, -0.0050545989432770775, -0.005232374063761801, -0.005362074906900537, -0.005443804221169709, -0.005478039878058361, -0.005465652416038501, -0.005407915007245561, -0.005306504734530357, -0.0051634945585695025, -0.004981335844103435, -0.004762831778337402, -0.004511102432532151, -0.004229542572292884, -0.003921773599473132, -0.0035915912001936116, -0.003242910375805691, -0.0028797095486331917, -0.00250597536882739, -0.00212564971350238, -0.0017425801781765357, -0.0013604751287435816, -0.0009828641254875006, -0.000613064264232595, -0.00025415271745102817, 9.105448795768806e-05, 0.0004200176396237699, 0.0007304828254746923, 0.001020486254521133, 0.001288354037759178, 0.0015326981194707138, 0.001752409074293066, 0.0019466464738588664, 0.002114827483521032, 0.0022566142807506975, 0.0023719007990169482, 0.002460799201397315, 0.0025236263837631946, 0.0025608907045622156, 0.0025732790425930163, 0.002561644200311013, 0.002526992601514095, 0.002470472180903424, 0.0023933603299589393, 0.0022970517486522934, 0.0021830460545946345, 0.0020529350183150193, 0.0019083893228885743, 0.0017511447850518023, 0.0015829880199952314, 0.0014057415799120017, 0.0012212486439449701, 0.001031357381546273, 0.0008379051499915378, 0.000642702717935145, 0.0004475187290792239, 0.0002540646324719699, 6.398030844182042e-05, -0.00012117938796068388, -0.00029995696010747365, -0.00047100329723570936, -0.000633087243705224, -0.0007851035919258854, -0.0009260794179486124, -0.0010551787169249774, -0.0011717053332960113, -0.0012751042162066114, -0.0013649610630195174, -0.0014410004419430017, -0.001503082507997334, -0.0015511984444220436, -0.0015854647740475279, -0.0016061166922547818, -0.0016135005752865674, -0.0016080658153941854, -0.0015903561282860756, -0.0015610004693543175, -0.0015207036839999652, -0.0014702370048593509, -0.0014104284956075758, -0.0013421535279603061, -0.0012663253660849243, -0.001183885921319685, -0.0010957967302077365, -0.001003030200572381, -0.0009065611637567401, -0.0008073587661763533], [0.2219279628450905, 0.17680520690177898, 0.13526593432501044, 0.10009721285545388, 0.07290849889310165, 0.05367934308239031, 0.04096264356694258, 0.03250199954202446, 0.02597095133971023, 0.019583237334867526, 0.012423279481346035, 0.004463249919561546, -0.0036691641555194835, -0.011052141668877484, -0.016831236057949242, -0.020481393498053693, -0.021920167816892013, -0.021475045304635978, -0.019746983112605608, -0.017430659087018772, -0.015149386587274357, -0.01334485255375765, -0.012237334908884904, -0.011849197045311498, -0.012069135841325296, -0.012729270551746915, -0.013670777948149271, -0.014783212839640103, -0.01601387310683218, -0.017353024120415263, -0.01880628537687055, -0.020366432279226798, -0.021994106756217234, -0.023612123141653996, -0.025113033736474447, -0.026375837224040213, -0.027285936957239437, -0.02775271159149391, -0.027720805105378988, -0.027173651385907334, -0.02613000748222287, -0.02463580077355968, -0.022754157887929886, -0.020556159672608276, -0.01811396205019807, -0.015496827312013496, -0.012769671201582084, -0.009993166387369287, -0.007224313263057213, -0.004516618911878433, -0.0019194568939608072, 0.0005233616559179887, 0.0027754319757665223, 0.00480948711060393, 0.006608527984360852, 0.008166042704979818, 0.009485246206181859, 0.010577494104802755, 0.011460173390439003, 0.012154423717606066, 0.012683004642058907, 0.013068526074774439, 0.013332140055726959, 0.013492686300243644, 0.013566214140200528, 0.013565776446301591, 0.013501400478584806, 0.01338017175383926, 0.013206403264165747, 0.012981890205868098, 0.012706262458663343, 0.012377442830920118, 0.011992203277512431, 0.011546791284686319, 0.01103758169064078, 0.010461700481725539, 0.009817568507820458, 0.009105323473334205, 0.008327094735391482, 0.007487123311944242, 0.006591735413023736, 0.005649189345839158, 0.004669421948109962, 0.003663722287030191, 0.0026443586143927583, 0.0016241811583137314, 0.0006162196843725432, -0.0003667082529629533, -0.0013123645752366035, -0.002209421159605632, -0.003047742594279236, -0.0038186120136208344, -0.004514893256376186, -0.0051311257611792, -0.005663552281284221, -0.006110083256221697, -0.006470205064967124, -0.006744842018004639, -0.006936183590583602, -0.007047489001708147, -0.007082880906356539, -0.0070471389008020914, -0.006945501992692428, -0.006783487393728976, -0.00656673113695463, -0.0063008542222454415, -0.005991356315275854, -0.00564353749225461, -0.005262447145117144, -0.004852857951711248, -0.00441926179545809, -0.003965883721280338, -0.003496709473471939, -0.003015521902305075, -0.0025259415574004672, -0.002031467092143251, -0.0015355116467320518, -0.001041432101695961, -0.0005525489324297408, -7.215528026322505e-05, 0.00039648527562462487, 0.0008501519599409492, 0.0012856900755633116, 0.0017000427638827757, 0.0020902892824077777, 0.002453687555168065, 0.002787718619021603, 0.0030901305911466056, 0.003358979907103864, 0.003592667808695919, 0.0037899703771209193, 0.003950060787649445, 0.004072522883376518, 0.004157355602882534, 0.004204968225864615, 0.0042161668000574755, 0.004192132463552977, 0.004134392664859116, 0.0040447864995654895, 0.003925425523165123, 0.003778651464946162, 0.003606992262447798, 0.003413117767501992, 0.003199796353403243, 0.002969853489786813, 0.0027261331595936677, 0.002471462783360972, 0.0022086221018029267, 0.0019403162590668703, 0.0016691531356235198, 0.0013976248092525399, 0.0011280928808741159, 0.0008627772928665801, 0.0006037481927425603, 0.00035292035439482843, 0.00011204966054609688, -0.00011726882997957822, -0.0003336016626816546, -0.0005356769857303451, -0.0007223840615865266, -0.0008927725056536504, -0.0010460513829884284, -0.0011815882152346213, -0.0012989078791990727, -0.001397691319203214, -0.0014777739498780015, -0.0015391435957847798, -0.0015819377995290413, -0.0016064403303849178, -0.0016130767395818781, -0.001602408834399418, -0.0015751279786711063, -0.001532047169511106, -0.0014740918862051, -0.001402289754443799, -0.001317759114787175, -0.0012216966260969533, -0.001115364070723817, -0.001000074557003854, -0.000877178335119255, -0.0007480484541216412, -0.0006140664908899571, -0.00047660857641602895, -0.00033703193186768106, -0.0001966621074525484, -5.678109249038416e-05, 8.138356328180829e-05, 0.00021666850783161145, 0.00034798314659132003, 0.00047431695715059177, 0.000594745541611994, 0.0007084354261463726, 0.000814647640707701, 0.0009127401313889297, 0.0010021690732466995, 0.0010824891625441696, 0.0011533529744153868, 0.0012145094752719007, 0.0012658017793213568, 0.0013071642359154358, 0.001338618929713837, 0.0013602716694847677, 0.0013723075343842308, 0.001374986039342614, 0.0013686359742390356, 0.0013536499652718318]], "comps": [[[0.03039291277519132, 0.018096860942735125, 0.003742103944006763, -0.00820291340608754, -0.015009533307467805, -0.01602671605158243, -0.012362566402680658, -0.006155270338754904, 0.00026614931497348976, 0.005072456448332395, 0.0073206736994774, 0.0070024140448526045, 0.004821859586878833, 0.0018297531213791165, -0.0009507009311500946, -0.0028005108936062224, -0.0034309335797953443, -0.002960137080328409, -0.0017828078918964174, -0.0003945011334321059, 0.000769772006425566, 0.001441448412614318, 0.001552812599328656, 0.00120753208394989, 0.0006108164118811083, -1.177184665545242e-05, -0.0004816520751125587, -0.000705389756242618, -0.0006801259408298069, -0.00047262661288144, -0.00018408475088248916, 8.616001228040123e-05, 0.0002676797161703418, 0.00033151670008508036, 0.000288246116754646, 0.00017555845769458867, 4.131566072904388e-05, -7.214156558132585e-05, -0.00013839086760305367, -0.00015042243733243556, -0.00011791987643979629, -6.057202950714445e-05, -2.2021901698395725e-07, 4.5705442733883385e-05, 6.795287516628871e-05, 6.604647297870188e-05, 4.631203802858834e-05, 1.849277497875681e-05, -7.768545074627384e-06, -2.557517770957636e-05, -3.2026672185953425e-05, -2.8062603228897565e-05, -1.728066308122519e-05, -4.302536503315736e-06, 6.751464544961494e-06, 1.3282800422454582e-05, 1.456884353892608e-05, 1.1512643007764216e-05, 6.0026713805968525e-06, 1.5343589650250163e-07, -4.334203252634704e-06, -6.54464009643799e-06, -6.412521999752566e-06, -4.536744604966569e-06, -1.8551922054018505e-06, 6.962976443487221e-07, 2.4425391960554893e-06, 3.0933626898784142e-06, 2.731529914361369e-06, 1.7003005853468627e-06, 4.458662295669407e-07, -6.308908001885197e-07, -1.2745095637082264e-06, -1.4107699492434615e-06, -1.1237354250959222e-06, -5.944840938134911e-07, -2.7687506190579942e-08, 4.107182666084911e-07, 6.301755250951619e-07, 6.224826222733286e-07, 4.442955596609679e-07, 1.8587346287175654e-07, -6.19768418581142e-08, -2.331731159904427e-07, -2.9871826415252567e-07, -2.658263983408322e-07, -1.672332355983324e-07, -4.600655344480471e-08, 5.885772701610433e-08, 1.222545414535397e-07, 1.3658585747604929e-07, 1.0966180275888007e-07, 5.8839706141164964e-08, 3.92678742732633e-09, -3.889176054570351e-08, -6.066436359050253e-08, -6.041501254330311e-08, -4.349899124899388e-08, -1.8600418533935648e-08, 5.471109002523592e-09, 2.2249665825581715e-08, 2.884057101684092e-08, 2.5864553302268574e-08, 1.644204117533525e-08, 4.729200643422807e-09, -5.4813656954823625e-09, -1.1723368803236866e-08, -1.3221276771761894e-08, -1.0699172003053167e-08, -5.820307323292395e-09, -5.011744397245768e-10, 3.6798853475724796e-09, 5.8384902398041435e-09, 5.8624871091892235e-09, 4.257633034764922e-09, 1.8592452551628963e-09, -4.781742062290375e-10, -2.122121529693994e-09, -2.783916928438047e-09, -2.516095595351614e-09, -1.615956016897012e-09, -4.84495713741832e-10, 5.095014804092261e-10, 1.123834347357274e-09, 1.2795547572768657e-09, 1.0436372789891816e-09, 5.754086352883051e-10, 6.026781564832604e-11, -3.479020689519007e-10, -5.617727158514952e-10, -5.68772267005085e-10, -4.166210873430462e-10, -1.856470696050499e-10, 4.1281236466649375e-11, 2.0230751607245912e-10, 2.686693835813049e-10, 2.4471753376605026e-10, 1.5876259462951062e-10, 4.948558552475962e-11, -4.72606811552591e-11, -1.076989291257242e-10, -1.2381173911997033e-10, -1.0177818832890015e-10, -5.685531797104013e-11, -6.974947383238987e-12, 3.2863002674513494e-11, 5.4039608286443484e-11, 5.517145821576392e-11, 4.075682087424936e-11, 1.8518387148564644e-11, -3.5088418222295597e-12, -1.9277096766225202e-11, -2.5923204173081114e-11, -2.37968410892339e-11, -1.559249635951625e-11, -5.040614203700137e-12, 4.373893491343529e-12, 1.0317542651189178e-11, 1.1977932503824205e-11, 9.923539553606644e-12, 5.614856978068209e-12, 7.859182031522492e-13, -3.101450140170587e-12, -5.197008409872054e-12, -5.350693577308999e-12, -3.98609221235406e-12, -1.845464712120688e-12, 2.9225311395754765e-13, 1.8359102675318368e-12, 2.5007301670697254e-12, 2.313610525018733e-12, 1.530860743622419e-12, 5.121709781881035e-13, -4.0378780803742506e-13, -9.880828871801158e-13, -1.158560120223835e-12, -9.673557969142522e-13, -5.542264853414158e-13, -8.682320644761752e-14, 2.92420406895879e-13, 4.996690502514991e-13, 5.188302200041105e-13, 3.8974830556572293e-13, 1.8374591296951505e-13, -2.3678713589438097e-14, -1.7475650602355235e-13, -2.41185749882701e-13, -2.2489423339383375e-13, -1.5024909410630211e-13, -5.1924081190890984e-14, 3.717427840384424e-14, 9.459298280619986e-14, 1.1203959175116604e-13, 9.427891047575581e-14, 5.467948411007269e-14, 9.447096466697851e-15, -2.7543033499683653e-14, -4.802831138530562e-14, -5.029907315848e-14, -3.8098928725679957e-14, -1.8279276250490966e-14, 1.8435862023378176e-15, 1.6625650655457248e-14, 2.325637762700188e-14, 2.185666480697321e-14, 1.4741699975225078e-14], [0.04475279737093818, 0.04247614326681098, 0.038219785462668125, 0.03240497114068444, 0.02549149248462447, 0.01794987834761516, 0.010235834521969306, 0.002768035190231119, -0.004089917484198814, -0.010042847953892625, -0.014872454401116682, -0.01844090435128088, -0.02068988148262687, -0.021635592392292822, -0.021360400876875713, -0.020001865328826866, -0.017740011641701723, -0.014783681776821546, -0.011356761417189254, -0.0076850153226268765, -0.003984153839116233, -0.00044962703905929673, 0.002751497015196555, 0.005486357789909942, 0.0076597603401530705, 0.009215325012794848, 0.010134502003328091, 0.010433717558699665, 0.010159988874919947, 0.009385390370250596, 0.008200775134235812, 0.006709153335571496, 0.005019106658262477, 0.003238577696387527, 0.0014693195200478216, -0.00019777250631192593, -0.0016862928828304078, -0.002936837754039864, -0.003908378748279515, -0.004578542281415047, -0.004942890283541317, -0.005013340564711396, -0.004815895837740044, -0.004387869316875327, -0.0037748020288088957, -0.003027263310998015, -0.0021977127202580265, -0.0013375803895052164, -0.0004946956551905909, 0.0002888374432284944, 0.0009782523890491015, 0.001547187986094689, 0.0019782111409701684, 0.0022628224521406928, 0.002400996522961025, 0.0024003278777102732, 0.0022748667205310167, 0.0020437364073286634, 0.0017296265817334363, 0.001357252910064786, 0.0009518669082964246, 0.0005378883201722353, 0.00013771881641015004, -0.00022921957951845014, -0.0005471940048997203, -0.0008046067473459125, -0.0009941811123014253, -0.0011129037579674815, -0.0011617510805607125, -0.0011452356817220146, -0.0010708146716228526, -0.000948204533537463, -0.0007886476213005763, -0.0006041733273093553, -0.00040689289153605023, -0.0002083611382250108, -1.9031585400339675e-05, 0.000152176154239519, 0.0002981855133538767, 0.00041394503263120637, 0.0004964867033561035, 0.0005448700438907882, 0.0005600263536394122, 0.0005445213226206005, 0.000502256586759585, 0.0004381319164659693, 0.0003576895845941429, 0.00026676121191222905, 0.0001711352103444376, 7.626004365592904e-05, -1.300487424216563e-05, -9.258249438185908e-05, -0.00015931123673387136, -0.00021101703730456048, -0.0002465267539600515, -0.00026562815315469196, -0.00026898395133938464, -0.0002580090203669781, -0.00023472086280691004, -0.0002015738333871234, -0.0001612873707558991, -0.00011667777921197827, -7.050195241345392e-05, -2.531996275115325e-05, 1.661824018867708e-05, 5.345856204708702e-05, 8.379925033351718e-05, 0.00010671814917274625, 0.00012177225522499325, 0.00012897239392629665, 0.0001287368448072471, 0.00012182845318035296, 0.00010928016647573634, 9.231403713763024e-05, 7.225856489607475e-05, 5.0468845726103724e-05, 2.825339785768617e-05, 6.8107971812598205e-06, -1.2821572063721966e-05, -2.9805208408252624e-05, -4.352403409475499e-05, -5.359398967347714e-05, -5.985959097176235e-05, -6.23789436134896e-05, -6.13991597498591e-05, -5.732442461643893e-05, -5.06791159873715e-05, -4.2068394358493965e-05, -3.213856919142421e-05, -2.153932548867761e-05, -1.0889587803561866e-05, -7.484301878600739e-07, 8.407964079535992e-06, 1.6202705169304973e-05, 2.236777858029674e-05, 2.6746996313620527e-05, 2.929283316217831e-05, 3.00579299497889e-05, 2.918224404618361e-05, 2.6876954945060183e-05, 2.3406289662042893e-05, 1.906842334007373e-05, 1.4176541925392449e-05, 9.041035633720694e-06, 3.953635317926471e-06, -8.258791954571705e-07, -5.079967022847732e-06, -8.640378449609516e-06, -1.1391931248962636e-05, -1.327314534277426e-05, -1.4274019923937369e-05, -1.4431357122833192e-05, -1.3822123134040825e-05, -1.2555390251314682e-05, -1.0763422218871946e-05, -8.592453097861622e-06, -6.1936702499756876e-06, -3.714849879908204e-06, -1.2930143658592807e-06, 9.516098156779083e-07, 2.920150562773806e-06, 4.538077658038972e-06, 5.75662249195709e-06, 6.552714408149726e-06, 6.927586720766572e-06, 6.904259205461046e-06, 6.524141433402694e-06, 5.843022381896577e-06, 4.926716885694045e-06, 3.8466300315214605e-06, 2.6754785098840618e-06, 1.483375646436247e-06, 3.344470498635921e-07, -7.159006397156345e-07, -1.622981754837328e-06, -2.3540738308238456e-06, -2.888912138841606e-06, -3.219486273297939e-06, -3.3492198285189233e-06, -3.2916381100092245e-06, -3.0686448632970955e-06, -2.7085371288698342e-06, -2.2438879210284022e-06, -1.709420211715965e-06, -1.1399836879264392e-06, -5.687291530792593e-07, -2.5555585070316742e-08, 4.641168914464064e-07, 8.802171904271234e-07, 1.2085273635526623e-06, 1.4408313453439298e-06, 1.57473647793831e-06, 1.613210130559366e-06, 1.563884277413159e-06, 1.4381876317504978e-06, 1.2503678879301567e-06, 1.0164660253985868e-06, 7.533008682267452e-07, 4.775156860381129e-07, 2.0473016739916044e-07, -5.116875854830562e-08, -2.785743782260562e-07, -4.6853377499864873e-07, -6.149456545934211e-07, -7.145898657143175e-07, -7.670040697108005e-07], [0.06392783645677393, 0.06286883970460225, 0.06130318828126007, 0.059263575200820276, 0.05678558245911855, 0.053907262898950384, 0.05066871634369508, 0.04711166390004948, 0.04327902419955829, 0.03921449518979454, 0.03496214490180193, 0.030566014413319853, 0.026069736000032134, 0.021516169222348128, 0.016947057435825127, 0.012402706942081171, 0.007921690716731837, 0.003540578364292397, -0.0007063063401555721, -0.004787099253769476, -0.008672580233824513, -0.012336327576510086, -0.01575484231128302, -0.018907642405583687, -0.02177732719423643, -0.024349612594864036, -0.026613337903471458, -0.028560445181506817, -0.030185932445889813, -0.03148778205560874, -0.03246686585162423, -0.033126828750277316, -0.03347395261367524, -0.033517002323309356, -0.033267056065323826, -0.03273732189746323, -0.03194294270902156, -0.03090079170649892, -0.029629260559711008, -0.028148042326499863, -0.026477911239809464, -0.02464050138968484, -0.022658086265807287, -0.020553361044666048, -0.018349229410645155, -0.01606859659349936, -0.013734170187284359, -0.011368270189214111, -0.008992649562588719, -0.00662832648732853, -0.004295429316223381, -0.00201305510620544, 0.00020085755679907734, 0.0023296408722061753, 0.004357994861619005, 0.006272068860008033, 0.008059527338297092, 0.00970960007526809, 0.011213116832079255, 0.012562526811642211, 0.01375190330674309, 0.014776934054340628, 0.015634897918246918, 0.01632462861781412, 0.016846466305835854, 0.017202197874251354, 0.01739498693114297, 0.017429294446773567, 0.01731079110994908, 0.0170462624688383, 0.01664350795265365, 0.016111234882498333, 0.015458948581503712, 0.01469683968647989, 0.013835669746117569, 0.012886656164808493, 0.01186135751695272, 0.010771560214800321, 0.009629167464083445, 0.008446091386619168, 0.0072341491284190155, 0.006004963706365081, 0.004769870276955946, 0.0035398284377467087, 0.002325341096665185, 0.0011363803671327309, -1.7679131406499236e-05, -0.0011281192666189686, -0.0021869294574766943, -0.003186849664225331, -0.004121405234501075, -0.00498493360939159, -0.0057726029638573905, -0.006480422923244777, -0.00710524756116845, -0.0076447709434112054, -0.008097515537320582, -0.008462813856172278, -0.008740783752865472, -0.00893229781691726, -0.009038947362887566, -0.009063001526999839, -0.009007362011785567, -0.008875514036082662, -0.008671474059714494, -0.008399734858772708, -0.008065208528767884, -0.007673167989184023, -0.00722918755439961, -0.006739083122775835, -0.006208852518249485, -0.005644616497317242, -0.005052560909196708, -0.004438880468552889, -0.003809724568858254, -0.0031711455305920328, -0.002529049642470595, -0.001889151316129162, -0.0012569306355408579, -0.0006375945423532562, -3.604185763089378e-05, 0.0005431677004103558, 0.0010958403838398148, 0.0016181710890298265, 0.0021067617980799294, 0.0025586357867432557, 0.0029712476347883185, 0.0033424891098667977, 0.0036706910291542504, 0.003954621234070108, 0.004193478842077655, 0.004386884965752397, 0.004534870112855361, 0.004637858501951015, 0.004696649546090097, 0.004712396772185943, 0.004686584455925456, 0.004621002261375765, 0.004517718180902731, 0.00437905007465953, 0.004207536109806872, 0.004005904397886431, 0.003777042124500149, 0.0035239644587829527, 0.003249783521242977, 0.0029576776775440097, 0.0026508614128935492, 0.002332556027061058, 0.0020059613738768437, 0.0016742288515510253, 0.001340435831506837, 0.001007561693847859, 0.0006784656172797792, 0.0003558662504878659, 4.232337083189287e-05, -0.00025977838504325743, -0.0005482436552811861, -0.000821078309122523, -0.0010764992035299972, -0.001312941738159721, -0.0015290652259222887, -0.001723756114717687, -0.0018961291132681892, -0.0020455262902006207, -0.0021715142305440078, -0.002273879347526277, -0.0023526214599036265, -0.0024079457559827377, -0.002440253274957752, -0.0024501300441537237, -0.002438335017233148, -0.002405786963382443, -0.002353550460964653, -0.002282821151128994, -0.0021949104074450434, -0.0020912295768280185, -0.0019732739449006657, -0.00184260657556491, -0.0017008421700089292, -0.001549631084736798, -0.0013906436415679518, -0.0012255548550084746, -0.0010560296940446013, -0.0008837089863546575, -0.0007101960632831233, -0.0005370442337771811, -0.0003657451649574067, -0.00019771823618757017, -3.430092252683411e-05, 0.0001232597476054939, 0.0002738146267498336, 0.00041631875181308905, 0.0005498365043587532, 0.0006735456259735619, 0.0007867400969255229, 0.0008888318959002162, 0.0009793516676597164, 0.0010579483339512186, 0.0011243876908484441, 0.0011785500428940145, 0.0012204269308871037, 0.001250117015899223, 0.0012678211870788914, 0.0012738369650094434, 0.0012685522758051726, 0.0012524386737698097]], [[-0.01950639953475691, -0.024072094491559465, -0.020877209471177393, -0.012669166020625235, -0.002923827459220453, 0.005291688513581568, 0.010070056176836902, 0.01091340312661534, 0.008532819955941856, 0.0043612825284461715, -1.6366888165840436e-05, -0.0033386544050660254, -0.004939103906910338, -0.004787931979102207, -0.0033474591912607725, -0.0013259849887881925, 0.0005773582573236299, 0.0018639668249602398, 0.002325673481238035, 0.002032663074887089, 0.0012472242504246547, 0.0003050186497444316, -0.0004954632927933469, -0.0009666197936009206, -0.0010570590200018623, -0.0008331310083104917, -0.0004322946799502798, -7.991612098503495e-06, 0.00031667240962399124, 0.0004757285711810197, 0.0004648937691579627, 0.0003279491185357109, 0.0001330811448499018, -5.185474969342537e-05, -0.00017804127686778056, -0.00022464484314321077, -0.0001978662157826143, -0.00012273432688410122, -3.165715584962734e-05, 4.632205685497175e-05, 9.275804638557307e-05, 0.00010236630174821684, 8.132697146910335e-05, 4.282179691790153e-05, 1.7039162117181545e-06, -3.0015591358166567e-05, -4.581087723303912e-05, -4.513137341063021e-05, -3.2119889847485826e-05, -1.333901491690153e-05, 4.626659986975083e-06, 1.699883487434978e-05, 2.1694833017320212e-05, 1.925714222714616e-05, 1.2073065208645554e-05, 3.270932314228911e-06, -4.323888895824038e-06, -8.89850155093503e-06, -9.91136085924332e-06, -7.937025382349724e-06, -4.23917006854809e-06, -2.5530609791526527e-07, 2.8429374899889125e-06, 4.410367962171419e-06, 4.380489094684349e-06, 3.1449984452059854e-06, 1.3353549179500989e-06, -4.096005986783118e-07, -1.6222869916019531e-06, -2.094727662325557e-06, -1.8738143853721352e-06, -1.1871450872056884e-06, -3.366334759336822e-07, 4.0291800672379747e-07, 8.533921944355535e-07, 9.594620230939443e-07, 7.744333192444947e-07, 4.1940980148860226e-07, 3.348974499714505e-08, -2.6906431889493207e-07, -4.244986917122089e-07, -4.2509501713793486e-07, -3.07856214071832e-07, -1.3352673802598052e-07, 3.592417887467561e-08, 1.5475335622183754e-07, 2.0221316727699032e-07, 1.822956910101424e-07, 1.16688833779972e-07, 3.4524020931084846e-08, -3.747591739317033e-08, -8.181707018685381e-08, -9.286246603428397e-08, -7.554653452909873e-08, -4.1471351631493745e-08, -4.093952403517842e-09, 2.5444662018679398e-08, 4.08480755013844e-08, 4.12447694482437e-08, 3.012719512096928e-08, 1.3337305271593025e-08, -3.114836186639791e-09, -1.4755357138177042e-08, -1.9516461012670407e-08, -1.7731352665273476e-08, -1.1465640014561449e-08, -3.52959518810759e-09, 3.4786511208366057e-09, 7.841505822223474e-09, 8.986078782262624e-09, 7.368013804732161e-09, 4.098445008162748e-09, 4.790209415094293e-10, -2.4042023128282415e-09, -3.929695298808216e-09, -4.001025041178162e-09, -2.9475070101635808e-09, -1.3308321408298752e-09, 2.662236001098459e-10, 1.4062081570273858e-09, 1.8832223421309377e-09, 1.7243421839246573e-09, 1.1261982331575625e-09, 3.5983572018794984e-10, -3.2218997332444195e-10, -7.512975167697194e-10, -8.6939562113858e-10, -7.184436935074256e-10, -4.048183212607734e-10, -5.439881747715212e-11, 2.2696529978000916e-10, 3.7795180758212633e-10, 3.880549431830886e-10, 2.8829582336884594e-10, 1.3266562711839385e-10, -2.2336261264138784e-11, -1.3394677609987155e-10, -1.8168124315348945e-10, -1.6765697031243774e-10, -1.105815679074494e-10, -3.6591141467181463e-11, 2.976893059726391e-11, 7.195779544790625e-11, 8.40971911009896e-11, 7.003940846881145e-11, 3.996497902789175e-11, 6.045029440984378e-12, -2.1406253027213575e-11, -3.6341462658001043e-11, -3.76300452135573e-11, -2.819104062239401e-11, -1.3212833660540782e-11, 1.828048115699308e-12, 1.2752335157177411e-11, 1.7523690616241665e-11, 1.6298092260862772e-11, 1.0854395393611574e-11, 3.712275444256826e-12, -2.7432001999146905e-12, -6.8895910295086365e-12, -8.133208601044357e-12, -6.826539117573095e-12, -3.943529955038054e-12, -6.607638642520555e-13, 2.0169317227564545e-12, 3.493452719625988e-12, 3.64834423085264e-12, 2.7559727841003967e-12, 1.3147903975705285e-12, -1.4445753774337908e-13, -1.2134264942449085e-12, -1.689845593075481e-12, -1.5840515632219823e-12, -1.0650916287953367e-12, -3.758234465182989e-13, 2.5204035302767487e-13, 6.594089190660828e-13, 7.864266829601883e-13, 6.652241147188651e-13, 3.8894132729965865e-13, 7.129623834576558e-14, -1.8983900827920037e-13, -3.3573127464159073e-13, -3.5365220768669976e-13, -2.6935902194128013e-13, -1.307250984816799e-13, 1.082312292183363e-14, 1.153969814929342e-13, 1.629196066182252e-13, 1.5392869785508623e-13, 1.044792435324784e-13, 3.7973690543692667e-14, -2.3080983702209935e-14, -6.308960993739815e-14, -7.60273707507701e-14, -6.481052396335793e-14, -3.834275056023297e-14, -7.612830006424496e-15, 1.7848234192268504e-14, 3.2256041032980683e-14, 3.427491246060066e-14, 2.6319798386887362e-14, 1.2987355128499924e-14, -7.403933480622689e-16, -1.0967886036398025e-14, -1.5703752105407356e-14], [-0.0314122671553342, -0.0375285374945484, -0.04107524776866893, -0.04212728878473243, -0.040881758975367735, -0.037635375552803, -0.032758983925520374, -0.02667078425881463, -0.019809797374665396, -0.01261092607899595, -0.005482748123844538, 0.0012110797759450477, 0.007166204064029927, 0.012147419840788484, 0.01599392554395208, 0.018620176892464164, 0.020012739903822286, 0.020223710556254694, 0.01936138996973437, 0.017578977203859945, 0.01506206796035256, 0.012015730018855775, 0.008651870441174415, 0.005177522222971084, 0.0017845668834075732, -0.0013587173481798454, -0.00411402638718193, -0.0063771988532398145, -0.008080187804519707, -0.00919095483891765, -0.009711501796668956, -0.009674330450136763, -0.009137673026478782, -0.00817986573915749, -0.006893244513982203, -0.005377928673058892, -0.003735827246379442, -0.002065157217057806, -0.00045570717262927895, 0.0010149825074066239, 0.002284416748574858, 0.0033068779014475925, 0.0040541102871355025, 0.004515027306624301, 0.0046945550164158075, 0.004611759494301251, 0.004297427703280534, 0.0037912828584104356, 0.0031390160422980974, 0.002389307027066218, 0.0015909903629142267, 0.0007904994835098452, 2.969371617515251e-05, -0.0006558574209446007, -0.0012380895481286056, -0.0016971456708849719, -0.0020215806078128663, -0.002208107217749536, -0.0022609438798208365, -0.0021908374204774087, -0.00201384507467185, -0.001749963165197342, -0.001421689306378606, -0.0010525996336130871, -0.000666013551510947, -0.0002838066230973728, 7.458160295618903e-05, 0.0003929128942727107, 0.0006586718578700206, 0.0008633411640439805, 0.0010024410170431201, 0.0010753546173668939, 0.001084970297761976, 0.0010371774540499025, 0.0009402572500267641, 0.0008042104126739973, 0.0006400634347531673, 0.00045919145432463864, 0.0002726913501280892, 9.083259406456967e-05, -7.739342288053828e-05, -0.00022461208851822886, -0.00034528597618130313, -0.0004358174360537191, -0.0004945399273468561, -0.000521609773215511, -0.0005188140208820811, -0.0004893128704075043, -0.00043733667536445395, -0.0003678578625217514, -0.0002862573683784372, -0.00019800349731190434, -0.00010835865256895536, -2.212638172383301e-05, 5.655217476128675e-05, 0.00012434683053203088, 0.0001788297211931342, 0.0002185105121777841, 0.00024281928424267746, 0.00025204326851055784, 0.00024722538060929767, 0.00023003368812318846, 0.00020261153551030822, 0.0001674180751969412, 0.00012706846853076538, 8.41821023291335e-05, 4.1245907347323316e-05, 4.983640953112829e-07, -3.616185849963624e-05, -6.72403657127096e-05, -9.168396299407062e-05, -0.00010889090415858543, -0.00011869662168163592, -0.00012133815633004896, -0.00011740128661105153, -0.00010775485461410215, -9.347699693220032e-05, -7.577793511353063e-05, -5.592368921860554e-05, -3.516458956070723e-05, -1.4671820947847548e-05, 4.515510576344594e-06, 2.153109720544522e-05, 3.570904983122424e-05, 4.659830500902849e-05, 5.3964402838572904e-05, 5.777981811642279e-05, 5.8204503198712327e-05, 5.555864276846294e-05, 5.028982391339582e-05, 4.293689300199859e-05, 3.4092713896971694e-05, 2.43678756495268e-05, 1.4357141678988133e-05, 4.6101089426703365e-06, -4.392821631478463e-06, -1.2258449625217114e-05, -1.8692426168136493e-05, -2.3504586816764645e-05, -2.660832665353656e-05, -2.8014651517409568e-05, -2.7821752224363053e-05, -2.6201096034908574e-05, -2.338111042633077e-05, -1.962955094935157e-05, -1.5235603190804848e-05, -1.0492676701145433e-05, -5.682716060381221e-06, -1.062692040851669e-06, 3.1462445008538627e-06, 6.7666505992364865e-06, 9.669609314130999e-06, 1.1776537278524937e-05, 1.3058191537565682e-05, 1.3531210057335427e-05, 1.3252614821573941e-05, 1.2312769119444904e-05, 1.0827311412492644e-05, 8.92858867287279e-06, 6.757085338257763e-06, 4.453294173629834e-06, 2.1504072925209824e-06, -3.187525526597162e-08, -1.9922100775116466e-06, -3.6510291042262247e-06, -4.9524804500885484e-06, -5.864939691251502e-06, -6.380209269920961e-06, -6.5115800984177245e-06, -6.29097104882145e-06, -5.765388208402205e-06, -4.992956748896668e-06, -4.038774965769005e-06, -2.9708241025945692e-06, -1.8561410916930578e-06, -7.574267570181626e-07, 2.697780441075863e-07, 1.1792587796054555e-06, 1.9355897832214047e-06, 2.5148879454211825e-06, 2.9048899037329993e-06, 3.1044170063373723e-06, 3.1223176813581165e-06, 2.9759949806530293e-06, 2.689637766574259e-06, 2.29227746728534e-06, 1.815789092048951e-06, 1.2929461161211458e-06, 7.55624978203111e-07, 2.3323748613677764e-07, -2.485503323034076e-07, -6.687752059213563e-07, -1.01179236749094e-06, -1.267552487381607e-06, -1.431559589333502e-06, -1.5045443406448988e-06, -1.4918984429456804e-06, -1.4029236609654357e-06, -1.2499532645340009e-06, -1.0474044637492573e-06, -8.108180935091714e-07, -5.559367881069258e-07, -2.978657119438785e-07, -5.035116978926234e-08, 1.7479727754015458e-07, 3.6812561785080233e-07], [-0.029321209818872738, -0.03325055809987774, -0.03674285592882285, -0.03978420434217533, -0.04236514811197727, -0.044480590577639485, -0.046129673794957825, -0.04731562635052421, -0.048045581382360286, -0.04833036751091318, -0.0481842755182053, -0.04762480371687888, -0.04667238502533661, -0.045350098810614234, -0.043683370577729426, -0.041699662573949935, -0.039428158339836136, -0.03689944417734645, -0.03414519042022368, -0.031197835284933206, -0.028090273953350675, -0.024855555393063385, -0.021526589259504368, -0.018135865048202526, -0.01471518547727323, -0.011295415881987384, -0.007906251196948832, -0.004576001889175182, -0.0013313999892846217, 0.0018025738499359602, 0.004802841556103746, 0.007648356605255671, 0.010320210471571216, 0.012801716481511929, 0.01507847119442933, 0.017138393622466025, 0.018971742783443244, 0.020571114250192542, 0.021931416517392468, 0.023049828151500293, 0.023925736820060585, 0.02456066141291168, 0.024958158569131136, 0.025123715009644103, 0.025064627146088755, 0.024789869491757408, 0.024309953440311883, 0.023636778002738498, 0.0227834741030157, 0.021764244028684487, 0.020594197614514052, 0.019289186706415586, 0.017865639409436588, 0.016340395568905812, 0.014730544868502131, 0.013053268854153314, 0.01132568810924439, 0.009564715715677722, 0.007786918037951242, 0.006008383764696693, 0.00424460203514086, 0.0025103503678093127, 0.0008195929965615073, -0.0008146098942179949, -0.0023801816567212506, -0.0038660971228589584, -0.005262438847573674, -0.006560441604036165, -0.007752525186385874, -0.008832315675226564, -0.009794655415539559, -0.010635602045400695, -0.01135241699632736, -0.011943543961758991, -0.012408577898684806, -0.012748225188450864, -0.012964255636056278, -0.013059447032614153, -0.013037523043010132, -0.012903085210116938, -0.012661539888265022, -0.012319020932142113, -0.01188230897307754, -0.011358748113000033, -0.010756160857535385, -0.010082762094078917, -0.009347072898629679, -0.008557834927141992, -0.007723926113604223, -0.0068542783584941295, -0.005957797848208604, -0.005043288599066634, -0.004119379769095209, -0.003194457227594116, -0.002276599817006535, -0.001373520684464731, -0.0004925140020948293, 0.00035959266369935437, 0.0011764801326627538, 0.0019523733979555538, 0.002682071334871121, 0.003360970301675668, 0.003985081657442171, 0.004551043273696385, 0.00505612516601291, 0.005498229418066015, 0.005875884613760412, 0.006188235032689023, 0.00643502490007565, 0.006616578014387375, 0.006733773103812901, 0.006788015286706171, 0.0067812040308367055, 0.006715698021854117, 0.006594277362786206, 0.006420103533705143, 0.006196677544005291, 0.005927796709161136, 0.005617510479526135, 0.005270075740870811, 0.00488991199514364, 0.004481556815594592, 0.004049621953171567, 0.0035987504512424717, 0.003133575103482264, 0.0026586785654764728, 0.00217855540452009, 0.001697576344526851, 0.001219954934204896, 0.0007497168369953715, 0.00029067191100267314, -0.00015361078344537196, -0.0005798249416038587, -0.0009849458608913665, -0.0013662461295840525, -0.0017213081401725612, -0.0020480334381925655, -0.0023446489444428633, -0.0026097101142577035, -0.0028421011217293173, -0.003041032179329322, -0.003206034124120651, -0.003336950420573177, -0.003433926746804346, -0.003497398345791335, -0.003528075335693405, -0.0035269261838533693, -0.003495159557306125, -0.003434204768719956, -0.0033456910406612413, -0.0032314258129510945, -0.0030933723177357085, -0.002933626644798142, -0.002754394515689706, -0.0025579679795580436, -0.0023467022362120608, -0.0021229927831164534, -0.0018892530727844363, -0.0016478928555771948, -0.0014012973703687222, -0.0011518075320452051, -0.0009017012505315872, -0.0006531760011283426, -0.0004083327505518326, -0.00016916132735439986, 6.247269049605109e-05, 0.0002848395140275179, 0.0004963550666414633, 0.0006955892670167027, 0.0008812726613191752, 0.0010523014092321337, 0.0012077406424620474, 0.0013468262278215073, 0.001468964979650933, 0.0015737333781354313, 0.0016608748609317921, 0.001730295765384273, 0.0017820600074280612, 0.0018163825910190823, 0.0018336220485609645, 0.0018342719183093545, 0.0018189513691138583, 0.001788395086114037, 0.0017434425331513423, 0.0016850267087174119, 0.0016141625122621241, 0.001531934836672136, 0.001439486500749331, 0.0013380061326222904, 0.001228716111272455, 0.0011128606688144702, 0.0009916942509071616, 0.0008664702267598492, 0.0007384300337149159, 0.0006087928344087381, 0.0004787457571194717, 0.00034943478218086064, 0.00022195632935652219, 9.734959290812953e-05, -2.3410337169424563e-05, -0.00013941853755595332, -0.0002498454757012703, -0.0003539413817664971, -0.0004510397624996904, -0.0005405600588159213, -0.0006220094562296028]], [[-0.008859070325717498, 0.008018488967906336, 0.018624681198181017, 0.021528478572145966, 0.01777485186689376, 0.01000110960707492, 0.0013244998472849543, -0.005636039257914412, -0.009365343226169005, -0.009606555546571603, -0.007130191204002382, -0.0032741967274211568, 0.000562683051696498, 0.0033227563738122143, 0.004500349627700746, 0.0041492994508709555, 0.002733740151685056, 0.0009011136020084547, -0.0007410837575160576, -0.00178390395550833, -0.0020825085328122213, -0.0017328705495281282, -0.0009873979688078134, -0.000147500548643314, 0.0005316211996506738, 0.0009005386571514668, 0.0009315760087450951, 0.0006972464929721117, 0.000326126527748558, -4.6199666826196815e-05, -0.0003163601564318244, -0.0004340825081772009, -0.00040336599540629356, -0.0002683467339769517, -9.144351151131885e-05, 6.831215854357847e-05, 0.0001708064299156792, 0.00020140797824276925, 0.00016890189704697942, 9.743647133666908e-05, 1.6149624104552795e-05, -5.009595622416011e-05, -8.657006364865647e-05, -9.032093914924123e-05, -6.81651447988678e-05, -3.245549603363312e-05, 3.66789101696845e-06, 3.0104564747651867e-05, 4.186049864935447e-05, 3.9204970441233096e-05, 2.6332582628386086e-05, 9.25969057388189e-06, -6.278589866612145e-06, -1.6348698924391788e-05, -1.9475226331848817e-05, -1.645932881833915e-05, -9.610444193978706e-06, -1.7448448933580213e-06, 4.715739237510965e-06, 8.319894308561145e-06, 8.75544245676474e-06, 6.662404225501635e-06, 3.2272322431693024e-06, -2.7683854971471e-07, -2.8631308721161807e-06, -4.0359104033777965e-06, -3.80978684893267e-06, -2.5831638273157085e-06, -9.358090696499448e-07, 5.751957695732435e-07, 1.5642433045112299e-06, 1.8827983889519817e-06, 1.603613737574622e-06, 9.474686505927734e-07, 1.8651100052998224e-07, -4.4342048332926017e-07, -7.993748147331413e-07, -8.485690306639809e-07, -6.510192708560004e-07, -3.2064877239292984e-07, 1.919306614495693e-08, 2.7214394864280306e-07, 3.8902948212776164e-07, 3.701504242924519e-07, 2.5332317902446786e-07, 9.440450744496376e-08, -5.2503486370549326e-08, -1.496108907778757e-07, -1.8198686560512874e-07, -1.56206206982439e-07, -9.336673736419635e-08, -1.976198136832211e-08, 4.164567002209121e-08, 7.678271638550433e-08, 8.222721399379349e-08, 6.35993292459651e-08, 3.183482847428598e-08, -1.1185832823904912e-09, -2.5852019177951463e-08, -3.749092961789752e-08, -3.595622948925686e-08, -2.4835068943816525e-08, -9.507633990329076e-09, 4.772822400470299e-09, 1.4303928531429403e-08, 1.7586953671120134e-08, 1.5212775430825074e-08, 9.196690204747248e-09, 2.0785335101636146e-09, -3.906412652396178e-09, -7.373174517706297e-09, -7.966419176550458e-09, -6.211672594489083e-09, -3.158376967492868e-09, 3.6421478948787067e-11, 2.4542425435171953e-09, 3.61219640491054e-09, 3.492115635200592e-09, 2.4340309985440645e-09, 9.56046894910591e-10, -4.318468327670605e-10, -1.3670230447790875e-09, -1.6992408031505182e-09, -1.481259006129178e-09, -9.055005484726179e-10, -2.172524677659378e-10, 3.659340725949789e-10, 7.078172459411188e-10, 7.716666742731486e-10, 6.065454425859092e-10, 3.13132225890789e-10, 3.457312020879882e-12, -2.328390425578548e-10, -3.479498482389661e-10, -3.3909540078785146e-10, -2.3848432033568514e-10, -9.599750541116152e-11, 3.886404623623486e-11, 1.3059291145039622e-10, 1.6414676139591533e-10, 1.4420045417437977e-10, 8.911874987118306e-11, 2.2585650077948812e-11, -3.422961920828821e-11, -6.792987034258313e-11, -7.473347012868472e-11, -5.921316364401942e-11, -3.102463978182565e-11, -1.0131206141029183e-12, 2.2074792185212303e-11, 3.350894289847839e-11, 3.292108898937579e-11, 2.3359799725321512e-11, 9.62624122188324e-12, -3.4757776022668196e-12, -1.2470423957840327e-11, -1.585338836882019e-11, -1.4035115143037671e-11, -8.767540522879085e-12, -2.337033158774877e-12, 3.1968984164736106e-12, 6.5173456618192984e-12, 7.236342851083349e-12, 5.779291835472353e-12, 3.071940716354671e-12, 1.639754865629874e-13, -2.0913470777889233e-12, -3.2262806962531714e-12, -3.195550349913611e-12, -2.287475249815765e-12, -9.64067208044543e-13, 3.085760946397034e-13, 1.1902958974345792e-12, 1.5308179140531131e-12, 1.3657766153378573e-12, 8.622230847756289e-13, 2.40829354003914e-13, -2.9807836032211306e-13, -6.250981560063375e-13, -7.005537201290569e-13, -5.639409976240852e-13, -3.0398846440380714e-13, -2.2273727430392508e-14, 1.9798365686138542e-13, 3.105556350902643e-13, 3.101247691496545e-13, 2.239360571730628e-13, 9.643743906547475e-14, -2.715554981720218e-14, -1.1356242770560994e-13, -1.4778687081692884e-13, -1.328795907106043e-13, -8.476162188752022e-14, -2.4726967618699997e-14, 2.774261815582207e-14, 5.99363369146499e-14, 6.780813209966347e-14, 5.501695858727753e-14, 3.006421748904642e-14, 2.7776522271243863e-15, -1.872794575512979e-14, -2.9886216880498275e-14, -3.009169619172188e-14, -2.191665176244109e-14, -9.636128227437799e-15, 2.3643859650087245e-15], [-0.026401252412368376, -0.017104937166945184, -0.007857271899964893, 0.0008656102428749732, 0.008662937300898187, 0.015222538508200132, 0.020328138948077702, 0.023860929551079418, 0.02579590864183523, 0.026193713123629704, 0.025188819522037293, 0.02297509508764497, 0.019789718056340194, 0.01589646812614594, 0.011569319918095627, 0.007077162270205362, 0.002670324587961024, -0.001430571290368212, -0.005043088559236223, -0.008028610851855274, -0.010295129335350489, -0.011797324037811452, -0.012534208309461205, -0.012544704936573742, -0.011901592817878861, -0.010704303567537092, -0.009071058843952406, -0.0071308239542092694, -0.005015514836692709, -0.0028528382211062573, -0.00076007348986576, 0.0011609753643080352, 0.0028277132109429523, 0.004179111175854434, 0.0051767042376871025, 0.0058043143983011435, 0.00606664247353794, 0.005986915963112513, 0.005603810636210422, 0.0049678792799108355, 0.00413772312868411, 0.0031761311041058676, 0.0021463909428029626, 0.0011089467488084148, 0.00011854186774845977, -0.0007780532860812082, -0.0015436693039293256, -0.0021517020873839717, -0.0025864302265804994, -0.0028427342462219976, -0.0029252927018590578, -0.0028473497529517043, -0.0026291615780762562, -0.0022962348656423775, -0.0018774699989832849, -0.0014033151440141656, -0.0009040261593812646, -0.00040811216270695243, 5.897112967501923e-05, 0.0004758373311713406, 0.0008258710829135372, 0.0010976107402907928, 0.0012848243439663972, 0.0013863058848008454, 0.0014054306953718953, 0.001349517410559295, 0.0012290492124713583, 0.0010568090734005095, 0.0008469826610852648, 0.0006142788355758143, 0.0003731117118291638, 0.00013688062068939789, -8.262445914490302e-05, -0.0002756737356062549, -0.00043489576186068085, -0.000555422821249668, -0.0006348913976289959, -0.0006733123349852446, -0.0006728305945175751, -0.0006373982506559883, -0.0005723864941364414, -0.0004841629818251792, -0.0003796600167241325, -0.0002659569461690537, -0.00014989706573806524, -3.775547355842501e-05, 6.502999063570291e-05, 0.00015405709377516077, 0.00022608366545975135, 0.00027907914678018263, 0.0003122079100831213, 0.0003257521047050436, 0.0003209841466045178, 0.00030000056789067543, 0.0002655297695558445, 0.00022072631204152868, 0.0001689638031429078, 0.0001136372983785923, 5.798453231081231e-05, 4.933379104010971e-06, -4.3019170597237315e-05, -8.389340250498585e-05, -0.00011627764300602676, -0.00013934435081489174, -0.00015283419892616565, -0.0001570122060959374, -0.00015260102124961224, -0.00014069713750961517, -0.00012267611737577116, -0.0001000928683099676, -7.458265581442491e-05, -4.776792864905749e-05, -2.11752162401088e-05, 3.834595631254958e-06, 2.6120334413475214e-05, 4.4797723316358365e-05, 5.9259447289754676e-05, 6.917878648278682e-05, 7.449828695283556e-05, 7.540556835904109e-05, 7.229882552518844e-05, 6.57448587563729e-05, 5.643257026607494e-05, 4.512480340338322e-05, 3.261119718785898e-05, 1.9664406070157632e-05, 7.001622573017482e-06, -4.747130973239922e-06, -1.5062975507006363e-05, -2.3553946919963843e-05, -2.9962573826292996e-05, -3.416569436841772e-05, -3.616730501603018e-05, -3.6085516731488216e-05, -3.4134891843984556e-05, -3.0605546723655114e-05, -2.5840433765606983e-05, -2.0212168216113035e-05, -1.4100651206463784e-05, -7.87257262433173e-06, -1.8636702807216494e-06, 3.635610019825942e-06, 8.390650875611885e-06, 1.2229232015722392e-05, 1.5044190182832085e-05, 1.6792426386173596e-05, 1.7490680878547367e-05, 1.720862191499153e-05, 1.605987896058842e-05, 1.4191694277843456e-05, 1.1773870663419798e-05, 8.987661299642363e-06, 6.0151854905319605e-06, 3.0298677683169017e-06, 1.882944042687205e-07, -2.376232148272103e-06, -4.558276991451601e-06, -6.282944205268735e-06, -7.506690030875311e-06, -8.216423093925204e-06, -8.427111386522167e-06, -8.178171222189505e-06, -7.528948956078083e-06, -6.553622082276315e-06, -5.33584355316318e-06, -3.963433832396776e-06, -2.5233919713257744e-06, -1.097453018444716e-06, 2.4163229326196906e-07, 1.4329749682997403e-06, 2.429517687791558e-06, 3.1990863991572113e-06, 3.724561557280363e-06, 4.003248975986829e-06, 4.045563811835632e-06, 3.8731654722029226e-06, 3.516695892046153e-06, 3.013278867225116e-06, 2.403934643851788e-06, 1.7310528057401177e-06, 1.0360490301574155e-06, 3.573090420024145e-07, -2.7150227354074446e-07, -8.22715504246061e-07, -1.27549080485031e-06, -1.6162125340609692e-06, -1.838468267191225e-06, -1.9426552311775804e-06, -1.9352722441016122e-06, -1.827965737655419e-06, -1.6364043104548722e-06, -1.3790576644556728e-06, -1.0759530936414241e-06, -7.474764758037587e-07, -4.13275644953733e-07, -9.131285385322861e-08, 2.0289943426999986e-07, 4.5685817840716353e-07, 6.614163567404028e-07, 8.109200034612492e-07, 9.03149711034782e-07, 9.390893789962215e-07, 9.225516770112165e-07, 8.59694168745159e-07, 7.584623039613261e-07, 6.279956354849255e-07], [-0.0349331670140267, -0.029867754009852778, -0.024733470672059946, -0.019577544935593886, -0.01444561412084074, -0.009381388100822315, -0.0044263419105696955, 0.00038056063796385465, 0.005003111100512637, 0.009408067396482029, 0.013565331070532878, 0.01744809054932056, 0.02103293042874383, 0.024299907121035337, 0.027232591471067057, 0.029818079215440677, 0.03204697040458492, 0.03391331913570565, 0.035414555151767745, 0.036551379047693115, 0.03732763298882148, 0.03775014898781033, 0.037828576904177166, 0.03757519442545356, 0.03700470136048059, 0.03613400062397951, 0.03498196831762267, 0.033569215317029, 0.0319178427572032, 0.030051193771870693, 0.027993603786012275, 0.02577015158688084, 0.02340641330820325, 0.02092822135654531, 0.018361430189436066, 0.015731690723360996, 0.013064235007742248, 0.010383672650156495, 0.007713800319944349, 0.005077425493685251, 0.0024962054383822724, -9.497741772030329e-06, -0.0024207453399287897, -0.004720133077310253, -0.006891884612855936, -0.008921927378778097, -0.010797950748426936, -0.012509446696215957, -0.014047733255543622, -0.015405961218667667, -0.01657910465145096, -0.0175639359150225, -0.018358985995019228, -0.01896449103664448, -0.01938232606986634, -0.019615926983366214, -0.019670201868135163, -0.019551432901811848, -0.01926716998298133, -0.018826117350831097, -0.01823801444001228, -0.017513512223595967, -0.01666404628904999, -0.01570170787367467, -0.014639114057483242, -0.01348927827371738, -0.012265482250730271, -0.010981150444579485, -0.009649727960121042, -0.008284562890489261, -0.006898793931413914, -0.005505244048713566, -0.004116320895366762, -0.0027439245896577666, -0.001399363378870127, -9.327762469632915e-05, 0.0011644275422392299, 0.002364640639794365, 0.0034990931520782827, 0.0045603996615623706, 0.005542088792612768, 0.006438625043514207, 0.007245421660361356, 0.007958844778293306, 0.008576209122970607, 0.00909576562753237, 0.009516681377172946, 0.009839012344653801, 0.010063669425287015, 0.010192378319023634, 0.010227633840143623, 0.010172649261623475, 0.010031301321558285, 0.00980807153309725, 0.009507984447326897, 0.009136543520565537, 0.008699665233821884, 0.008203612102968787, 0.0076549252037764835, 0.007060356816659916, 0.006426803772173175, 0.00576124205030866, 0.005070663154928819, 0.0043620127495916546, 0.0036421320030578254, 0.0029177020523271134, 0.002195191948589333, 0.001480810407435039, 0.0007804616394967773, 9.970549181751275e-05, -0.0005562779159053909, -0.0011827189220634186, -0.0017752843282091717, -0.002330098630371103, -0.002843760471835169, -0.003313354354339073, -0.003736457684453533, -0.004111143269586181, -0.00443597741329164, -0.0047100137921905535, -0.004932783326605884, -0.0051042802838644095, -0.0052249448769621475, -0.005295642641865551, -0.005317640894055657, -0.005292582578991694, -0.005222457841974418, -0.0051095736504567935, -0.004956521806236776, -0.004766145686255227, -0.004541506049017341, -0.004285846239085553, -0.004002557114803541, -0.0036951420145705078, -0.0033671820647736927, -0.0030223021181010183, -0.002664137594601352, -0.00229630247975377, -0.0019223587141726105, -0.0015457871886403322, -0.001169960536156153, -0.000798117889846923, -0.00043334175213724193, -7.853709674603468e-05, 0.00026358719891265254, 0.0005905345172809309, 0.0009000342101895743, 0.0011900528276165949, 0.0014588028614905928, 0.0017047490221176569, 0.0019266120855982102, 0.002123370370271434, 0.002294258918650631, 0.0024387664783799994, 0.0025566303913544795, 0.0026478295142186806, 0.002712575305934152, 0.002751301228927978, 0.002764650619478142, 0.0027534631904360656, 0.002718760335133363, 0.0026617294053822324, 0.002583707138885129, 0.0024861624121608515, 0.0023706784943249293, 0.00223893497479763, 0.002092689534329069, 0.0019337597237132024, 0.0017640049083049057, 0.0015853085290578163, 0.0013995608223725023, 0.001208642131696822, 0.0010144069336690145, 0.000818668690757599, 0.0006231856309506068, 0.000429647543200353, 0.00023966366515868403, 5.4751727359515566e-05, -0.00012367179446448178, -0.00029430017969326564, -0.00045594368884314897, -0.0006075355004782598, -0.0007481363559505812, -0.0008769379202575021, -0.0009932648781552404, -0.001096575794940153, -0.0011864627809417194, -0.0012626500076998478, -0.0013249911319753774, -0.0013734656911221664, -0.0014081745398990355, -0.0014293344044933136, -0.0014372716343484938, -0.00143241523632672, -0.0014152892787921581, -0.0013865047553799246, -0.0013467509995315967, -0.0012967867413532417, -0.0012374308980130156, -0.0011695531877762625, -0.0010940646559158887, -0.0010119081981784814, -0.000924049164280977, -0.0008314661201105745, -0.0007351418429579743, -0.0006360546192885337]], [[0.02914678436454488, 0.017282213119762302, 0.0034809059138196674, -0.007971198812817583, -0.014467379641694932, -0.01539874338769108, -0.011843235890848541, -0.005862285092881615, 0.00030600620798152393, 0.00490891225502903, 0.0070478326404705425, 0.006722051118369311, 0.004613401772491097, 0.0017336537116956474, -0.0009348068277312404, -0.0027039071492545364, -0.003299739850882135, -0.0028389788520838525, -0.0017028201154704826, -0.0003679465184958926, 0.0007483678732984242, 0.0013895237211584875, 0.0014920695326952269, 0.0011569047951599375, 0.0005818933566571909, -1.6193000525352045e-05, -0.0004662288311713347, -0.0006791557383006095, -0.0006529393766138622, -0.0004522430393776275, -0.0001745145524242737, 8.486291749002073e-05, 0.00025848307603962403, 0.00031886294245350873, 0.0002764684281971614, 0.00016770731843989827, 3.862219400185516e-05, -7.016971625315692e-05, -0.000133419512591035, -0.0001445479628274346, -0.00011298548074972803, -5.7718190756596397e-05, 2.6237400483865177e-07, 4.42523835577361e-05, 6.543110097791492e-05, 6.341070236651802e-05, 4.4319375756096066e-05, 1.754053575059171e-05, -7.666471711836053e-06, -2.4700133742102768e-05, -3.08064699748927e-05, -2.6917921797079334e-05, -1.6510291061812252e-05, -4.0299085087231375e-06, 6.570349317517293e-06, 1.2807004163983905e-05, 1.400083195353764e-05, 1.1031811799804221e-05, 5.72121651105147e-06, 1.0142188953092458e-07, -4.1974517887677465e-06, -6.30229633745266e-06, -6.157028186961764e-06, -4.3419934597786005e-06, -1.7605216693986642e-06, 6.887008443521537e-07, 2.3593270222631308e-06, 2.9757243521664915e-06, 2.620298622454411e-06, 1.62473390520022e-06, 4.18324490777162e-07, -6.143105021628839e-07, -1.2289889082648172e-06, -1.3558587769519422e-06, -1.0768906077227507e-06, -5.667388231163199e-07, -2.2138608738964756e-08, 3.9786263751418074e-07, 6.068924892050818e-07, 5.977213720122849e-07, 4.2526634230362294e-07, 1.7646877264853306e-07, -6.146353305039528e-08, -2.2526468391359165e-07, -2.8737939909527597e-07, -2.5501983969949216e-07, -1.5982311449453058e-07, -4.322914303434033e-08, 5.7345528334277375e-08, 1.1790109860041025e-07, 1.3127849142257261e-07, 1.0509889707965206e-07, 5.610584520722866e-08, 3.339817032140033e-09, -3.7684680745936124e-08, -5.8428078050233154e-08, -5.8015715362287446e-08, -4.1640082889902285e-08, -1.76668397898356e-08, 5.443007392581331e-09, 2.149851014081969e-08, 2.7747891669487244e-08, 2.4814850820795194e-08, 1.5715620267670373e-08, 4.449576549568494e-09, -5.344027238825272e-09, -1.130718093505853e-08, -1.2708401699562207e-08, -1.0254813762516278e-08, -5.551044035467017e-09, -4.395238748513815e-10, 3.5666908754689945e-09, 5.623760384633422e-09, 5.63004507600506e-09, 4.07608453236321e-09, 1.7666371668112318e-09, -4.775520215400675e-10, -2.0508207422291386e-09, -2.6786439120754243e-09, -2.414151127192012e-09, -1.5447654853378618e-09, -4.5638664649621857e-10, 4.970882627378269e-10, 1.084062724005591e-09, 1.230003150615754e-09, 1.0003721984799878e-09, 5.488994233083755e-10, 5.3831670025314626e-11, -3.3730166293109616e-10, -5.41160121118353e-10, -5.462576657242569e-10, -3.9889444758543847e-10, -1.7646687254211056e-10, 4.1424883994810184e-11, 1.955440175407024e-10, 2.585293062661759e-10, 2.348187927867768e-10, 1.517878280910286e-10, 4.666394629225406e-11, -4.614492813023576e-11, -1.0389984094894335e-10, -1.190252527076161e-10, -9.756651179798468e-11, -5.424651790750193e-11, -6.306535621308894e-12, 3.187174886672953e-11, 5.206152140235434e-11, 5.2991076043475906e-11, 3.90263647982786e-11, 1.7608949686742362e-11, -3.5425544168992274e-12, -1.8635963726747062e-11, -2.4946722826354763e-11, -2.2835858976847935e-11, -1.4909350884622826e-11, -4.757748157804469e-12, 4.2742505621266025e-12, 9.954797095968957e-12, 1.1515670540166022e-11, 9.51363158572833e-12, 5.3582230096066614e-12, 7.168174449969552e-13, -3.0089027343009107e-12, -5.007238302071655e-12, -5.139578371277666e-12, -3.8172051250474636e-12, -1.7554272664272625e-12, 2.974405340738982e-13, 1.7751792506213925e-12, 2.406718084434917e-12, 2.2203345370473116e-12, 1.4639685838179734e-12, 4.838491456505719e-13, -3.9495671289274765e-13, -9.534622000633992e-13, -1.1139255880869898e-12, -9.274687231251646e-13, -5.289904206501515e-13, -7.97081244694155e-14, 2.837944633778831e-13, 4.814688097621323e-13, 4.98392865812146e-13, 3.732691388671481e-13, 1.7483722169540432e-13, -2.436771625393342e-14, -1.690081533506503e-13, -2.321367847753926e-13, -2.158422498877288e-13, -1.4370095268291e-13, -4.9091669559323364e-14, 3.6398717984455785e-14, 9.12902460742812e-14, 1.0773071048812423e-13, 9.039836278229942e-14, 5.219882093338508e-14, 8.717080705261483e-15, -2.6740522617283995e-14, -4.628333191065822e-14, -4.832097521573327e-14, -3.649132813717023e-14, -1.7398318143212046e-14, 1.9284259120824145e-15, 1.6081987033042438e-14, 2.2385598362283936e-14, 2.0978376513263552e-14, 1.4100868417016644e-14], [0.04554692075615872, 0.04350203731551441, 0.039400689326776095, 0.033663809280731025, 0.026754915743617907, 0.01915170326173027, 0.011319762707104872, 0.0036895840201174664, -0.00336229372229676, -0.009527423029122134, -0.014574619307052325, -0.018354187324420953, -0.02079748213120382, -0.021912298236582705, -0.02177474800423413, -0.02051840612865679, -0.018321560848408382, -0.015393426176015171, -0.011960137235115001, -0.008251279092096176, -0.0044875959706898675, -0.0008704010370374544, 0.002426934027467392, 0.005265176914387204, 0.007543031074712387, 0.009198575542191398, 0.010208511179264792, 0.010585473984100138, 0.010373750334592103, 0.009643778369159422, 0.008485844063882714, 0.007003381213849394, 0.005306263823317239, 0.0035044405867421962, 0.0017022080493541802, -6.644125828861625e-06, -0.0015426512859854032, -0.002843361340164127, -0.0038648660594361233, -0.004582213187860986, -0.0049887909032272654, -0.005094820382367368, -0.004925124916657084, -0.0045163646519729, -0.0039139347384449415, -0.0031687222186958745, -0.0023339046140062117, -0.0014619525300402143, -0.0006019716056055006, 0.00020251218416554367, 0.000915253420577138, 0.0015084377189557084, 0.001963277507075768, 0.0022700781071709046, 0.002427824154076052, 0.0024433562826375052, 0.00233022227148551, 0.0021072952661269134, 0.0017972544705717522, 0.0014250212217791155, 0.0010162363029040293, 0.000595853539473556, 0.00018691109852728732, -0.00019047353299804707, -0.000519855190741212, -0.0007889457746422532, -0.0009898338168658077, -0.0011189542223241267, -0.0011768349745614832, -0.0011676564969698379, -0.0010986655018715144, -0.0009794885064711158, -0.0008213908532210111, -0.000636525279837854, -0.00043721018168386744, -0.00023527211250198428, -4.148024071881062e-05, 0.00013490710270901542, 0.00028647151231384803, 0.0004078346674227911, 0.0004957321655416223, 0.0005489699410793473, 0.0005682773887956608, 0.0005560752592812454, 0.0005161790033630529, 0.00045345951291724066, 0.0003734832062418196, 0.0002821522650461788, 0.00018536372186776456, 8.870322862267069e-05, -2.814065067136277e-06, -8.494680028312065e-05, -0.00015436992538701735, -0.0002087551619410089, -0.0002467914979821001, -0.00026815069654847904, -0.00027340516404525156, -0.00026390725978145456, -0.00024164021704800194, -0.00020905129617024217, -0.0001688776421486769, -0.0001239746418395712, -7.715545685887478e-05, -3.104895124138881e-05, 1.2018452691694822e-05, 5.011326007101713e-05, 8.175581591083704e-05, 0.00010595146096339096, 0.0001221933140996702, 0.00013043940063198488, 0.00013106790595356123, 0.00012481509023788256, 0.00011270084401695394, 9.594700466729431e-05, 7.58934135555522e-05, 5.391630844269806e-05, 3.135306047055765e-05, 9.436530303019581e-06, -1.0758512924331334e-05, -2.8355340347997027e-05, -4.270087787187506e-05, -5.337710096692364e-05, -6.019905244316901e-05, -6.320093664411694e-05, -6.261221703511171e-05, -5.88259696422431e-05, -5.236192025943016e-05, -4.382662479533632e-05, -3.3873152479334286e-05, -2.316241930505105e-05, -1.2328016481865697e-05, -1.9460106421595407e-06, 7.4892151378802785e-06, 1.5582432592127322e-05, 2.2048118064941656e-05, 2.6714230763078224e-05, 2.95197064736289e-05, 3.0506431509292686e-05, 2.980667157071552e-05, 2.7627068251625497e-05, 2.4230382132839606e-05, 1.9916159620683188e-05, 1.5001437842420082e-05, 9.802487447801748e-06, 4.618438246784981e-06, -2.825506188412028e-07, -4.674113428292534e-06, -8.379234130292643e-06, -1.1274472763061769e-05, -1.3290978324525934e-05, -1.4412559795868494e-05, -1.4671212623261568e-05, -1.414059021854724e-05, -1.2927967516917325e-05, -1.1165266849124065e-05, -8.99970759776214e-06, -6.5846039998038176e-06, -4.070774819782274e-06, -1.5989499793188105e-06, 7.065315032041357e-07, 2.7425347936885534e-06, 4.430353651557642e-06, 5.717338628228883e-06, 6.577005488221768e-06, 7.00777162638303e-06, 7.030524706532043e-06, 6.685267876774425e-06, 6.027109284927773e-06, 5.121870700396194e-06, 4.041582121896034e-06, 2.8601082411763307e-06, 1.649120954742569e-06, 4.745924933755366e-07, -6.06060964082921e-07, -1.546102272348986e-06, -2.3108264969162173e-06, -2.8781516050401645e-06, -3.238492912854946e-06, -3.3940001205698715e-06, -3.3572609668631872e-06, -3.149592777557332e-06, -2.799052378468094e-06, -2.338296322192073e-06, -1.8024178453345695e-06, -1.2268754220503526e-06, -6.456114200321202e-07, -8.943953268993737e-08, 4.152422615973513e-07, 8.473791242061531e-07, 1.1918152235803754e-06, 1.439486636797874e-06, 1.587277890490036e-06, 1.6375835573454552e-06, 1.5976274860721299e-06, 1.4785995426376159e-06, 1.2946731889436877e-06, 1.0619670312443348e-06, 7.975100123264005e-07, 5.18263708161033e-07, 2.4024682271001585e-07, -2.220289352621678e-08, -2.57004779958759e-07, -4.5473583542590414e-07, -6.088526065246085e-07, -7.157408894944182e-07, -7.746080415586248e-07], [0.051565764900339414, 0.05064015327964047, 0.04930917134946159, 0.04759965736118568, 0.045540729455958454, 0.04316344666275428, 0.040500465791578275, 0.037585697359149656, 0.0344539635746605, 0.031140661281265115, 0.02768143259681427, 0.02411184582708604, 0.020467089038546042, 0.01678167847771261, 0.013089183812763451, 0.00942197195237015, 0.005810970969149963, 0.002285455422821883, -0.0011271458566581944, -0.004401418700894011, -0.007514108658188405, -0.010444241810285951, -0.013173221213315874, -0.01568489904261437, -0.01796562472931889, -0.02000426957449554, -0.021792228512754048, -0.023323399870644055, -0.024594144124588584, -0.025603222807832286, -0.02635171884516027, -0.026842939707435735, -0.027082304874928697, -0.027077219178737386, -0.02683693365326543, -0.026372395579785674, -0.025696089431811526, -0.02482187044765912, -0.02376479255469417, -0.022540932353909998, -0.021167210843378893, -0.01966121451555629, -0.018041017407281767, -0.01632500561357445, -0.014531705697988713, -0.012679618344459527, -0.010787058499346096, -0.00887200314893062, -0.006951947768117222, -0.005043772361684924, -0.0031636179013559925, -0.0013267738413132047, 0.0004524227272192901, 0.002160675844013767, 0.003785807053678825, 0.005316819188164122, 0.006743947477678265, 0.008058698022949016, 0.009253873770386894, 0.010323588235023119, 0.011263267313382763, 0.012069639619105442, 0.012740715857600273, 0.013275757831864105, 0.013675237739430381, 0.013940788479961828, 0.0140751457440485, 0.014082082696199547, 0.013966338098778366, 0.013733538748759672, 0.013390117115789557, 0.012943225078283343, 0.012400644654443033, 0.011770696617420867, 0.011062147868758088, 0.010284118422100247, 0.009445988820489106, 0.00855730877575388, 0.007627707778202028, 0.006666808379501669, 0.005684142801935484, 0.004689073473687867, 0.0036907180331114636, 0.002697879285619777, 0.001718980535581996, 0.0007620066529613433, -0.00016554882896477183, -0.0010567303520558496, -0.001905160538403294, -0.002705073854854197, -0.003451343690646295, -0.0041395028608430025, -0.004765757604931205, -0.005326995203880868, -0.005820785389798481, -0.0062453757697110476, -0.006599681528710751, -0.006883269717432357, -0.007096338464429446, -0.007239691485308268, -0.00731470828735941, -0.007323310490830251, -0.007267924705878554, -0.007151442417654957, -0.00697717734093034, -0.006748820710303948, -0.006470394972422367, -0.006146206342963938, -0.005780796683583406, -0.005378895142779221, -0.004945369989977152, -0.004485181054275571, -0.004003333158544811, -0.003504830916205383, -0.0029946352323288565, -0.0024776218230215816, -0.0019585420376810572, -0.001441986237976473, -0.0009323499556176455, -0.0004338030184559038, 4.9738198482902806e-05, 0.0005146352734975546, 0.0009575488995995285, 0.0013754566485888696, 0.0017656673113427093, 0.002125831818602562, 0.0024539507761119775, 0.0027483786761137393, 0.0030078248737738975, 0.0032313514418877017, 0.003418368040091387, 0.0035686239556269846, 0.003682197491381072, 0.003759482893361208, 0.003801175023926733, 0.003808251998917008, 0.0037819560163046897, 0.003723772611150101, 0.0036354085764710464, 0.00351876879221538, 0.003375932204894277, 0.0032091271986822837, 0.0030207065950107843, 0.002813122511983996, 0.0025889013074525923, 0.002350618820422428, 0.002100876114796825, 0.0018422759174007133, 0.001577399928969867, 0.0013087871724696977, 0.001038913527899715, 0.0007701725868075444, 0.0005048579432460298, 0.00024514702102294465, -6.913480023373788e-06, -0.0002494204531798751, -0.0004806255210166191, -0.0006989444070066064, -0.0009029645275952704, -0.0010914508057429315, -0.0012633497223863014, -0.0014177916369640976, -0.0015540914220263467, -0.0016717474699077097, -0.0017704391414135284, -0.0018500227373769598, -0.0019105260837413319, -0.001952141829460617, -0.0019752195639611324, -0.001980256867149214, -0.0019678894099740027, -0.0019388802273636737, -0.0018941082879602351, -0.0018345564865048967, -0.0017612991850051362, -0.0016754894279866327, -0.0015783459552472252, -0.0014711401326421465, -0.0013551829176027877, -0.001231811971393997, -0.0011023790246206737, -0.0009682375962814357, -0.0008307311598159175, -0.0006911818421870944, -0.0005508797341653342, -0.00041107288172374074, -0.0002729580198999284, -0.0001376721017143016, -6.284665842211515e-06, 0.00012020892219968857, 0.0002408933294958214, 0.00035493819873781403, 0.00046160216633931735, 0.0005602359555629866, 0.0006502845526082544, 0.0007312884812810295, 0.0008028841991146045, 0.0008648036445872254, 0.0009168729713449179, 0.000959010511053547, 0.0009912240116419896, 0.001013607202236536, 0.0010263357400076437, 0.0010296625974437494, 0.0010239129512274183, 0.0010094786359178837]]], "lam": [[-0.548990734469293, 2.2143928219374964], [-0.21282124774764666, 0.9143842932569225], [-0.07678174953455011, 0.36876795334935475]], "Q_point": [3.3754455631652336, 3.175892607406282, 4.57601576477939], "Q_lcb": [2.956642572494604, 2.991457234468377, 3.8334105719974194], "Q_true": [3.369767094071473, 3.917291721235874, 4.481160797588231], "alpha": 0.05, "d_cert": 17, "d_single": 13, "d_cert_eps": 19, "F_cert": 39.83810090370924, "F_single": 24.08602898236108, "d_true": 42, "F_true": 126.0, "eps": 3.0, "d_all_true_pairs": 37}

==> anc/figsrc/README.md <==
# Figure sources

Python scripts that draw the four figures of the Letter and compute every data set they show, in the vocabulary
of the text: rhythms, sharpness Q, standalone clocks, one ring, nested cycles, random networks,
distinguishable and blurred rhythms, drive. The networks and parameters behind every panel are listed in the table at
the end of the Supplemental Material (Sec. VII, Code and data).

| File | Content |
|---|---|
| `style.py` | Shared style. Fonts are Computer Modern set by LaTeX, as in the REVTeX text. Figures are drawn at their printed width (column 246 pt, text 510 pt). Vivid, print-friendly palette with fixed meanings: blue (#1565C0) for standalone clocks and rhythms; rose (#D0287A) for one ring and its overtones; orange (#F07C12) for nested cycles; purple (#8E24AA) for drive; teal (#00A38C) for distinguishable rhythms; near-black (#1A1A1A) for bounds; gray for single-rhythm bounds, traffic, and forbidden regions; slate (#263845) for data. |
| `data.py` | Computes the data sets and stores them in `data/*.npz`, named by figure and panel: the ring of Fig. 2(b): return probability and occupation of its states at the times of the dials (`fig2b_ring`), the sharpness of the k-th sharpest rhythm in Fig. 2(c) (`fig2c_rank`: 440 random networks, a ring of 32 states, nested cycles of 1500 states), the density of Fig. 3(a) (`fig3a_density`), the bulk-chain curves of Fig. 3(b) (`fig3b_spacing`, 600 values of h per block size s), and the cost curves for Q > 10 and the simulated trace of Fig. 4 (`fig4a_costs`, `fig4b_trace`). Fig. 1 is a sketch and needs no data. |
| `fig1.py` | Fig. 1 (column width, page 1): three ways to hold many rhythms on ten states each: standalone clocks (one rhythm per ring), one ring (overtones of one cycle), and nested cycles (one rhythm per shortcut); darker states are slower. |
| `fig2.py` | Fig. 2 (text width, three panels): a drum (the ℓ-th mode of a square drum of side π against ℓ, Weyl's law ω_ℓ = (2/π)(1 + √(1 + πℓ)), and one mode as inset; the modes are computed in the script); a fading rhythm (the return probability of a ring of 20 states with its envelope, a window of dials whose hand, the mean of e^{2πij/d}, turns at ω and shrinks at a, and a window with the spectral line); one budget, the sharpness Q_k of the k-th sharpest rhythm against k/(d − 1) with the capacity of Eq. (2), on which standalone clocks (analytic, Q = cot(π/m) for rings of m states) and one ring stay a factor of two below and nested cycles come closest; random networks as a density cloud. |
| `fig3.py` | Fig. 3 (column width, two panels): Weyl law for clocks (standalone clocks; one large ring, arccot(Q)/π rhythms per state, exactly half the capacity for Q > 1; nested cycles); the price of a dip (s = 4 and 32). Both curves end at the same height, 10 % above the cost of standalone clocks: beyond it the damping angle for large s oscillates with h, so the cost stops being a smooth function of the spacing. |
| `fig4.py` | Fig. 4 (column width, two panels): states and drive per rhythm relative to standalone clocks; hearing a hidden clock. |
| `checkfig.py` | Overlap check: with `CHECK_OVERLAPS=1`, each script reports every label that touches other ink (lines, markers, other labels, tick marks); `CHECK_PAD` sets the margin in pixels at 300 dpi (default 2). |
| `bulkfast.py` | Bulk rhythms of nested cycles, found as zeros of the self-similar comparison function G (SM, Sec. II B). |
| `bulk.py` | Arbitrary-precision (mpmath) version of the same solver, used to validate `bulkfast.py`. |
| `data_fig4b.json` | Simulated cross-correlation, error bars and fit of the hidden machine in Fig. 4(b). |

## Fig. 4(a) units

States and drive per rhythm are divided by the cost of standalone clocks, N(n₀ − 1) + 1 states for N rhythms
(n₀ = 32 for Q > 10, about πQ states per rhythm), and by 2πQ of drive per rhythm, the least drive of one rhythm.
The capacity (sharp form) and the discrete form of the drive law both settle near one half. Of the single-rhythm
bounds, F_tot > 2πQ falls off like 1/N, while d ≥ max(n₀, 2N + 1) levels off at 2/(n₀ − 1) ≈ 0.065.

## Fig. 4(b) data

The points in `data_fig4b.json` were read losslessly from the vector file of the original figure; they are the
authors' simulated data. The three rhythms were fitted to the original fitted curves as damped cosines, with an rms
error of 1e-8. The full fit adds three real exponentials, rms error 4e-8. If the raw output of the inference protocol
is available (`data/worked_example.json` of the reproduction package), it can replace this file.

## Usage

```
python3 data.py            # about 10 min; most of it is the distinguishability curves of Fig. 3(b)
python3 fig1.py; python3 fig2.py; python3 fig3.py; python3 fig4.py
CHECK_OVERLAPS=1 python3 fig2.py   # optional: report labels that touch other ink
cp out/fig1.pdf out/fig2.pdf out/fig3.pdf out/fig4.pdf ../figs/
```

Requirements: Python 3 with numpy, scipy, mpmath, and matplotlib 3.8–3.10 (3.11.0 drops minus signs from LaTeX labels in PDFs), plus LaTeX with the `type1cm` and `cm-super`
packages for `text.usetex`.


==> anc/figsrc/bulk.py <==
"""Bulk modes of theta chains from the self-similar comparison function G (SM, Sec. II).

G(e^x) = (p/H) e^{kappa(x+H)} sum_j c_j Z^j,  Z = exp(-2 pi i x / H),
c_j = psihat(-2 pi j / H),
psihat(xi) = q^{kappa+i xi} * pi / sin(pi(kappa+i xi)) * P(-q^{1+kappa+i xi}) / P(-q),
P(y) = prod_{r>=0} (1 + y q^r) = (-y; q)_inf.
A bulk eigenvalue is lambda = e^x with sum_j c_j Z^j = 0; its damping angle is Im x - pi/2.
Neighbouring bulk modes have the same angle and |lambda| ratio e^H.
"""
import mpmath as mp

def coeffs(s, h, kappa, J, dps=60):
    mp.mp.dps = dps
    h = mp.mpf(h); kappa = mp.mpf(kappa)
    q = mp.e ** (-h); H = s * h
    Pq = mp.qp(q, q)  # (q;q)_inf = P(-q)
    c = {}
    for j in range(-J, J + 1):
        xi = -2 * mp.pi * j / H
        z = kappa + 1j * xi
        num = mp.qp(q ** (1 + z), q)   # P(-q^{1+z}) = (q^{1+z}; q)_inf
        c[j] = q ** z * mp.pi / mp.sin(mp.pi * z) * num / Pq
    return c, H

def bulk_mode(s, h, kappa=0.5, J=3, dps=60):
    c, H = coeffs(s, h, kappa, J, dps)
    F = lambda x: sum(c[j] * mp.exp(-2j * mp.pi * j * x / H) for j in c)
    # two-term start: c_0 + c_1 Z = 0  ->  x = i H/(2 pi) log(-c_0/c_1)
    x0 = 1j * H / (2 * mp.pi) * mp.log(-c[0] / c[1])
    x = mp.findroot(F, x0, tol=mp.mpf(10) ** (-(dps // 2)), maxsteps=200)
    if not (0 < x.imag < mp.pi):
        raise RuntimeError("root outside the upper half plane")
    delta = x.imag - mp.pi / 2
    return dict(delta=float(delta), Q=float(mp.cot(delta)), H=float(H), x=x,
                two_term_delta=float(x0.imag - mp.pi / 2))

if __name__ == "__main__":
    import time
    for s, h in ((4, 0.2), (4, 0.1), (4, 0.05), (4, 0.02)):
        t = time.time(); r = bulk_mode(s, h)
        print(s, h, "delta/(pi/2s)=%.4f Q=%.4f  2tanh(H/2)Q=%.4f (e^H-1)Q=%.4f (1-e^-H)Q=%.4f  y=%.4f  [%.1fs]" % (
            r["delta"] / (3.141592653589793 / (2 * s)), r["Q"], 2 * mp.tanh(r["H"] / 2) * r["Q"], (mp.e ** r["H"] - 1) * r["Q"], (1 - mp.e ** -r["H"]) * r["Q"],
            s / (3.141592653589793 / r["delta"] - 1), time.time() - t))


==> anc/figsrc/bulkfast.py <==
"""Fast double-precision bulk-mode solver for theta chains (see bulk.py for the formulas).

log c_j = z log q + log(pi) - log sin(pi z) + log P(-q^{1+z}) - log P(-q),  z = kappa - 2 pi i j / H,
with q^{i xi} = exp(2 pi i j / s) a root of unity, so
log P(-q^{1+z}) = sum_r log(1 - e^{-h(1+kappa+r)} e^{2 pi i j/s}).
The root of sum_j c_j Z^j is found in the normalised variable W = (c_1/c_0) Z near W = -1.
"""
import numpy as np

def _logP(h, kappa, j, s):
    nr = int(60.0 / h) + 10
    r = np.arange(nr, dtype=float)
    a = np.exp(-h * (1.0 + kappa + r)) * np.exp(2j * np.pi * j / s)
    return np.sum(np.log1p(-a))

def _logsinpi(z):
    # log sin(pi z) for z = kappa + i y, stable for large |y|
    y = z.imag
    if y > 0:
        # sin(pi z) = -e^{-i pi z} (1 - e^{2 i pi z}) / (2i),  e^{2 i pi z} small
        return -1j * np.pi * z + np.log(-(1 - np.exp(2j * np.pi * z)) / (2j))
    else:
        # sin(pi z) = e^{i pi z} (1 - e^{-2 i pi z}) / (2i),  e^{-2 i pi z} small
        return 1j * np.pi * z + np.log((1 - np.exp(-2j * np.pi * z)) / (2j))

def logc(s, h, kappa, J=3):
    H = s * h
    lq = -h
    logPq = np.sum(np.log1p(-np.exp(-h * (1.0 + np.arange(int(60.0 / h) + 10)))))
    out = {}
    for j in range(-J, J + 1):
        z = kappa - 2j * np.pi * j / H
        out[j] = z * lq + np.log(np.pi) - _logsinpi(z) + _logP(h, kappa, j, s) - logPq
    return out, H

def bulk_mode(s, h, kappa=0.5, J=3):
    lc, H = logc(s, h, kappa, J)
    # r_j = c_j c_0^{j-1} / c_1^j
    lr = {j: lc[j] + (j - 1) * lc[0] - j * lc[1] for j in lc}
    def F(W):
        return sum(np.exp(lr[j]) * W ** j for j in lr if np.real(lr[j]) > -700)
    def dF(W):
        return sum(j * np.exp(lr[j]) * W ** (j - 1) for j in lr if np.real(lr[j]) > -700)
    W = -1.0 + 0j
    for _ in range(100):
        step = F(W) / dF(W); W -= step
        if abs(step) < 1e-15: break
    logZ = np.log(W) + lc[0] - lc[1]
    imx = H / (2 * np.pi) * np.real(logZ)
    delta = imx - np.pi / 2
    return dict(delta=delta, Q=1 / np.tan(delta), H=H, W=W)

if __name__ == "__main__":
    for s, h in ((4, 0.2), (4, 0.1), (4, 0.05), (4, 0.02), (8, 0.05), (8, 0.02)):
        r = bulk_mode(s, h)
        print(s, h, "delta/(pi/2s)=%.6f Q=%.6f |W+1|=%.2e" % (r["delta"] / (np.pi / (2 * s)), r["Q"], abs(r["W"] + 1)))


==> anc/figsrc/checkfig.py <==
"""Overlap check for the figures: does any text label touch other ink?

Run a figure script with CHECK_OVERLAPS=1; style.save() then calls `report_overlaps(fig)`.
For every visible text (annotations, legend entries, panel headers) the
figure is rendered once without that text. The pixels the text adds are dilated by `pad_px`, and
any ink of the remaining figure inside that region is reported. Light fills (white, the gray
forbidden regions, the coral band, the light-blue wedge) count as background, not ink.
"""
import numpy as np
from matplotlib.backends.backend_agg import FigureCanvasAgg
from matplotlib.text import Text
from scipy.ndimage import binary_dilation

BACKGROUND = np.array([
    [255, 255, 255],      # paper
    [236, 236, 236],      # forbidden regions (LGRAY)
    [251, 233, 228],      # coral band, alpha 0.13 on white
    [238, 244, 250],      # light-blue wedge
    [227, 232, 243],      # proof wedge
], float)


def _render(fig, dpi):
    canvas = FigureCanvasAgg(fig)
    fig.set_dpi(dpi)
    canvas.draw()
    return np.asarray(canvas.buffer_rgba())[..., :3].astype(float)


def _texts(fig):
    out = []
    for t in fig.texts:
        out.append((t, "figure text"))
    for ax in fig.axes:
        for t in ax.texts:
            out.append((t, "annotation"))
        legends = [a for a in ax.get_children() if a.__class__.__name__ == "Legend"]
        for leg in legends:
            for t in leg.get_texts():
                out.append((t, "legend"))
        # tick and axis labels are not toggled (hiding one moves the axis label), but they count as ink
    return [(t, kind) for t, kind in out if isinstance(t, Text) and t.get_visible() and t.get_text().strip()]


def report_overlaps(fig, name="", dpi=300, pad_px=2, min_px=3):
    full = _render(fig, dpi)
    found = []
    for t, kind in _texts(fig):
        t.set_visible(False)
        without = _render(fig, dpi)
        t.set_visible(True)
        own = np.abs(full - without).max(axis=2) > 25
        if not own.any():
            continue
        if t.get_bbox_patch() is not None:          # a boxed label hides what lies under it
            continue
        region = binary_dilation(own, iterations=pad_px)
        dist = np.min(np.linalg.norm(without[..., None, :] - BACKGROUND[None, None], axis=-1), axis=-1)
        ink = dist > 40
        hits = region & ink
        n = int(hits.sum())
        if n >= min_px:
            ys, xs = np.nonzero(hits)
            found.append((n, kind, t.get_text(), xs.mean() / dpi, (full.shape[0] - ys.mean()) / dpi))
    label = f"[{name}] " if name else ""
    if not found:
        print(f"{label}no text overlaps")
    for n, kind, txt, x, y in sorted(found, key=lambda f: -f[0]):
        print(f"{label}{kind:12s} {txt!r:40s} touches {n:4d} px of ink at ({x:.2f} in, {y:.2f} in)")
    return found


==> anc/figsrc/data.py <==
"""Compute (or extract) every data set shown in the figures and store it in data/*.npz.

Run:  python3 data.py            (all)   or   python3 data.py fig2 fig3 fig4
"""
import json, os, sys
import numpy as np
from scipy.linalg import eig
from scipy.optimize import minimize_scalar, brentq

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, "data")
os.makedirs(OUT, exist_ok=True)


# --------------------------------------------------------------------------- generators
def theta_chain(s, h, kappa, B):
    """T(s,h,kappa,B): d=sB states, exit rate q^j, return to the hub (state 0) w.p. p at block ends."""
    d = s * B
    q = np.exp(-h)
    p = 1.0 - np.exp(-kappa * s * h)
    W = np.zeros((d, d))
    for j in range(d):
        r = q ** j
        if j == d - 1:
            W[0, j] += r
        elif (j + 1) % s == 0:
            W[0, j] += p * r
            W[j + 1, j] += (1 - p) * r
        else:
            W[j + 1, j] += r
        W[j, j] -= r
    return W


def ring(n, f=1.0, b=0.0):
    W = np.zeros((n, n))
    for j in range(n):
        W[(j + 1) % n, j] += f
        W[(j - 1) % n, j] += b
        W[j, j] -= f + b
    return W


def pairs(W, tol=1e-9):
    """Upper-half-plane eigenvalues (one per conjugate pair)."""
    ev = np.linalg.eigvals(W)
    scale = np.abs(ev).max()
    return ev[ev.imag > tol * scale]


def damping_angles(W):
    lam = pairs(W)
    return np.sort(np.arctan2(-lam.real, lam.imag))  # delta = arctan(a/omega), increasing


def stationary(W):
    w, v = eig(W)
    k = np.argmin(np.abs(w))
    p = np.real(v[:, k]); p = p / p.sum()
    return p


# --------------------------------------------------------------------------- Figure 2 (budget)
def fig2_ring_return(d=20, rate=1.0, dial_t=(0, 10, 20, 40)):
    """Many copies of a one-way ring of d states, started together in state 0 (Fig. 2b):
    return probability P_00(t), and the occupation of the states at the times of the dials (left inset),
    p_j(t) = (1/d) sum_m exp(lambda_m t) exp(-2 pi i m j / d). The right inset is the Lorentzian line of the sharpest
    rhythm, drawn from its frequency w1 and decay rate a1."""
    m = np.arange(d)
    lam = rate * (np.exp(2j * np.pi * m / d) - 1.0)
    t = np.linspace(0, 80, 4001)
    P = np.real(np.exp(np.outer(t, lam)).sum(axis=1)) / d
    a1, w1 = -lam[1].real, lam[1].imag
    dial_t = np.array(dial_t, dtype=float)
    dial_p = np.real(np.exp(np.outer(dial_t, lam)) @ np.exp(-2j * np.pi * np.outer(m, m) / d)) / d
    assert np.allclose(dial_p.sum(axis=1), 1) and dial_p.min() > -1e-12
    np.savez(os.path.join(OUT, "fig2b_ring.npz"), t=t, P=P, d=d, a1=a1, w1=w1, dial_t=dial_t,
             dial_p=np.clip(dial_p, 0, None))
    print(f"  fig2b ring d={d}: omega={w1:.4f}, a={a1:.4f}, Q={w1/a1:.3f}; dials at t={[int(x) for x in dial_t]}")


def random_generator(d, rng, density=0.6, spread=2.0):
    W = np.zeros((d, d))
    mask = rng.random((d, d)) < density
    np.fill_diagonal(mask, False)
    W[mask] = np.exp(spread * rng.standard_normal(mask.sum()))
    # make it strongly connected by adding a directed cycle through a random permutation
    perm = rng.permutation(d)
    for a, b in zip(perm, np.roll(perm, -1)):
        W[b, a] += np.exp(spread * rng.standard_normal())
    np.fill_diagonal(W, 0.0)
    W -= np.diag(W.sum(axis=0))
    return W


def fig2_rank():
    """Sharpness Q_k of the k-th sharpest rhythm against k/(d-1) (Fig. 2c): 40 random networks for each odd d from
    5 to 25, a one-way ring of 32 states, and the chain T(4, 0.01, 1/2, 375) of 1500 states, the best chain of
    SM Sec. II C at Q0 = 2 (344 rhythms with Q > 2). The capacity, Eq. (2), is Q_k < 2(d-1)/(pi k)."""
    rng = np.random.default_rng(11)
    rx, rq = [], []
    for d in range(5, 26, 2):
        for _ in range(40):
            W = random_generator(d, rng, density=0.5, spread=2.0)
            dl = damping_angles(W)
            if len(dl) == 0:
                continue
            rx.append(np.arange(1, len(dl) + 1) / (d - 1)); rq.append(1 / np.tan(dl))
    rx, rq = np.concatenate(rx), np.concatenate(rq)
    n = 32
    k = np.arange(1, n // 2)
    ringx, ringq = k / (n - 1), 1 / np.tan(np.pi * k / n)
    dC = damping_angles(theta_chain(4, 0.01, 0.5, 375))
    chainx, chainq = np.arange(1, len(dC) + 1) / 1499, 1 / np.tan(dC)
    np.savez(os.path.join(OUT, "fig2c_rank.npz"), rx=rx, rq=rq, ringx=ringx, ringq=ringq, chainx=chainx, chainq=chainq)
    frac = lambda x, q: np.max(q * x) / (2 / np.pi)  # noqa: E731  share of the capacity reached
    print(f"  fig2c random rhythms {len(rx)} (best {frac(rx, rq):.0%} of the capacity), ring {frac(ringx, ringq):.0%}, "
          f"chain {frac(chainx, chainq):.0%} with {np.sum(chainq > 2)} rhythms Q > 2")


# --------------------------------------------------------------------------- Figure 3 (sharing)
def fig3_density():
    Q0 = np.exp(np.linspace(np.log(0.3), np.log(40), 4000))
    bound = Q0 * np.minimum(0.5, 2 / np.pi * np.arctan(1 / Q0))
    chain = np.empty_like(Q0); rings = np.empty_like(Q0)
    for i, q in enumerate(Q0):
        s = 2
        while 1 / np.tan(np.pi / (2 * s)) <= q:
            s += 1
        chain[i] = q / s
        n0 = 3
        while 1 / np.tan(np.pi / n0) <= q:
            n0 += 1
        rings[i] = q / (n0 - 1)
    np.savez(os.path.join(OUT, "fig3a_density.npz"), Q0=Q0, bound=bound, chain=chain, rings=rings)


def fig3_resolution():
    from bulkfast import bulk_mode
    out = {}
    for s in (4, 8, 16, 32):
        def best(h):
            r = minimize_scalar(lambda k: bulk_mode(s, h, k)["delta"], bounds=(0.03, 0.97),
                                method="bounded", options={"xatol": 1e-6})
            return r.fun, r.x
        # choose h so that the spacing runs from ~0.05 to where the cost exceeds ~1.3; sampled densely, because for
        # large s the damping angle starts to oscillate with h near the end of the range (see fig3.py)
        hs = np.exp(np.linspace(np.log(0.04 * np.pi / (2 * s * s)), np.log(10.0 * np.pi / (2 * s * s)), 600))
        X, Y, D, K, H = [], [], [], [], []
        for h in hs:
            dlt, kap = best(h)
            Q = 1 / np.tan(dlt); Hs = s * h
            x = 2 * np.tanh(Hs / 2) * Q
            y = s / (np.pi / dlt - 1)
            X.append(x); Y.append(y); D.append(dlt); K.append(kap); H.append(h)
            if y > 1.30 or x > 1.6:
                break
        X, Y, D = np.array(X), np.array(Y), np.array(D)
        out[f"s{s}_x"] = X; out[f"s{s}_y"] = Y; out[f"s{s}_delta"] = D
        out[f"s{s}_kappa"] = np.array(K); out[f"s{s}_h"] = np.array(H)
        out[f"s{s}_bound"] = 1 / (2 - 2 * D / np.pi)
        i = int(np.argmax(Y >= 1.0))
        xc = X[i - 1] + (1.0 - Y[i - 1]) * (X[i] - X[i - 1]) / (Y[i] - Y[i - 1])
        mono = int(np.argmin(np.r_[True, (np.diff(X) > 0) & (np.diff(Y) > 0)])) or len(X)
        print(f"  fig3b s={s}: x {X[0]:.3f}..{X[-1]:.3f}, cost crosses rings at spacing {xc:.3f}, "
              f"rises monotonically up to x={X[mono - 1]:.3f} (y={Y[mono - 1]:.3f}), kappa* {K[0]:.2f}..{K[-1]:.2f}")
    np.savez(os.path.join(OUT, "fig3b_spacing.npz"), **out)


# --------------------------------------------------------------------------- Figure 4 (costs)
def fig4_costs():
    Q0 = 10.0
    ac = np.arctan(1 / Q0)
    N = np.arange(1, 31)
    def dmin_states(n, t):
        d = n + 1
        while True:
            rhs = np.sum(np.arctan(t / np.tan(np.pi * (2 * np.arange(1, n + 1) - 1) / (2 * (d - 1)))))
            if n * np.arctan(Q0) < rhs:
                return d
            d += 1
    out = {"N": N}
    for lab, t in (("inf", 1.0), ("one", np.tanh(0.5))):
        multi = np.array([dmin_states(n, t) for n in N])
        n0 = 3
        while t / np.tan(np.pi / n0) <= Q0:
            n0 += 1
        out["multi_" + lab] = multi / N
        out["single_" + lab] = np.maximum(n0, 2 * N + 1) / N     # sharpest rhythm and the count of rhythms
        out["rings_" + lab] = (N * (n0 - 1) + 1) / N
        out["n0_" + lab] = n0
    # affinity: discrete form  N arctan Q0 < sum_{m<=N} arctan(F/(2 pi m))
    Fmin = []
    for n in N:
        g = lambda F: np.sum(np.arctan(F / (2 * np.pi * np.arange(1, n + 1)))) - n * np.arctan(Q0)
        Fmin.append(brentq(g, 1e-6, 1e6))
    Fmin = np.array(Fmin)
    out["aff_multi"] = Fmin / N
    out["aff_single"] = 2 * np.pi * Q0 / N
    out["aff_rings"] = np.full(N.shape, 2 * np.pi * Q0)
    np.savez(os.path.join(OUT, "fig4a_costs.npz"), **out)
    print(f"  fig4a N=5: d>= {out['multi_inf'][4]*5:.0f} (eps=inf), {out['multi_one'][4]*5:.0f} (eps=1); "
          f"single {out['single_inf'][0]:.0f}/{out['single_one'][0]:.0f}; rings {out['rings_inf'][4]*5:.0f}/{out['rings_one'][4]*5:.0f}; "
          f"F>= {Fmin[4]:.2f}")


def fig4_trace():
    src = json.load(open(os.path.join(HERE, "data_fig4b.json")))
    np.savez(os.path.join(OUT, "fig4b_trace.npz"), tau=np.array(src["tau"]), C=np.array(src["C"]),
             lo=np.array(src["lo"]), hi=np.array(src["hi"]),
             comps=np.array([[c["A"], c["a"], c["w"], c["ph"]] for c in src["components"]]),
             exps=np.array(src["exps"]))


if __name__ == "__main__":
    # data sets by figure of the Letter; Fig. 1 is a sketch and needs no data
    which = sys.argv[1:] or ["fig2", "fig3", "fig4"]
    if "fig2" in which:            # Fig. 2: fading ring, sharpness of the k-th rhythm
        print("fig2"); fig2_ring_return(); fig2_rank()
    if "fig3" in which:            # Fig. 3: Weyl law for clocks, the price of a dip
        print("fig3"); fig3_density(); fig3_resolution()
    if "fig4" in which:            # Fig. 4: states and drive per rhythm, the simulated trace
        print("fig4"); fig4_costs(); fig4_trace()


==> anc/figsrc/data_fig4b.json <==
{
 "tau": [
  0.0035,
  0.7533,
  1.5031,
  2.2529,
  3.0027,
  3.7524,
  4.5022,
  5.252,
  6.0018,
  6.7516,
  7.5013,
  8.2511,
  9.0009,
  9.7507,
  10.5005,
  11.2502,
  12.0,
  12.7498,
  13.4996,
  14.2494,
  14.9991,
  15.7489,
  16.4987,
  17.2485,
  17.9983,
  18.748,
  19.4978,
  20.2476,
  20.9974,
  21.7472,
  22.4969,
  23.2467,
  23.9965,
  24.7463,
  25.496,
  26.2458,
  26.9956,
  27.7454,
  28.4952,
  29.2449,
  29.9947,
  30.7445,
  31.4943,
  32.244,
  32.9938,
  33.7436,
  34.4934,
  35.2431,
  35.9929,
  36.7427,
  37.4925,
  38.2423,
  38.992,
  39.7418,
  40.4916,
  41.2414,
  41.9911,
  42.7409,
  43.4907,
  44.2405,
  44.9902,
  45.74,
  46.4898,
  47.2396,
  47.9894,
  48.7391,
  49.4889,
  50.2387,
  50.9885,
  51.7382,
  52.488,
  53.2378,
  53.9876,
  54.7373
 ],
 "C": [
  -0.11917996858295671,
  -0.009430726703844646,
  0.016686564663000253,
  0.030370887622498635,
  0.04616701360334434,
  0.04419936598392959,
  0.03248409605862803,
  0.0266763198584841,
  0.026766534102590462,
  0.02763119881613213,
  0.027320936771861294,
  0.025166168212890624,
  0.0192106226870888,
  0.009950076989960218,
  -0.00039330733449841087,
  -0.009999785841557092,
  -0.016939857884457326,
  -0.020770483184279154,
  -0.021803998445209805,
  -0.020585637678179922,
  -0.017773804246333697,
  -0.014411650540535996,
  -0.010993815639562851,
  -0.007803591008772,
  -0.004537139357182082,
  -0.0010887868780839387,
  0.0023301857396175484,
  0.005483200340940198,
  0.0078098310504042924,
  0.009633992513020799,
  0.010363001237835767,
  0.009963194194592892,
  0.008947012382641137,
  0.006979163989686088,
  0.004874187268708837,
  0.00270703767475324,
  0.000367155911629606,
  -0.0014903339586760447,
  -0.002959126254968537,
  -0.004247088515967717,
  -0.004912385103995404,
  -0.004995170727110811,
  -0.004869285717345185,
  -0.004717969392475394,
  -0.004141280860231697,
  -0.0033076691209224848,
  -0.002418309261924402,
  -0.0012729631390488514,
  -1.2439928556798295e-05,
  0.0009422382555509339,
  0.0014759612501712748,
  0.002180676376610421,
  0.0026737092670640955,
  0.002543407239411957,
  0.0023077660276178227,
  0.002003326416015574,
  0.0015239461263020315,
  0.0009521430835388725,
  0.00048561230040427726,
  2.9254043311348717e-05,
  -0.00043426513671880574,
  -0.000817341051603675,
  -0.0011116750616776887,
  -0.0013906833581757705,
  -0.0016150143271998936,
  -0.0014818345454701786,
  -0.0013985804507607486,
  -0.0011266661526864606,
  -0.000795122113144245,
  -0.00036426209566891524,
  -9.829872532949606e-06,
  1.165289627872807e-05,
  -4.3559827302686515e-05,
  0.00023029528166112982
 ],
 "lo": [
  -0.11956511915775797,
  -0.01344566211365825,
  0.014663503546463792,
  0.028099001165021932,
  0.04467165227521933,
  0.042314169365063076,
  0.029325593647203954,
  0.02299975478858278,
  0.02324831243146929,
  0.0245975775467722,
  0.025023819772820723,
  0.023643769381339084,
  0.01820889657003836,
  0.009195101553933625,
  -0.0011705686334978643,
  -0.010998834978070252,
  -0.018174414383737757,
  -0.022201128507915398,
  -0.023342392235471594,
  -0.02218004728618431,
  -0.019292522229646475,
  -0.015735082793654143,
  -0.012085086755585332,
  -0.008685053775185105,
  -0.005234760485197434,
  -0.0017821248372396417,
  0.0015321109169407377,
  0.004605686120819581,
  0.006885268897340969,
  0.008676369650322056,
  0.009401229055304241,
  0.009008783708538888,
  0.008006254497327265,
  0.006122396368729399,
  0.00407591167249173,
  0.0020682431940446315,
  -0.00024828191389122863,
  -0.0021440526058799938,
  -0.0036847887541119045,
  -0.0050062801963405255,
  -0.00572451407449294,
  -0.005832731012712512,
  -0.005658124957168378,
  -0.00550794634902693,
  -0.004850613778097652,
  -0.003989562988281313,
  -0.003054225988555434,
  -0.0018960303591009358,
  -0.0006180398506031263,
  0.0003112070184004392,
  0.0007951381750273591,
  0.001498715584738161,
  0.0019465075041117915,
  0.001812591552734324,
  0.0016369147049752773,
  0.0013296642638088842,
  0.0008332182231701772,
  0.0003023060581139809,
  -0.00014414737099100909,
  -0.0005813652172423806,
  -0.001036853455660693,
  -0.0014791575649328978,
  -0.0018143824527138742,
  -0.00211473966899677,
  -0.0023689189710115726,
  -0.0022287121153714957,
  -0.00206896330180927,
  -0.0018005960029468786,
  -0.0014932117127536215,
  -0.0010537184330455614,
  -0.000719430488452633,
  -0.0006764649508292777,
  -0.0007540304618969862,
  -0.0004923556143777971
 ],
 "hi": [
  -0.11879481800815546,
  -0.005415791294031042,
  0.018709625779536717,
  0.03264270715546191,
  0.04766244185598277,
  0.04608456260279609,
  0.0356425984700521,
  0.03035275107935856,
  0.030284755773711633,
  0.030664887010005488,
  0.029618053770901872,
  0.026688500119928727,
  0.02021228187962581,
  0.010704985501473377,
  0.00038395396450104243,
  -0.009000736705043933,
  -0.015705301385176895,
  -0.019339904785156344,
  -0.020265604654948012,
  -0.0189911611456621,
  -0.016255153187534354,
  -0.013088218287417845,
  -0.009902477599026939,
  -0.0069220613178454645,
  -0.0038393843801398653,
  -0.0003953150699013714,
  0.0031283944113212232,
  0.006360714561060814,
  0.008734393203467616,
  0.01059161537571954,
  0.011324773420367293,
  0.010917604680646897,
  0.00988777026795501,
  0.007835931610642779,
  0.005672462864925943,
  0.0033457652309484168,
  0.0009825268126370085,
  -0.00083674916049896,
  -0.002233463755825169,
  -0.003488030684621772,
  -0.00410025613349787,
  -0.0041576773660225415,
  -0.004080580326548857,
  -0.003928126284950721,
  -0.0034321487159060375,
  -0.0026260429516173846,
  -0.001782660233347098,
  -0.0006500966925370627,
  0.0005928922954358016,
  0.0015730017946477004,
  0.0021565166272614626,
  0.0028624363949423855,
  0.0034007771809895352,
  0.0032739552280358617,
  0.0029783496522066398,
  0.002676653945655104,
  0.002214339406866726,
  0.0016015785618831721,
  0.0011150373492324036,
  0.000639471756784486,
  0.00016792163514248935,
  -0.0001558591608416122,
  -0.0004093692177220952,
  -0.0006670285944353633,
  -0.0008613773814419427,
  -0.0007352915981360213,
  -0.0007285991467928196,
  -0.00045320477402006676,
  -9.750098512889277e-05,
  0.00032465884560027477,
  0.0006993022717927097,
  0.0006993022717927097,
  0.000666375411184157,
  0.0009524107815926006
 ],
 "components": [
  {
   "A": 0.033116311623310864,
   "a": 0.5491527187325803,
   "w": 2.2150458359928407,
   "ph": -1.8501235818641213,
   "rms": 1.6057484733197465e-08,
   "Q": 4.033569825721826
  },
  {
   "A": 0.04299213819967869,
   "a": 0.2128839601811335,
   "w": 0.9146539877092025,
   "ph": -2.236183321858454,
   "rms": 1.3869014125087976e-08,
   "Q": 4.296490853190461
  },
  {
   "A": 0.058698651110237046,
   "a": 0.07680434809384447,
   "w": 0.36887671070000355,
   "ph": -2.210028822567425,
   "rms": 1.1409320933713911e-08,
   "Q": 4.802810255602799
  }
 ],
 "exps": [
  [
   -0.0002483896000675714,
   0.005229305015518579
  ],
  [
   0.0569518973476058,
   0.5824415031989824
  ],
  [
   -0.106768333172861,
   1.0099164920859685
  ]
 ],
 "note": "extracted from the vector figure of the Nature-format manuscript (Fig. 3c); fit = 3 damped cosines + 3 exponentials"
}

==> anc/figsrc/fig1.py <==
"""Fig. 1 (single column, page 1): three ways to hold many rhythms.

Left: standalone clocks, one-way rings that share one state, a ring per rhythm.
Middle: one ring, whose rhythms are overtones of its single cycle.
Right: nested cycles, one chain of ever slower states with shortcuts back to the start, a shortcut per rhythm.
Every cycle passes through the gray state; darker states are slower. Each sketch has ten states."""
import os
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import Circle, FancyArrowPatch
from style import *

HERE = os.path.dirname(os.path.abspath(__file__))

X0, X1, Y0, Y1 = -0.90, 4.78, -1.40, 1.00
W = COLW
H = round(W * (Y1 - Y0) / (X1 - X0), 3)
fig = figure(W, H)
ax = fig.add_axes([0.0, 0.0, 1.0, 1.0])
ax.set_axis_off()
ax.set_xlim(X0, X1); ax.set_ylim(Y0, Y1); ax.set_aspect("equal")

RN, RG = 0.075, 0.095          # radius of a state, of the gray state
SHARED = ("#CFCFCF", GRAY)
YT, YS, LS = -0.90, -1.10, 0.185   # names, first line of the descriptions, line step


def node(x, y, r, fc, ec, lw=0.7, z=3):
    ax.add_patch(Circle((x, y), r, fc=fc, ec=ec, lw=lw, zorder=z))


def arrow(p, q, col, lw=1.1, ms=7.0, shrinkA=5.0, shrinkB=5.4, z=2, conn="arc3"):
    ax.add_patch(FancyArrowPatch(p, q, arrowstyle="-|>", mutation_scale=ms, color=col, lw=lw,
                                 shrinkA=shrinkA, shrinkB=shrinkB, zorder=z, connectionstyle=conn))


def arc_arrow(c, R, a0, a1, r0, r1, col, ms=6.5, lw=1.1, gap=0.04):
    """arrow along the circle (center c, radius R) from the state at angle a0 to the state at angle a1, with equal
    clearance from both state outlines; the quadratic Bezier of arc3 follows the circle (sagitta matched)"""
    sgn = np.sign(a1 - a0)
    b0, b1 = a0 + sgn * (r0 + gap) / R, a1 - sgn * (r1 + gap) / R
    p = (c[0] + R * np.cos(b0), c[1] + R * np.sin(b0))
    q = (c[0] + R * np.cos(b1), c[1] + R * np.sin(b1))
    half = abs(b1 - b0) / 2
    rad = sgn * (1 - np.cos(half)) / np.sin(half)              # 2 * sagitta / chord
    arrow(p, q, col, lw=lw, ms=ms, shrinkA=0, shrinkB=0, conn=f"arc3,rad={rad:.5f}")


def names(x, name, what, col):
    ax.text(x, YT, name, color=col, fontsize=8, ha="center", va="center")
    for i, line in enumerate(what):
        ax.text(x, YS - i * LS, line, color=GRAY, fontsize=7, ha="center", va="center")


# ---------------------------------------------------------------- standalone clocks: three rings share one state
rr = 0.42
tones = [("#A9CCF5", RING), (RING_LIGHT, RING), (RING, RING_DARK)]     # fast -> slow rings
for (fc, ec), ang in zip(tones, (90, 210, 330)):
    th = np.radians(ang)
    cx, cy = rr * np.cos(th), rr * np.sin(th)
    phis = th + np.pi + np.arange(4) * 2 * np.pi / 4
    pts = [(cx + rr * np.cos(p), cy + rr * np.sin(p)) for p in phis]
    for k in range(4):
        arrow(pts[k], pts[(k + 1) % 4], RING, conn="arc3,rad=-0.25")
    for k in range(1, 4):
        node(*pts[k], RN, fc, ec)
node(0, 0, RG, *SHARED)
names(0.0, "standalone clocks", ("one rhythm", "per ring"), RING)

# ---------------------------------------------------------------- one ring: equal rates, rhythms are overtones
R1, cx1, cy1, n1 = 0.56, 1.705, 0.13, 10
phis = np.pi / 2 + np.arange(n1) * 2 * np.pi / n1                      # gray state on top, one-way around
pts = [(cx1 + R1 * np.cos(p), cy1 + R1 * np.sin(p)) for p in phis]
for k in range(n1):                                                     # each arrow midway between its states
    arc_arrow((cx1, cy1), R1, phis[k], phis[k] + 2 * np.pi / n1, RG if k == 0 else RN, RG if k == n1 - 1 else RN,
              ONE, ms=6.5)
for k in range(1, n1):
    node(*pts[k], RN, ONE_LIGHT, ONE)
node(*pts[0], RG, *SHARED)
names(cx1, "one ring", ("overtones of", "one cycle"), ONE)

# ---------------------------------------------------------------- nested cycles: ever slower states, shortcuts home
x0, dx, s, nb = 2.705, 0.215, 3, 3
xs = [x0 + dx * j for j in range(s * nb + 1)]
yy = -0.15
oranges = plt.matplotlib.colors.LinearSegmentedColormap.from_list("o", [NEST_LIGHT, NEST, NEST_DARK])  # fast -> slow
for j in range(1, len(xs)):
    arrow((xs[j - 1], yy), (xs[j], yy), NEST, ms=6.0, shrinkA=4.4, shrinkB=4.7)
for blk in range(1, nb + 1):
    j = blk * s
    arrow((xs[j], yy + 0.07), (xs[0] + 0.03, yy + 0.08), NEST, shrinkA=1.5, shrinkB=4.8,
          conn=f"arc3,rad={0.42 + 0.03 * blk}")
for j in range(1, len(xs)):
    node(xs[j], yy, RN, oranges((j - 1) / (len(xs) - 2)), NEST_DARK)
node(xs[0], yy, RG, *SHARED)
names((xs[0] + xs[-1]) / 2, "nested cycles", ("one rhythm", "per shortcut"), NEST)

save(fig, os.path.join(HERE, "out", "fig1.pdf"))
print("fig1 size in", round(W, 3), H)


==> anc/figsrc/fig2.py <==
"""Fig. 2 (full text width, three panels): every tick blurs the clock, so all rhythms of a network share one budget.

(a) A drum: Weyl's law. The l-th Dirichlet mode of a square drum of side pi against l (dots) follows
    omega_l = (2/pi)(1 + sqrt(1 + pi l)) (red, dashed), whose height reveals the area; inset: the mode (3, 2).
(b) A fading rhythm: copies of a one-way ring of 20 states, started together in state 0, drift out of step; the
    return probability P_00(t) oscillates and fades with its envelope e^{-at}. Left window: dials at t = 0, 10, 20,
    40 with the occupation of the states (rim) and the clock hand, the average of e^{2 pi i j/d} over all copies,
    which equals e^{(-a + i omega) t}; circles on the curve mark these times. Right window: the spectral line of the
    sharpest rhythm, at omega with half-width a.
(c) One budget: sharpness Q_k of the k-th sharpest rhythm against k/(d-1), with the capacity, Eq. (2),
    Q_k < 2(d-1)/(pi k), in the red of Weyl's law: standalone clocks (rings of m states, Q = cot(pi/m) at
    k/(d-1) = 1/(m-1)), about a factor of two below (double arrow); a one-way ring of 32 states (on the same line); nested cycles (closest); random networks as a density cloud
    (the regions holding half and 90% of their rhythms).
In-panel text is kept to the essentials; the caption carries the explanations. Style: design study 2026-11-06,
version 1 (refined): envelope band, rounded windows, outlined density cloud, x2 bracket."""
import logging
import os
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap, PowerNorm
from matplotlib.patches import Circle, FancyArrowPatch, FancyBboxPatch, Wedge
from matplotlib.ticker import FixedLocator, LogLocator, NullFormatter
from scipy.ndimage import gaussian_filter
from style import *

logging.getLogger("matplotlib").setLevel(logging.ERROR)   # equal-aspect dial window: limits adjusted on purpose
HERE = os.path.dirname(os.path.abspath(__file__))
Db = np.load(os.path.join(HERE, "data", "fig2b_ring.npz"))   # one-way ring of 20 states, started in one state
Dc = np.load(os.path.join(HERE, "data", "fig2c_rank.npz"))   # sharpness of the k-th sharpest rhythm

W = TEXTW
B, PH, TOP = 0.30, 1.40, 0.20
b0 = B
Hh = b0 + PH + TOP
fig = figure(W, Hh)

BLUES = LinearSegmentedColormap.from_list("b", ["#EEF3F9", "#D3E5FB", "#5FA2EE", "#1565C0", "#0D3C7A"])
CLOUD = ["#E4E4E4", "#C9C9C9"]                  # random networks: regions holding 90% and 50% of their rhythms
cap = lambda x: 2 / (np.pi * x)                 # noqa: E731  capacity, Eq. (2): Q_k < 2(d-1)/(pi k)
clk = lambda x: 1 / np.tan(np.pi * x / (1 + x))  # noqa: E731  standalone clocks of m = 1 + 1/x states each
d, a1, w1 = int(Db["d"]), float(Db["a1"]), float(Db["w1"])


def arrow(ax, p, q, col, lw=0.6, ms=3.5, style="<->", z=6):
    ax.add_patch(FancyArrowPatch(p, q, arrowstyle=style, mutation_scale=ms, color=col, lw=lw, shrinkA=0, shrinkB=0,
                                 zorder=z))


def window(axi):
    """A small window inside a panel: a soft rounded frame on a faint background, drawn above the panel."""
    axi.minorticks_off()
    axi.set_zorder(3)
    for sp in axi.spines.values():
        sp.set_visible(False)
    axi.patch.set_alpha(0)
    bb = axi.get_position()
    fig.add_artist(FancyBboxPatch((bb.x0, bb.y0), bb.width, bb.height, boxstyle="round,pad=0,rounding_size=0.006",
                                  transform=fig.transFigure, fc="#FBFCFE", ec="#B9C0C9", lw=0.55, zorder=2))


# ================================================================ (a) a drum: Weyl's law
ax = axes_in(fig, 0.40, b0, 1.35, PH)
mm = np.arange(1, 60)
M, N = np.meshgrid(mm, mm)
om_n = np.sort(np.sqrt(M ** 2 + N ** 2).ravel())[:400]       # Dirichlet modes of a square drum of side pi
n = np.arange(1, len(om_n) + 1)
nn = np.logspace(0, np.log10(400), 200)
ax.plot(nn, 2 / np.pi * (1 + np.sqrt(1 + np.pi * nn)), color=WEYL, lw=1.0, ls=(0, (3, 2)), zorder=4)   # Weyl's law, drawn over the modes
ax.plot(n, om_n, ls="none", marker="o", ms=1.5, mfc=INK, mec="none", alpha=0.9, zorder=3, clip_on=False)
ax.set_xscale("log"); ax.set_yscale("log")
ax.set_xlim(1, 400); ax.set_ylim(1, 30)
ax.set_xticks([1, 10, 100]); ax.set_xticklabels([r"$1$", r"$10$", r"$100$"])
ax.set_yticks([1, 10]); ax.set_yticklabels([r"$1$", r"$10$"])
for axis in (ax.xaxis, ax.yaxis):
    axis.set_minor_locator(LogLocator(base=10, subs=np.arange(2, 10)))
    axis.set_minor_formatter(NullFormatter())
ax.set_xlabel(r"Mode number $\ell$", labelpad=1.5)
ax.set_ylabel(r"Frequency $\omega_\ell$", labelpad=1.0)
header(fig, ax, "(a)", "A drum: Weyl's law")
bb = ax.get_position()                          # inset: one mode of the drum, with its nodal lines
hs_ = 0.40 * bb.height
axm = fig.add_axes([bb.x0 + 0.07 * bb.width, bb.y0 + 0.54 * bb.height, hs_ * Hh / W, hs_])
g = np.linspace(0, np.pi, 160)
Z = np.abs(np.sin(3 * g)[None, :] * np.sin(2 * g)[:, None]) ** 0.8
axm.imshow(Z, cmap=LinearSegmentedColormap.from_list("drum", ["#FFFFFF", "#9A9A9A", "#2E2E2E"]), origin="lower",
           extent=(0, 1, 0, 1), vmin=0, vmax=1, interpolation="bilinear")
axm.set_xticks([]); axm.set_yticks([])
for sp in axm.spines.values():
    sp.set_linewidth(0.5); sp.set_edgecolor("#9AA3AD")
# key inside the panel, in the empty lower right
from matplotlib.lines import Line2D
ax.legend(handles=[Line2D([], [], ls="none", marker="o", ms=2.6, mfc=INK, mec="none", label="drum modes"),
                   Line2D([], [], color=WEYL, lw=1.0, ls=(0, (3, 2)), label="Weyl's law")],
          loc="lower right", fontsize=7, frameon=False, handlelength=1.6, handletextpad=0.5, borderaxespad=0.4,
          labelspacing=0.3)

# ================================================================ (b) a fading rhythm, with two windows
ax = axes_in(fig, 2.22, b0, 2.40, PH)
ax.set_zorder(1)
t, P = Db["t"], Db["P"]
YTOP = 0.25                                     # head room for the two windows
env = 2 / d * np.exp(-a1 * t)                   # the rhythm oscillates within 1/d +- (2/d) e^{-at}
ax.axhline(1 / d, color=MGRAY, lw=0.6, ls=(0, (3, 2)), zorder=1)
ax.fill_between(t, np.clip(1 / d - env, 0, None), 1 / d + env, color=RING_FILL, alpha=0.55, lw=0, zorder=0.5)
ax.plot(t, 1 / d - env, color=RING, lw=0.7, ls=(0, (3, 2)), alpha=0.8, zorder=2)
ax.plot(t, 1 / d + env, color=RING, lw=1.0, ls=(0, (3, 2)), zorder=2)
ax.plot(t, P, color=INK, lw=1.3, zorder=3)
times, probs = Db["dial_t"], Db["dial_p"]
for tt in times:
    if np.interp(tt, t, P) <= YTOP:            # the start, P = 1, lies above the axes
        ax.plot([tt], [np.interp(tt, t, P)], ls="none", marker="o", ms=3.0, mfc="white", mec=INK, mew=0.6, zorder=4,
                clip_on=False)
ax.text(11.0, 1 / d + 2 / d * np.exp(-a1 * 11.0) + 0.005, r"$e^{-at}$", color=RING, fontsize=7, ha="left", va="bottom")
ax.set_xlim(0, 80); ax.set_ylim(0, YTOP)
ax.set_xticks([0, 40, 80]); ax.xaxis.set_minor_locator(FixedLocator([20, 60]))
ax.set_yticks([0, 0.05]); ax.set_yticklabels(["0", r"$1/d$"])
ax.yaxis.set_minor_locator(FixedLocator([0.10, 0.15, 0.20, 0.25]))
ax.set_xlabel(r"Time $t$")
ax.set_ylabel(r"Return probability", labelpad=1.5)
header(fig, ax, "(b)", "A fading rhythm")
bb = ax.get_position()


def dial(axw, cx, cy, r, p, tt, vmax=0.30, w=0.30):
    norm = PowerNorm(0.55, vmin=0, vmax=vmax)
    for j in range(d):                          # state j sits at 360 j/d degrees, clockwise from the top
        c = 90 - 360 * j / d
        axw.add_patch(Wedge((cx, cy), r, c - 180 / d, c + 180 / d, width=w * r, fc=BLUES(norm(min(p[j], vmax))),
                            ec="white", lw=0.3, zorder=2))
    ri = (1 - w) * r
    axw.add_patch(Circle((cx, cy), r, fc="none", ec="#C9D3DF", lw=0.35, zorder=3))
    axw.add_patch(Circle((cx, cy), ri, fc="none", ec="#DDE3EA", lw=0.4, zorder=1))
    L = np.exp(-a1 * tt) * ri * 0.93            # the hand: <e^{i theta}> = e^{-a t} e^{i omega t}
    ang = np.pi / 2 - w1 * tt
    axw.plot([cx, cx + L * np.cos(ang)], [cy, cy + L * np.sin(ang)], color=INK, lw=0.95, solid_capstyle="round",
             zorder=4)
    axw.add_patch(Circle((cx, cy), 0.055 * r, fc=INK, ec="none", zorder=5))


# left window: copies drift out of step (dials)
axw = fig.add_axes([bb.x0 + 0.075 * bb.width, bb.y0 + 0.56 * bb.height, 0.585 * bb.width, 0.415 * bb.height])
window(axw)
axw.set_xticks([]); axw.set_yticks([])
n = len(times)
axw.set_xlim(0, n); axw.set_ylim(-0.36, 1.02)
axw.set_aspect("equal", adjustable="datalim", anchor="C")
for i, (tt, p) in enumerate(zip(times, probs)):
    dial(axw, i + 0.5, 0.52, 0.40, p, tt)
    axw.text(i + 0.5, -0.02, (r"$t=%d$" % tt) if i == 0 else (r"$%d$" % tt), fontsize=7, ha="center", va="top",
             color=INK)

# right window: the spectral line of the sharpest rhythm
axi = fig.add_axes([bb.x0 + 0.70 * bb.width, bb.y0 + 0.46 * bb.height, 0.285 * bb.width, 0.515 * bb.height])
window(axi)
Om = np.linspace(0, 2 * w1, 801)
line = (a1 / (a1 ** 2 + (Om - w1) ** 2) + a1 / (a1 ** 2 + (Om + w1) ** 2)) / d
axi.fill_between(Om, 0, line, color=RING_LIGHT, alpha=0.45, lw=0)
axi.plot(Om, line, color=RING, lw=1.1)
hmax = float(line.max())
axi.set_xlim(0, 2 * w1); axi.set_ylim(0, 1.42 * hmax)
axi.set_xticks([w1]); axi.set_xticklabels([r"$\omega$"], fontsize=7)
axi.set_yticks([])
axi.tick_params(axis="both", which="both", top=False, right=False, left=False, length=2, pad=1.5, color="#9AA3AD")
arrow(axi, (w1 - a1, hmax / 2), (w1 + a1, hmax / 2), RING_DARK, lw=0.6, ms=3.5)
axi.text(w1 + a1 + 0.02, hmax / 2, r"$2a$", color=RING_DARK, fontsize=7, ha="left", va="center")
axi.text(0.04 * 2 * w1, 1.36 * hmax, "spectrum", color=GRAY, fontsize=6.5, ha="left", va="top")

# ================================================================ (c) one budget: the k-th sharpest rhythm
ax = axes_in(fig, 5.12, b0, 1.91, PH)
xs = np.logspace(np.log10(0.008), np.log10(0.5), 300)
YMIN, YMAX = 0.03, 40
ax.fill_between(xs, cap(xs), 2 * YMAX, color=LGRAY, lw=0, zorder=0)
# random networks as a density cloud (log-log): the regions holding 90% and 50% of their rhythms
H, xe_, ye_ = np.histogram2d(np.log10(Dc["rx"]), np.log10(Dc["rq"]), bins=150,
                             range=[[np.log10(0.01), np.log10(0.5)], [np.log10(YMIN), np.log10(YMAX)]])
H = gaussian_filter(H, 3.2)
srt = np.sort(H.ravel())[::-1]
cum = np.cumsum(srt) / srt.sum()
lev = [srt[np.searchsorted(cum, f)] for f in (0.9, 0.5)]
XC, YC = 10 ** (0.5 * (xe_[1:] + xe_[:-1])), 10 ** (0.5 * (ye_[1:] + ye_[:-1]))
ax.contourf(XC, YC, H.T, levels=[lev[0], lev[1], H.max() * 1.01], colors=CLOUD, zorder=1)
ax.contour(XC, YC, H.T, levels=[lev[0], lev[1]], colors=["#BDBDBD", "#A6A6A6"], linewidths=0.4, zorder=1.1)
ax.plot(xs, clk(xs), color=RING, lw=1.1, zorder=2)
ax.plot(Dc["chainx"], Dc["chainq"], color=NEST, lw=1.3, zorder=3, solid_capstyle="butt")
ax.plot(Dc["ringx"], Dc["ringq"], ls="none", marker="o", ms=2.7, mfc=ONE, mec="white", mew=0.4, zorder=4,
        clip_on=False)
ax.plot(xs, cap(xs), color=WEYL, lw=1.1, zorder=5)
ax.set_xscale("log"); ax.set_yscale("log")
ax.set_xlim(0.01, 0.5); ax.set_ylim(YMIN, YMAX)
ax.set_xticks([0.01, 0.1]); ax.set_xticklabels([r"$0.01$", r"$0.1$"])
ax.xaxis.set_minor_locator(LogLocator(base=10, subs=np.arange(2, 10)))
ax.xaxis.set_minor_formatter(NullFormatter())
ax.set_yticks([0.1, 1, 10]); ax.set_yticklabels([r"$0.1$", r"$1$", r"$10$"])
ax.yaxis.set_minor_locator(LogLocator(base=10, subs=np.arange(2, 10)))
ax.yaxis.set_minor_formatter(NullFormatter())
ax.set_xlabel(r"Rank $k/(d-1)$", labelpad=1.5)
ax.set_ylabel(r"Sharpness $Q_k$", labelpad=1.0)
along(ax, 0.22, cap(0.22) * 1.75, "capacity", (0.1, cap(0.1)), (0.4, cap(0.4)), color=WEYL)
ax.text(0.27, 20, "forbidden", color=FORBID_TEXT, fontsize=7, ha="center", va="center")
along(ax, 0.033, clk(0.033) / 1.62, "standalone clocks", (0.015, clk(0.015)), (0.045, clk(0.045)), color=RING)
ax.text(0.0115, 4.0, "one ring", color=ONE, fontsize=7, ha="left", va="bottom")
ax.text(0.0115, 1.0, "nested cycles", color=NEST, fontsize=7, ha="left", va="bottom")
ax.text(0.0115, 0.10, "random\nnetworks", color="#5C5C5C", fontsize=7, ha="left", va="bottom", linespacing=1.0)
xh = 0.040                                      # standalone clocks stay about a factor of two below the capacity
tip = 10 ** (0.6 / (PH * 72 / np.log10(YMAX / YMIN)))   # arrow tips end at the edges of the two lines
arrow(ax, (xh, clk(xh) * tip), (xh, cap(xh) / tip), "#4D4D4D", lw=0.6, ms=3.5)
xl = xh * 1.25                                  # its label inside the band, along the lines
along(ax, xl, 0.995 * np.sqrt(clk(xl) * cap(xl)), r"$\times2$", (xl / 1.3, cap(xl / 1.3)), (xl * 1.3, cap(xl * 1.3)),
      color="#4D4D4D")
header(fig, ax, "(c)", "One budget")

save(fig, os.path.join(HERE, "out", "fig2.pdf"))
print("fig2 size in", round(W, 3), round(Hh, 3))


==> anc/figsrc/fig3.py <==
"""Fig. 3 (single column, two panels): sharing halves the state cost at most, and only by blurring.

(a) Weyl law for clocks: the most rhythms sharper than Q per state, times Q, with standalone clocks (blue), one
    large ring (pink: arccot(Q)/pi rhythms per state, exactly half the capacity for Q > 1, touching the blue
    sawtooth at its lower corners), and nested cycles (orange).
(b) The price of a dip: state cost of nested cycles relative to standalone clocks against the spacing of
    neighboring rhythms in mean half-widths (s = 4 and 32)."""
import os
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.ticker import LogLocator, NullFormatter, FixedLocator
from style import *

HERE = os.path.dirname(os.path.abspath(__file__))
b = np.load(os.path.join(HERE, "data", "fig3a_density.npz"))
c = np.load(os.path.join(HERE, "data", "fig3b_spacing.npz"))

W = COLW
L, R, GAPX = 0.34, 0.03, 0.35
PW = (W - L - R - GAPX) / 2
B, PH, TOP = 0.29, 1.55, 0.17
Hh = B + PH + TOP
fig = figure(W, Hh)
axa = axes_in(fig, L, B, PW, PH)
axb = axes_in(fig, L + PW + GAPX, B, PW, PH)
XR = L + PW + GAPX - 0.35

# ------------------------------------------------------------------ (a) rhythm density
ax = axa
Q0 = b["Q0"]
ax.fill_between(Q0, b["bound"], 0.8, color=LGRAY, lw=0, zorder=0)
ax.axhline(2 / np.pi, color=GRAY, lw=0.5, ls=(0, (1, 1.2)), zorder=1)
ax.axhline(1 / np.pi, color=GRAY, lw=0.5, ls=(0, (1, 1.2)), zorder=1)
ax.plot(Q0, Q0 * np.arctan(1 / Q0) / np.pi, color=ONE, lw=1.2, zorder=2.5)   # one large ring
ax.plot(Q0, b["rings"], color=RING, lw=1.2, zorder=3)
ax.plot(Q0, b["chain"], color=NEST, lw=1.2, zorder=4)
ax.plot(Q0, b["bound"], color=INK, lw=1.2, zorder=5)
ax.set_xscale("log")
ax.set_xlim(0.3, 40); ax.set_ylim(0, 0.8)
ax.set_xticks([1, 10]); ax.set_xticklabels(["1", "10"])
ax.xaxis.set_minor_locator(LogLocator(base=10, subs=np.arange(2, 10)))
ax.xaxis.set_minor_formatter(NullFormatter())
ax.set_yticks([0, 0.2, 0.4, 0.6, 0.8]); ax.set_yticklabels(["0", "", "0.4", "", "0.8"])
minor(ax, x=False)
ax.text(33, 2 / np.pi + 0.024, r"$2/\pi$", color=GRAY, fontsize=7, ha="right", va="bottom")
ax.text(33, 1 / np.pi - 0.022, r"$1/\pi$", color=GRAY, fontsize=7, ha="right", va="top")
ax.text(1.25, 0.20, "standalone clocks", color=RING, fontsize=7, ha="left", va="top")
ax.text(0.36, 0.105, "one ring", color=ONE, fontsize=7, ha="left", va="top")
ax.text(2.6, 0.445, "nested cycles", color=NEST, fontsize=7, ha="left", va="top")
ax.text(0.36, 0.662, "capacity", color=INK, fontsize=7, ha="left", va="bottom")
ax.set_xlabel(r"Sharpness threshold $Q$")
ax.set_ylabel(r"$Q\,\nu(Q)$", labelpad=1.5)
header(fig, ax, "(a)", "Weyl law for clocks", dy=0.055)

# ------------------------------------------------------------------ (b) the price of a dip
ax = axb
res = 2 / np.sqrt(3)                                   # spacing at which a dip appears between equal lines
ax.axvspan(res, 2.0, color=DIST_FILL, lw=0, zorder=0)
ax.axhspan(0.3, 0.5, color=LGRAY, lw=0, zorder=0)       # below half a standalone clock: forbidden
ax.axhline(0.5, color=INK, lw=1.1, zorder=2)
ax.axhline(1.0, color=RING, lw=1.2, ls=(0, (4.5, 2)), zorder=2)
YEND = 1.10      # every curve ends 10% above the cost of standalone clocks, after its crossing with them
for s, col in ((4, NEST), (32, NEST_DARK)):
    x, y = c[f"s{s}_x"], c[f"s{s}_y"]
    # Up to YEND both curves rise smoothly. Beyond it, the damping angle for large s starts to oscillate with h
    # (the second Fourier term of G becomes comparable), so the cost stops being a smooth function of the spacing.
    n = int(np.searchsorted(y, YEND))
    xe = x[n - 1] + (YEND - y[n - 1]) * (x[n] - x[n - 1]) / (y[n] - y[n - 1])
    ax.plot(np.r_[x[:n], xe], np.r_[y[:n], YEND], color=col, lw=1.3, zorder=4)
ax.set_xscale("log")
ax.set_xlim(0.035, 1.75); ax.set_ylim(0.35, 1.25)
ax.set_xticks([0.1, 1]); ax.set_xticklabels([r"$0.1$", r"$1$"])
ax.xaxis.set_minor_locator(LogLocator(base=10, subs=np.arange(2, 10)))
ax.xaxis.set_minor_formatter(NullFormatter())
ax.set_yticks([0.5, 1.0]); ax.set_yticklabels(["0.5", "1"])
ax.yaxis.set_minor_locator(FixedLocator([0.4, 0.6, 0.7, 0.8, 0.9, 1.1, 1.2]))
ax.text(0.04, 0.975, "standalone clocks", color=RING, fontsize=7, ha="left", va="top")
ax.text(1.7, 0.53, "distinguishable", color=DIST_TEXT, fontsize=7, ha="right", va="bottom", rotation=90, zorder=6,
        bbox=dict(boxstyle="square,pad=0.05", fc=DIST_FILL, ec="none"))
ax.text(0.118, 0.395, "forbidden", color=FORBID_TEXT, fontsize=7, ha="left", va="baseline")
hand = [Line2D([], [], color=NEST, lw=1.3), Line2D([], [], color=NEST_DARK, lw=1.3)]
ax.legend(hand, [r"$s=4$", r"$s=32$"], loc="upper left", bbox_to_anchor=(0.0, 1.0), ncol=2,
          handlelength=1.1, columnspacing=0.7, handletextpad=0.35)
ax.set_xlabel(r"Spacing/half-width $\Delta\omega/\bar a$")
ax.set_ylabel(r"Relative state cost", labelpad=1.5)
header(fig, ax, "(b)", "The price of a dip", dy=0.055)

save(fig, os.path.join(HERE, "out", "fig3.pdf"))
print("fig3 size in", round(W, 3), round(Hh, 3))


==> anc/figsrc/fig4.py <==
"""Fig. 4 (single column, two panels): rhythms cost states and drive, and measured rhythms reveal both.

(a) States and drive per rhythm for Q > 10, relative to standalone clocks: both shared-budget bounds settle at one
    half; the single-rhythm drive bound falls off like 1/N, the single-rhythm state bound levels off at
    2/(n0 - 1), about 0.065; standalone clocks sit at one.
(b) Hearing a hidden clock: cross-correlation of a three-valued readout, its fit, and its three rhythms."""
import os
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from style import *

HERE = os.path.dirname(os.path.abspath(__file__))
ab = np.load(os.path.join(HERE, "data", "fig4a_costs.npz"))
tr = np.load(os.path.join(HERE, "data", "fig4b_trace.npz"))

W = COLW
L, R, GAPX = 0.34, 0.03, 0.48
PW = (W - L - R - GAPX) / 2
B, PH, TOP = 0.29, 1.55, 0.17
Hh = B + PH + TOP
fig = figure(W, Hh)
axa = axes_in(fig, L, B, PW, PH)
hb2 = 0.44
axb2 = axes_in(fig, L + PW + GAPX, B, PW, hb2)                        # the three rhythms
axb = axes_in(fig, L + PW + GAPX, B + hb2 + 0.03, PW, PH - hb2 - 0.03)  # data and fit
XR = L + PW + GAPX - 0.38

# ------------------------------------------------------------------ (a) cost per rhythm, relative to clocks
Q0 = 10.0
N = ab["N"].astype(float)
n0 = int(ab["n0_inf"])                                  # ring size of one standalone clock (32 for Q > 10)
clock_states = N * (n0 - 1) + 1                          # N standalone clocks sharing one state
states = ab["multi_inf"] * N / clock_states             # capacity, Eq. (2) in its sharp form
states_single = ab["single_inf"] * N / clock_states     # d >= max(n0, 2N + 1)
drive = ab["aff_multi"] / (2 * np.pi * Q0)              # drive law, discrete form
drive_single = ab["aff_single"] / (2 * np.pi * Q0)      # 1/N: one ring needs 2 pi Q
single_lo = np.minimum(states_single, drive_single)
single_hi = np.maximum(states_single, drive_single)
shared = np.minimum(np.maximum(states, states_single), np.maximum(drive, drive_single))
ax = axa
ax.fill_between(N, 0, single_lo, color=LGRAY, lw=0, zorder=0)
ax.fill_between(N, single_hi, shared, where=shared > single_hi, facecolor="none", edgecolor=MGRAY,
                hatch="//////", lw=0, zorder=0.5, interpolate=True)
ax.axhline(1.0, color=RING, lw=1.3, ls=(0, (4.5, 2)), zorder=2)
ax.plot(N, states_single, ls=(0, (1, 1.3)), color=GRAY, lw=1.1, zorder=2)
ax.plot(N, drive_single, ls=(0, (1, 1.3)), color=GRAY, lw=1.1, zorder=2)
ax.plot(N, drive, color=TURN, lw=1.3, zorder=3)
ax.plot(N, states, color=INK, lw=0.7, zorder=4)
ax.plot(N, states, ls="none", marker="o", ms=2.4, mfc=INK, mec=INK, mew=0.5, zorder=5)
ax.set_xlim(0, 31); ax.set_ylim(0, 1.17)
ax.set_xticks([0, 10, 20, 30]); ax.set_yticks([0, 0.5, 1.0]); ax.set_yticklabels(["0", "0.5", "1"])
minor(ax)
ax.text(16.0, 0.955, "standalone clocks", color=RING, fontsize=7, ha="center", va="top")
ax.text(9.0, 0.635, "drive", color=TURN, fontsize=7, ha="center", va="bottom")
ax.text(16.0, 0.445, "states", color=INK, fontsize=7, ha="center", va="top",
        bbox=dict(boxstyle="square,pad=0.08", fc="white", ec="none"))
ax.text(11.5, 0.195, "single rhythm", color=GRAY, fontsize=7, ha="left", va="center",
        bbox=dict(boxstyle="square,pad=0.08", fc="white", ec="none"))
ax.set_xlabel(r"Rhythms $N$")
ax.set_ylabel(r"Relative cost", labelpad=1.5)
header(fig, ax, "(a)", r"Cost per rhythm, $Q>10$", dy=0.055)

# ------------------------------------------------------------------ (b) hearing a hidden clock
tau = tr["tau"]; C = tr["C"]; lo = tr["lo"]; hi = tr["hi"]
tt = np.linspace(0, 51.24, 1500)
comps = [cc[0] * np.exp(-cc[1] * tt) * np.cos(cc[2] * tt + cc[3]) for cc in tr["comps"]]
fit = sum(comps) + sum(bb * np.exp(-cc * tt) for bb, cc in tr["exps"])
ax = axb
ax.axhline(0, color=MGRAY, lw=0.5, zorder=0)
ax.vlines(tau, lo, hi, color=DATA, lw=0.7, zorder=2)
ax.plot(tau, C, ls="none", marker="o", ms=2.5, mfc="white", mec=DATA, mew=0.7, zorder=3)
ax.plot(tt, fit, color=INK, lw=1.0, zorder=4)
ax.set_xlim(-2, 56); ax.set_ylim(-0.135, 0.068)
ax.set_yticks([-0.1, 0.0]); ax.set_yticklabels([r"$-0.1$", r"$0$"])
ax.yaxis.set_minor_locator(plt.MultipleLocator(0.05))
ax.set_xticks([0, 20, 40]); ax.xaxis.set_minor_locator(plt.MultipleLocator(10))
ax.tick_params(labelbottom=False)
ax.text(54, 0.050, "data and fit", fontsize=7, ha="right", va="top")
ax.set_ylabel(r"$C_{10}(\tau)$", labelpad=1.0)
ax.yaxis.set_label_coords(-0.33 / PW, 0.42)              # midway between panel (a) and the tick labels
header(fig, ax, "(b)", "Hearing a hidden clock", dy=0.055)
ax = axb2
ax.axhline(0, color=MGRAY, lw=0.5, zorder=0)
for cc, col in zip(comps, SEQ_RING):
    ax.plot(tt, cc, color=col, lw=1.1)
ax.set_xlim(-2, 56); ax.set_ylim(-0.05, 0.05)
ax.set_yticks([]); ax.set_xticks([0, 20, 40]); ax.xaxis.set_minor_locator(plt.MultipleLocator(10))
ax.tick_params(axis="y", which="both", left=False, right=False)
ax.tick_params(axis="x", which="both", top=False)
ax.text(54, 0.041, "three rhythms", fontsize=7, ha="right", va="top", color=RING)
ax.set_xlabel(r"Lag $\tau$")

save(fig, os.path.join(HERE, "out", "fig4.pdf"))
print("fig4 size in", round(W, 3), round(Hh, 3))


==> anc/figsrc/style.py <==
"""Shared figure style for the Letter.

* Fonts: Computer Modern through LaTeX, as in the REVTeX text (cmr10).
* Sizes: figures are drawn at their printed width (column 246 pt, text 510 pt), so nothing is rescaled
  by \\includegraphics; axis labels 8 pt, tick labels and annotations 7 pt, panel labels 8.5 pt.
* Colors: one vivid, print-friendly palette (blue/rose/orange/purple/teal, safe for common color-vision
  deficiencies), used with the same meaning in every figure:
    standalone clocks, rhythms           -> RING (blue)
    one ring and its overtones           -> ONE (rose)
    nested cycles                        -> NEST (orange)
    drive                                -> TURN (purple)
    distinguishable rhythms              -> DIST (teal)
    bounds and totals                    -> INK (charcoal);  single-rhythm bounds, traffic -> GRAY
    forbidden regions                    -> light gray fill;  data -> DATA (slate)
"""
import matplotlib
matplotlib.use("pdf")
import matplotlib.pyplot as plt
from matplotlib.ticker import AutoMinorLocator

PT = 1 / 72.27                      # TeX point in inches
COLW = 246.0 * PT                   # \columnwidth
TEXTW = 510.0 * PT                  # \textwidth

# Vivid, print-friendly palette (Material-like hues; safe for common color-vision deficiencies)
RING = "#1565C0"          # standalone clocks, rhythms of probabilities
RING_DARK = "#0D3C7A"
RING_LIGHT = "#5FA2EE"
RING_FILL = "#D3E5FB"
ONE = "#D0287A"           # one ring and its overtones
ONE_DARK = "#8F1450"
ONE_LIGHT = "#F08BB5"
ONE_FILL = "#FBE1EE"
NEST = "#F07C12"          # nested cycles
NEST_DARK = "#B14E00"
NEST_LIGHT = "#FFBF7A"
NEST_FILL = "#FFE4C8"
TURN = "#8E24AA"          # circulation, roots of the spanning-tree polynomial, drive
TURN_FILL = "#F0DDF6"
DIST = "#00A38C"          # distinguishable rhythms
DIST_TEXT = "#00796B"
DIST_FILL = "#D0F1EB"
INK = "#1A1A1A"           # bounds and totals
WEYL = "#C62828"          # Weyl's law (Fig. 2a) and its counterpart for clocks, the capacity (Fig. 2c)
DATA = "#263845"          # data
GRAY = "#707070"          # single-rhythm bounds, traffic
MGRAY = "#ADADAD"
LGRAY = "#ECECEC"         # forbidden regions
FORBID_TEXT = "#8C8C8C"
BLACK = INK
SEQ_RING = [RING_DARK, RING, RING_LIGHT]                    # three rhythms of the hidden machine

RC = {
    "text.usetex": True,
    "text.latex.preamble": r"\usepackage{amsmath}\usepackage{amssymb}\usepackage{bm}",
    "font.family": "serif",
    "font.serif": ["Computer Modern Roman"],
    "font.size": 8,
    "axes.labelsize": 8,
    "axes.titlesize": 8,
    "xtick.labelsize": 7,
    "ytick.labelsize": 7,
    "legend.fontsize": 7,
    "axes.linewidth": 0.6,
    "axes.edgecolor": INK,
    "axes.labelcolor": INK,
    "axes.labelpad": 2.0,
    "xtick.color": INK,
    "ytick.color": INK,
    "xtick.direction": "in",
    "ytick.direction": "in",
    "xtick.top": True,
    "ytick.right": True,
    "xtick.major.size": 2.8,
    "ytick.major.size": 2.8,
    "xtick.minor.size": 1.6,
    "ytick.minor.size": 1.6,
    "xtick.major.width": 0.5,
    "ytick.major.width": 0.5,
    "xtick.minor.width": 0.4,
    "ytick.minor.width": 0.4,
    "xtick.major.pad": 2.5,
    "ytick.major.pad": 2.0,
    "lines.linewidth": 1.2,
    "lines.markersize": 3.0,
    "legend.frameon": False,
    "legend.handlelength": 1.6,
    "legend.handletextpad": 0.5,
    "legend.borderaxespad": 0.3,
    "legend.labelspacing": 0.25,
    "hatch.linewidth": 0.5,
    "pdf.fonttype": 42,
    "savefig.dpi": 600,
    "path.simplify": False,
}
plt.rcParams.update(RC)


def along(ax, x, y, text, p, q, **kw):
    """Text at (x, y), rotated to the screen direction of the data segment p -> q."""
    import numpy as np
    P = ax.transData.transform(np.array([p, q], dtype=float))
    ang = np.degrees(np.arctan2(P[1, 1] - P[0, 1], P[1, 0] - P[0, 0]))
    kw.setdefault("rotation_mode", "anchor")
    kw.setdefault("ha", "center")
    kw.setdefault("va", "center")
    kw.setdefault("fontsize", 7)
    return ax.text(x, y, text, rotation=ang, **kw)


def figure(width, height):
    return plt.figure(figsize=(width, height))


def axes_in(fig, x0, y0, w, h, **kw):
    """Axes at (x0, y0) with size (w, h), all in inches from the lower-left corner."""
    W, H = fig.get_size_inches()
    return fig.add_axes([x0 / W, y0 / H, w / W, h / H], **kw)


def panel_label(fig, ax, label, dx=0.0, dy=0.0, x=None):
    """Panel label '(a)' just above the upper-left corner of the axes frame.
    x (inches) fixes the horizontal position, so labels of one column line up."""
    W, H = fig.get_size_inches()
    bb = ax.get_position()
    xx = (x / W) if x is not None else bb.x0 + dx / W
    fig.text(xx, bb.y1 + (dy + 0.03) / H, label, ha="left", va="bottom", fontsize=9, color=BLACK)


def minor(ax, x=True, y=True, n=2):
    if x:
        ax.xaxis.set_minor_locator(AutoMinorLocator(n))
    if y:
        ax.yaxis.set_minor_locator(AutoMinorLocator(n))


def forbidden(ax, x, y_lo, y_hi, text=None, tx=None, ty=None, **kw):
    ax.fill_between(x, y_lo, y_hi, color=LGRAY, lw=0, zorder=0)
    if text:
        ax.text(tx, ty, text, color=FORBID_TEXT, fontsize=7, ha=kw.get("ha", "left"), va=kw.get("va", "bottom"),
                transform=kw.get("transform", ax.transData))


def save(fig, path):
    import os
    os.makedirs(os.path.dirname(os.path.abspath(path)), exist_ok=True)
    if os.environ.get("CHECK_OVERLAPS"):
        from checkfig import report_overlaps
        report_overlaps(fig, os.path.basename(path), pad_px=int(os.environ.get("CHECK_PAD", "2")))
    fig.savefig(path, metadata={"Creator": None, "Producer": None, "CreationDate": None, "Title": None})
    plt.close(fig)


def header(fig, ax, label, title=None, dy=0.04, margin=0.02):
    """Panel label and title, '(a) Title', centered above the panel's axes box (its original box, so that
    equal-aspect drawings keep the row's baseline). The text is shifted inward if it would leave the figure."""
    W, H = fig.get_size_inches()
    bb = ax.get_position(original=True)
    xc, y0 = (bb.x0 + bb.x1) / 2 * W, bb.y1 * H + dy
    text = label + (r"\enspace " + title if title else "")
    t = fig.text(xc / W, y0 / H, text, ha="center", va="baseline", fontsize=8, color=INK)
    r = fig._get_renderer()
    ext = t.get_window_extent(renderer=r)
    lo, hi = margin * fig.dpi, (W - margin) * fig.dpi
    shift = (hi - ext.x1) if ext.x1 > hi else ((lo - ext.x0) if ext.x0 < lo else 0.0)
    if shift:
        t.set_position((xc / W + shift / (W * fig.dpi), y0 / H))
    return t


==> anc/main.bbl <==
%apsrev4-2.bst 2019-01-14 (MD) hand-edited version of apsrev4-1.bst
%Control: key (0)
%Control: author (8) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (0) allowed
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{59}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{https://doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {Weyl}(1912)}]{weyl1912}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {H.}~\bibnamefont
  {Weyl}},\ }\bibfield  {title} {\bibinfo {title} {Das asymptotische
  {V}erteilungsgesetz der {E}igenwerte linearer partieller
  {D}ifferentialgleichungen (mit einer {A}nwendung auf die {T}heorie der
  {H}ohlraumstrahlung)},\ }\href {https://doi.org/10.1007/BF01456804}
  {\bibfield  {journal} {\bibinfo  {journal} {Math. Ann.}\ }\textbf {\bibinfo
  {volume} {71}},\ \bibinfo {pages} {441} (\bibinfo {year} {1912})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Kac}(1966)}]{kac1966}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Kac}},\ }\bibfield  {title} {\bibinfo {title} {Can one hear the shape of a
  drum?},\ }\href {https://doi.org/10.2307/2313748} {\bibfield  {journal}
  {\bibinfo  {journal} {Am. Math. Mon.}\ }\textbf {\bibinfo {volume} {73}},\
  \bibinfo {pages} {1} (\bibinfo {year} {1966})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Goldstein}\ \emph {et~al.}(2002)\citenamefont
  {Goldstein}, \citenamefont {Poole},\ and\ \citenamefont
  {Safko}}]{goldstein2002}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {H.}~\bibnamefont
  {Goldstein}}, \bibinfo {author} {\bibfnamefont {C.~P.}\ \bibnamefont
  {Poole}},\ and\ \bibinfo {author} {\bibfnamefont {J.~L.}\ \bibnamefont
  {Safko}},\ }\href@noop {} {\emph {\bibinfo {title} {Classical Mechanics}}},\
  \bibinfo {edition} {3rd}\ ed.\ (\bibinfo  {publisher} {Addison-Wesley},\
  \bibinfo {address} {San Francisco},\ \bibinfo {year} {2002})\ Chap.~\bibinfo
  {chapter} {6}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Williamson}(1936)}]{williamson1936}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.}~\bibnamefont
  {Williamson}},\ }\bibfield  {title} {\bibinfo {title} {On the algebraic
  problem concerning the normal forms of linear dynamical systems},\ }\href
  {https://doi.org/10.2307/2371062} {\bibfield  {journal} {\bibinfo  {journal}
  {Am. J. Math.}\ }\textbf {\bibinfo {volume} {58}},\ \bibinfo {pages} {141}
  (\bibinfo {year} {1936})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Cohen-Tannoudji}\ \emph {et~al.}(1977)\citenamefont
  {Cohen-Tannoudji}, \citenamefont {Diu},\ and\ \citenamefont
  {Lalo{\"e}}}]{cohentannoudji1977}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {C.}~\bibnamefont
  {Cohen-Tannoudji}}, \bibinfo {author} {\bibfnamefont {B.}~\bibnamefont
  {Diu}},\ and\ \bibinfo {author} {\bibfnamefont {F.}~\bibnamefont
  {Lalo{\"e}}},\ }\href@noop {} {\emph {\bibinfo {title} {Quantum
  Mechanics}}},\ Vol.~\bibinfo {volume} {1}\ (\bibinfo  {publisher} {Wiley},\
  \bibinfo {address} {New York},\ \bibinfo {year} {1977})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Dmitriev}\ and\ \citenamefont
  {Dynkin}(1946)}]{dmitriev1946}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {N.}~\bibnamefont
  {Dmitriev}}\ and\ \bibinfo {author} {\bibfnamefont {E.}~\bibnamefont
  {Dynkin}},\ }\bibfield  {title} {\bibinfo {title} {On the characteristic
  roots of stochastic matrices},\ }\href@noop {} {\bibfield  {journal}
  {\bibinfo  {journal} {Izv. Akad. Nauk SSSR Ser. Mat.}\ }\textbf {\bibinfo
  {volume} {10}},\ \bibinfo {pages} {167} (\bibinfo {year} {1946})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Karpelevich}(1951)}]{karpelevich1951}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {F.~I.}\ \bibnamefont
  {Karpelevich}},\ }\bibfield  {title} {\bibinfo {title} {On the characteristic
  roots of matrices with non-negative elements},\ }\href@noop {} {\bibfield
  {journal} {\bibinfo  {journal} {Izv. Akad. Nauk SSSR Ser. Mat.}\ }\textbf
  {\bibinfo {volume} {15}},\ \bibinfo {pages} {361} (\bibinfo {year}
  {1951})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Barato}\ and\ \citenamefont
  {Seifert}(2017)}]{barato2017}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.~C.}\ \bibnamefont
  {Barato}}\ and\ \bibinfo {author} {\bibfnamefont {U.}~\bibnamefont
  {Seifert}},\ }\bibfield  {title} {\bibinfo {title} {Coherence of biochemical
  oscillations is bounded by driving force and network topology},\ }\href
  {https://doi.org/10.1103/PhysRevE.95.062409} {\bibfield  {journal} {\bibinfo
  {journal} {Phys. Rev. E}\ }\textbf {\bibinfo {volume} {95}},\ \bibinfo
  {pages} {062409} (\bibinfo {year} {2017})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Schnakenberg}(1976)}]{schnakenberg1976}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.}~\bibnamefont
  {Schnakenberg}},\ }\bibfield  {title} {\bibinfo {title} {Network theory of
  microscopic and macroscopic behavior of master equation systems},\ }\href
  {https://doi.org/10.1103/RevModPhys.48.571} {\bibfield  {journal} {\bibinfo
  {journal} {Rev. Mod. Phys.}\ }\textbf {\bibinfo {volume} {48}},\ \bibinfo
  {pages} {571} (\bibinfo {year} {1976})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Qian}\ and\ \citenamefont {Qian}(2000)}]{qian2000}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {H.}~\bibnamefont
  {Qian}}\ and\ \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Qian}},\
  }\bibfield  {title} {\bibinfo {title} {Pumped biochemical reactions,
  nonequilibrium circulation, and stochastic resonance},\ }\href
  {https://doi.org/10.1103/PhysRevLett.84.2271} {\bibfield  {journal} {\bibinfo
   {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {84}},\ \bibinfo
  {pages} {2271} (\bibinfo {year} {2000})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Nakajima}\ \emph {et~al.}(2005)\citenamefont
  {Nakajima}, \citenamefont {Imai}, \citenamefont {Ito}, \citenamefont
  {Nishiwaki}, \citenamefont {Murayama}, \citenamefont {Iwasaki}, \citenamefont
  {Oyama},\ and\ \citenamefont {Kondo}}]{nakajima2005}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Nakajima}}, \bibinfo {author} {\bibfnamefont {K.}~\bibnamefont {Imai}},
  \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont {Ito}}, \bibinfo {author}
  {\bibfnamefont {T.}~\bibnamefont {Nishiwaki}}, \bibinfo {author}
  {\bibfnamefont {Y.}~\bibnamefont {Murayama}}, \bibinfo {author}
  {\bibfnamefont {H.}~\bibnamefont {Iwasaki}}, \bibinfo {author} {\bibfnamefont
  {T.}~\bibnamefont {Oyama}},\ and\ \bibinfo {author} {\bibfnamefont
  {T.}~\bibnamefont {Kondo}},\ }\bibfield  {title} {\bibinfo {title}
  {Reconstitution of circadian oscillation of cyanobacterial {KaiC}
  phosphorylation in vitro},\ }\href {https://doi.org/10.1126/science.1108451}
  {\bibfield  {journal} {\bibinfo  {journal} {Science}\ }\textbf {\bibinfo
  {volume} {308}},\ \bibinfo {pages} {414} (\bibinfo {year}
  {2005})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Cao}\ \emph {et~al.}(2015)\citenamefont {Cao},
  \citenamefont {Wang}, \citenamefont {Ouyang},\ and\ \citenamefont
  {Tu}}]{cao2015}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {Y.}~\bibnamefont
  {Cao}}, \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont {Wang}}, \bibinfo
  {author} {\bibfnamefont {Q.}~\bibnamefont {Ouyang}},\ and\ \bibinfo {author}
  {\bibfnamefont {Y.}~\bibnamefont {Tu}},\ }\bibfield  {title} {\bibinfo
  {title} {The free-energy cost of accurate biochemical oscillations},\ }\href
  {https://doi.org/10.1038/nphys3412} {\bibfield  {journal} {\bibinfo
  {journal} {Nat. Phys.}\ }\textbf {\bibinfo {volume} {11}},\ \bibinfo {pages}
  {772} (\bibinfo {year} {2015})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Liepelt}\ and\ \citenamefont
  {Lipowsky}(2007)}]{liepelt2007}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {S.}~\bibnamefont
  {Liepelt}}\ and\ \bibinfo {author} {\bibfnamefont {R.}~\bibnamefont
  {Lipowsky}},\ }\bibfield  {title} {\bibinfo {title} {Kinesin's network of
  chemomechanical motor cycles},\ }\href
  {https://doi.org/10.1103/PhysRevLett.98.258102} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {98}},\
  \bibinfo {pages} {258102} (\bibinfo {year} {2007})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Seifert}(2012)}]{seifert2012}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {U.}~\bibnamefont
  {Seifert}},\ }\bibfield  {title} {\bibinfo {title} {Stochastic
  thermodynamics, fluctuation theorems and molecular machines},\ }\href
  {https://doi.org/10.1088/0034-4885/75/12/126001} {\bibfield  {journal}
  {\bibinfo  {journal} {Rep. Prog. Phys.}\ }\textbf {\bibinfo {volume} {75}},\
  \bibinfo {pages} {126001} (\bibinfo {year} {2012})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Barato}\ and\ \citenamefont
  {Seifert}(2016)}]{barato2016}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.~C.}\ \bibnamefont
  {Barato}}\ and\ \bibinfo {author} {\bibfnamefont {U.}~\bibnamefont
  {Seifert}},\ }\bibfield  {title} {\bibinfo {title} {Cost and precision of
  {B}rownian clocks},\ }\href {https://doi.org/10.1103/PhysRevX.6.041053}
  {\bibfield  {journal} {\bibinfo  {journal} {Phys. Rev. X}\ }\textbf {\bibinfo
  {volume} {6}},\ \bibinfo {pages} {041053} (\bibinfo {year}
  {2016})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Jaeger}\ and\ \citenamefont
  {Haas}(2004)}]{jaeger2004}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {H.}~\bibnamefont
  {Jaeger}}\ and\ \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont {Haas}},\
  }\bibfield  {title} {\bibinfo {title} {Harnessing nonlinearity: {P}redicting
  chaotic systems and saving energy in wireless communication},\ }\href
  {https://doi.org/10.1126/science.1091277} {\bibfield  {journal} {\bibinfo
  {journal} {Science}\ }\textbf {\bibinfo {volume} {304}},\ \bibinfo {pages}
  {78} (\bibinfo {year} {2004})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Maass}\ \emph {et~al.}(2002)\citenamefont {Maass},
  \citenamefont {Natschl{\"a}ger},\ and\ \citenamefont {Markram}}]{maass2002}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {W.}~\bibnamefont
  {Maass}}, \bibinfo {author} {\bibfnamefont {T.}~\bibnamefont
  {Natschl{\"a}ger}},\ and\ \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont
  {Markram}},\ }\bibfield  {title} {\bibinfo {title} {Real-time computing
  without stable states: {A} new framework for neural computation based on
  perturbations},\ }\href {https://doi.org/10.1162/089976602760407955}
  {\bibfield  {journal} {\bibinfo  {journal} {Neural Comput.}\ }\textbf
  {\bibinfo {volume} {14}},\ \bibinfo {pages} {2531} (\bibinfo {year}
  {2002})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Tanaka}\ \emph {et~al.}(2019)\citenamefont {Tanaka},
  \citenamefont {Yamane}, \citenamefont {H{\'e}roux}, \citenamefont {Nakane},
  \citenamefont {Kanazawa}, \citenamefont {Takeda}, \citenamefont {Numata},
  \citenamefont {Nakano},\ and\ \citenamefont {Hirose}}]{tanaka2019}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {G.}~\bibnamefont
  {Tanaka}}, \bibinfo {author} {\bibfnamefont {T.}~\bibnamefont {Yamane}},
  \bibinfo {author} {\bibfnamefont {J.~B.}\ \bibnamefont {H{\'e}roux}},
  \bibinfo {author} {\bibfnamefont {R.}~\bibnamefont {Nakane}}, \bibinfo
  {author} {\bibfnamefont {N.}~\bibnamefont {Kanazawa}}, \bibinfo {author}
  {\bibfnamefont {S.}~\bibnamefont {Takeda}}, \bibinfo {author} {\bibfnamefont
  {H.}~\bibnamefont {Numata}}, \bibinfo {author} {\bibfnamefont
  {D.}~\bibnamefont {Nakano}},\ and\ \bibinfo {author} {\bibfnamefont
  {A.}~\bibnamefont {Hirose}},\ }\bibfield  {title} {\bibinfo {title} {Recent
  advances in physical reservoir computing: {A} review},\ }\href
  {https://doi.org/10.1016/j.neunet.2019.03.005} {\bibfield  {journal}
  {\bibinfo  {journal} {Neural Netw.}\ }\textbf {\bibinfo {volume} {115}},\
  \bibinfo {pages} {100} (\bibinfo {year} {2019})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Hermans}\ and\ \citenamefont
  {Schrauwen}(2010)}]{hermans2010}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Hermans}}\ and\ \bibinfo {author} {\bibfnamefont {B.}~\bibnamefont
  {Schrauwen}},\ }\bibfield  {title} {\bibinfo {title} {Memory in linear
  recurrent neural networks in continuous time},\ }\href@noop {} {\bibfield
  {journal} {\bibinfo  {journal} {Neural Netw.}\ }\textbf {\bibinfo {volume}
  {23}},\ \bibinfo {pages} {341} (\bibinfo {year} {2010})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Sheldon}\ \emph {et~al.}(2022)\citenamefont
  {Sheldon}, \citenamefont {Kolchinsky},\ and\ \citenamefont
  {Caravelli}}]{sheldon2022}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {F.~C.}\ \bibnamefont
  {Sheldon}}, \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Kolchinsky}},\ and\ \bibinfo {author} {\bibfnamefont {F.}~\bibnamefont
  {Caravelli}},\ }\bibfield  {title} {\bibinfo {title} {Computational capacity
  of {LRC}, memristive, and hybrid reservoirs},\ }\href
  {https://doi.org/10.1103/PhysRevE.106.045310} {\bibfield  {journal} {\bibinfo
   {journal} {Phys. Rev. E}\ }\textbf {\bibinfo {volume} {106}},\ \bibinfo
  {pages} {045310} (\bibinfo {year} {2022})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Ehlers}\ \emph {et~al.}(2025)\citenamefont {Ehlers},
  \citenamefont {Nurdin},\ and\ \citenamefont {Soh}}]{ehlers2025}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.~J.}\ \bibnamefont
  {Ehlers}}, \bibinfo {author} {\bibfnamefont {H.~I.}\ \bibnamefont {Nurdin}},\
  and\ \bibinfo {author} {\bibfnamefont {D.}~\bibnamefont {Soh}},\ }\bibfield
  {title} {\bibinfo {title} {Stochastic reservoir computers},\ }\href
  {https://doi.org/10.1038/s41467-025-58349-6} {\bibfield  {journal} {\bibinfo
  {journal} {Nat. Commun.}\ }\textbf {\bibinfo {volume} {16}},\ \bibinfo
  {pages} {3070} (\bibinfo {year} {2025})}\BibitemShut {NoStop}%
\bibitem [{SM()}]{SM}%
  \BibitemOpen
  \href@noop {} {}\bibinfo {note} {See Supplemental Material at [URL will be
  inserted by publisher] for proofs, constructions, numerical protocols,
  certificates, code, and data, which includes
  Refs.~\cite{berman1994,loewy1978,coderch1983,rohlicek1988}. Code and data are
  also available at
  \url{https://github.com/eybmits/can-one-hear-the-size-of-a-clock-code}}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Kolchinsky}\ \emph {et~al.}(2024)\citenamefont
  {Kolchinsky}, \citenamefont {Ohga},\ and\ \citenamefont
  {Ito}}]{kolchinsky2024}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Kolchinsky}}, \bibinfo {author} {\bibfnamefont {N.}~\bibnamefont {Ohga}},\
  and\ \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont {Ito}},\ }\bibfield
  {title} {\bibinfo {title} {Thermodynamic bound on spectral perturbations,
  with applications to oscillations and relaxation dynamics},\ }\href
  {https://doi.org/10.1103/PhysRevResearch.6.013082} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Res.}\ }\textbf {\bibinfo {volume} {6}},\
  \bibinfo {pages} {013082} (\bibinfo {year} {2024})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Kolchinsky}\ \emph {et~al.}(2026)\citenamefont
  {Kolchinsky}, \citenamefont {Ohga},\ and\ \citenamefont
  {Ito}}]{kolchinsky2026winding}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Kolchinsky}}, \bibinfo {author} {\bibfnamefont {N.}~\bibnamefont {Ohga}},\
  and\ \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont {Ito}},\ }\href@noop
  {} {\bibinfo {title} {Cycle affinity and winding localize eigenvalues of
  {M}arkov generators}} (\bibinfo {year} {2026}),\ \Eprint
  {https://arxiv.org/abs/2605.15884} {arXiv:2605.15884} \BibitemShut {NoStop}%
\bibitem [{\citenamefont {Ohga}\ \emph {et~al.}(2023)\citenamefont {Ohga},
  \citenamefont {Ito},\ and\ \citenamefont {Kolchinsky}}]{ohga2023}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {N.}~\bibnamefont
  {Ohga}}, \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont {Ito}},\ and\
  \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Kolchinsky}},\ }\bibfield
   {title} {\bibinfo {title} {Thermodynamic bound on the asymmetry of
  cross-correlations},\ }\href {https://doi.org/10.1103/PhysRevLett.131.077101}
  {\bibfield  {journal} {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf
  {\bibinfo {volume} {131}},\ \bibinfo {pages} {077101} (\bibinfo {year}
  {2023})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Uhl}\ and\ \citenamefont {Seifert}(2019)}]{uhl2019}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Uhl}}\ and\ \bibinfo {author} {\bibfnamefont {U.}~\bibnamefont {Seifert}},\
  }\bibfield  {title} {\bibinfo {title} {Affinity-dependent bound on the
  spectrum of stochastic matrices},\ }\href@noop {} {\bibfield  {journal}
  {\bibinfo  {journal} {J. Phys. A: Math. Theor.}\ }\textbf {\bibinfo {volume}
  {52}},\ \bibinfo {pages} {405002} (\bibinfo {year} {2019})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Verbeken}\ and\ \citenamefont
  {Ginis}(2026)}]{verbeken2026}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {B.}~\bibnamefont
  {Verbeken}}\ and\ \bibinfo {author} {\bibfnamefont {V.}~\bibnamefont
  {Ginis}},\ }\href@noop {} {\bibinfo {title} {On the spectral region of
  $n$-cycle stochastic matrices}} (\bibinfo {year} {2026}),\ \Eprint
  {https://arxiv.org/abs/2606.10143} {arXiv:2606.10143} \BibitemShut {NoStop}%
\bibitem [{\citenamefont {Xu}\ and\ \citenamefont {Meng}(2026)}]{xumeng2026}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.}~\bibnamefont
  {Xu}}\ and\ \bibinfo {author} {\bibfnamefont {C.}~\bibnamefont {Meng}},\
  }\href@noop {} {\bibinfo {title} {Kinetic heterogeneity tightens
  thermodynamic bounds on spectra of {M}arkov cycles}} (\bibinfo {year}
  {2026}),\ \Eprint {https://arxiv.org/abs/2608.22934} {arXiv:2608.22934}
  \BibitemShut {NoStop}%
\bibitem [{\citenamefont {Oberreiter}\ \emph {et~al.}(2022)\citenamefont
  {Oberreiter}, \citenamefont {Seifert},\ and\ \citenamefont
  {Barato}}]{oberreiter2022}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {L.}~\bibnamefont
  {Oberreiter}}, \bibinfo {author} {\bibfnamefont {U.}~\bibnamefont
  {Seifert}},\ and\ \bibinfo {author} {\bibfnamefont {A.~C.}\ \bibnamefont
  {Barato}},\ }\bibfield  {title} {\bibinfo {title} {Universal minimal cost of
  coherent biochemical oscillations},\ }\href
  {https://doi.org/10.1103/PhysRevE.106.014106} {\bibfield  {journal} {\bibinfo
   {journal} {Phys. Rev. E}\ }\textbf {\bibinfo {volume} {106}},\ \bibinfo
  {pages} {014106} (\bibinfo {year} {2022})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Santolin}\ and\ \citenamefont
  {Falasco}(2025)}]{santolin2025}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {D.}~\bibnamefont
  {Santolin}}\ and\ \bibinfo {author} {\bibfnamefont {G.}~\bibnamefont
  {Falasco}},\ }\bibfield  {title} {\bibinfo {title} {Dissipation bounds the
  coherence of stochastic limit cycles},\ }\href
  {https://doi.org/10.1103/vfdp-sdfm} {\bibfield  {journal} {\bibinfo
  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {135}},\ \bibinfo
  {pages} {057101} (\bibinfo {year} {2025})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Gu}(2026)}]{gu2026}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.}~\bibnamefont
  {Gu}},\ }\bibfield  {title} {\bibinfo {title} {Dissipation-coherence tradeoff
  for stochastic oscillations},\ }\href {https://doi.org/10.1103/zxw1-zdb7}
  {\bibfield  {journal} {\bibinfo  {journal} {Phys. Rev. E}\ }\textbf {\bibinfo
  {volume} {113}},\ \bibinfo {pages} {064130} (\bibinfo {year} {2026})},\
  \Eprint {https://arxiv.org/abs/2606.05498} {arXiv:2606.05498} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Kolchinsky}(2026)}]{kolchinsky2026elementary}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Kolchinsky}},\ }\bibfield  {title} {\bibinfo {title} {Elementary derivation
  of the dissipation-coherence bound for stochastic oscillators},\ }\href
  {https://doi.org/10.1103/yj2t-frgz} {\bibfield  {journal} {\bibinfo
  {journal} {Phys. Rev. E}\ }\textbf {\bibinfo {volume} {114}},\ \bibinfo
  {pages} {L012104} (\bibinfo {year} {2026})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Shiraishi}(2026)}]{shiraishi2026}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {N.}~\bibnamefont
  {Shiraishi}},\ }\href@noop {} {\bibinfo {title} {Second largest eigenvalue
  does not bound stationary entropy production}} (\bibinfo {year} {2026}),\
  \Eprint {https://arxiv.org/abs/2609.34352} {arXiv:2609.34352} \BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Xu}\ \emph {et~al.}(2025)\citenamefont {Xu},
  \citenamefont {Kolchinsky}, \citenamefont {Delvenne},\ and\ \citenamefont
  {Ito}}]{xu2025}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {G.-H.}\ \bibnamefont
  {Xu}}, \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Kolchinsky}},
  \bibinfo {author} {\bibfnamefont {J.-C.}\ \bibnamefont {Delvenne}},\ and\
  \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont {Ito}},\ }\bibfield
  {title} {\bibinfo {title} {Thermodynamic geometric constraint on the spectrum
  of {M}arkov rate matrices},\ }\href {https://doi.org/10.1103/z4t2-18cx}
  {\bibfield  {journal} {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf
  {\bibinfo {volume} {135}},\ \bibinfo {pages} {257102} (\bibinfo {year}
  {2025})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Runnenburg}(1962)}]{runnenburg1962}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.~T.}\ \bibnamefont
  {Runnenburg}},\ }\bibfield  {title} {\bibinfo {title} {On {E}lfving's problem
  of imbedding a time-discrete {M}arkov chain in a time-continuous one for
  finitely many states},\ }\href
  {https://doi.org/10.1016/S1385-7258(62)50052-8} {\bibfield  {journal}
  {\bibinfo  {journal} {Indag. Math. (Proc.)}\ }\textbf {\bibinfo {volume}
  {65}},\ \bibinfo {pages} {536} (\bibinfo {year} {1962})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Kellogg}\ and\ \citenamefont
  {Stephens}(1978)}]{kellogg1978}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.~B.}\ \bibnamefont
  {Kellogg}}\ and\ \bibinfo {author} {\bibfnamefont {A.~B.}\ \bibnamefont
  {Stephens}},\ }\bibfield  {title} {\bibinfo {title} {Complex eigenvalues of a
  non-negative matrix with a specified graph},\ }\href
  {https://doi.org/10.1016/0024-3795(78)90049-6} {\bibfield  {journal}
  {\bibinfo  {journal} {Linear Algebra Appl.}\ }\textbf {\bibinfo {volume}
  {20}},\ \bibinfo {pages} {179} (\bibinfo {year} {1978})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Horn}\ and\ \citenamefont
  {Steinberg}(1959)}]{horn1959}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Horn}}\ and\ \bibinfo {author} {\bibfnamefont {R.}~\bibnamefont
  {Steinberg}},\ }\bibfield  {title} {\bibinfo {title} {Eigenvalues of the
  unitary part of a matrix},\ }\href {https://doi.org/10.2140/pjm.1959.9.541}
  {\bibfield  {journal} {\bibinfo  {journal} {Pac. J. Math.}\ }\textbf
  {\bibinfo {volume} {9}},\ \bibinfo {pages} {541} (\bibinfo {year}
  {1959})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Wang}\ \emph {et~al.}(2020)\citenamefont {Wang},
  \citenamefont {Chen}, \citenamefont {Khong},\ and\ \citenamefont
  {Qiu}}]{wang2020}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {D.}~\bibnamefont
  {Wang}}, \bibinfo {author} {\bibfnamefont {W.}~\bibnamefont {Chen}}, \bibinfo
  {author} {\bibfnamefont {S.~Z.}\ \bibnamefont {Khong}},\ and\ \bibinfo
  {author} {\bibfnamefont {L.}~\bibnamefont {Qiu}},\ }\bibfield  {title}
  {\bibinfo {title} {On the phases of a complex matrix},\ }\href
  {https://doi.org/10.1016/j.laa.2020.01.035} {\bibfield  {journal} {\bibinfo
  {journal} {Linear Algebra Appl.}\ }\textbf {\bibinfo {volume} {593}},\
  \bibinfo {pages} {152} (\bibinfo {year} {2020})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Furtado}\ and\ \citenamefont
  {Johnson}(2001)}]{furtado2001}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {S.}~\bibnamefont
  {Furtado}}\ and\ \bibinfo {author} {\bibfnamefont {C.~R.}\ \bibnamefont
  {Johnson}},\ }\bibfield  {title} {\bibinfo {title} {Spectral variation under
  congruence},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal}
  {Linear Multilinear Algebra}\ }\textbf {\bibinfo {volume} {49}},\ \bibinfo
  {pages} {243} (\bibinfo {year} {2001})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Chaiken}(1982)}]{chaiken1982}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {S.}~\bibnamefont
  {Chaiken}},\ }\bibfield  {title} {\bibinfo {title} {A combinatorial proof of
  the all minors matrix tree theorem},\ }\href
  {https://doi.org/10.1137/0603033} {\bibfield  {journal} {\bibinfo  {journal}
  {SIAM J. Algebraic Discrete Methods}\ }\textbf {\bibinfo {volume} {3}},\
  \bibinfo {pages} {319} (\bibinfo {year} {1982})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Eremenko}\ and\ \citenamefont
  {Fryntov}(2016)}]{eremenko2016}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Eremenko}}\ and\ \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Fryntov}},\ }\bibfield  {title} {\bibinfo {title} {Remarks on the
  {O}brechkoff inequality},\ }\href {https://doi.org/10.1090/proc/12738}
  {\bibfield  {journal} {\bibinfo  {journal} {Proc. Am. Math. Soc.}\ }\textbf
  {\bibinfo {volume} {144}},\ \bibinfo {pages} {703} (\bibinfo {year}
  {2016})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Farina}\ and\ \citenamefont
  {Rinaldi}(2000)}]{farina2000}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {L.}~\bibnamefont
  {Farina}}\ and\ \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont
  {Rinaldi}},\ }\href {https://doi.org/10.1002/9781118033029} {\emph {\bibinfo
  {title} {Positive Linear Systems: Theory and Applications}}}\ (\bibinfo
  {publisher} {Wiley},\ \bibinfo {address} {New York},\ \bibinfo {year}
  {2000})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Johnson}(1981)}]{johnson1981}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {C.~R.}\ \bibnamefont
  {Johnson}},\ }\bibfield  {title} {\bibinfo {title} {Row stochastic matrices
  similar to doubly stochastic matrices},\ }\href
  {https://doi.org/10.1080/03081088108817402} {\bibfield  {journal} {\bibinfo
  {journal} {Linear Multilinear Algebra}\ }\textbf {\bibinfo {volume} {10}},\
  \bibinfo {pages} {113} (\bibinfo {year} {1981})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Holtz}(2005)}]{holtz2005}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {O.}~\bibnamefont
  {Holtz}},\ }\bibfield  {title} {\bibinfo {title} {{M}-matrices satisfy
  {N}ewton's inequalities},\ }\href@noop {} {\bibfield  {journal} {\bibinfo
  {journal} {Proc. Am. Math. Soc.}\ }\textbf {\bibinfo {volume} {133}},\
  \bibinfo {pages} {711} (\bibinfo {year} {2005})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Sparrow}(1916)}]{sparrow1916}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {C.~M.}\ \bibnamefont
  {Sparrow}},\ }\bibfield  {title} {\bibinfo {title} {On spectroscopic
  resolving power},\ }\href {https://doi.org/10.1086/142271} {\bibfield
  {journal} {\bibinfo  {journal} {Astrophys. J.}\ }\textbf {\bibinfo {volume}
  {44}},\ \bibinfo {pages} {76} (\bibinfo {year} {1916})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Milo}\ and\ \citenamefont
  {Phillips}(2016)}]{milo2016}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.}~\bibnamefont
  {Milo}}\ and\ \bibinfo {author} {\bibfnamefont {R.}~\bibnamefont
  {Phillips}},\ }\href@noop {} {\emph {\bibinfo {title} {Cell Biology by the
  Numbers}}}\ (\bibinfo  {publisher} {Garland Science},\ \bibinfo {address}
  {New York},\ \bibinfo {year} {2016})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Kalpazidou}(2006)}]{kalpazidou2006}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {S.~L.}\ \bibnamefont
  {Kalpazidou}},\ }\href@noop {} {\emph {\bibinfo {title} {Cycle
  Representations of {M}arkov Processes}}},\ \bibinfo {edition} {2nd}\ ed.\
  (\bibinfo  {publisher} {Springer},\ \bibinfo {address} {New York},\ \bibinfo
  {year} {2006})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Ahuja}\ \emph {et~al.}(1993)\citenamefont {Ahuja},
  \citenamefont {Magnanti},\ and\ \citenamefont {Orlin}}]{ahuja1993}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.~K.}\ \bibnamefont
  {Ahuja}}, \bibinfo {author} {\bibfnamefont {T.~L.}\ \bibnamefont
  {Magnanti}},\ and\ \bibinfo {author} {\bibfnamefont {J.~B.}\ \bibnamefont
  {Orlin}},\ }\href@noop {} {\emph {\bibinfo {title} {Network Flows: Theory,
  Algorithms, and Applications}}}\ (\bibinfo  {publisher} {Prentice Hall},\
  \bibinfo {address} {Englewood Cliffs, NJ},\ \bibinfo {year}
  {1993})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Brunner}\ \emph {et~al.}(2008)\citenamefont
  {Brunner}, \citenamefont {Pironio}, \citenamefont {Ac{\'\i}n}, \citenamefont
  {Gisin}, \citenamefont {M{\'e}thot},\ and\ \citenamefont
  {Scarani}}]{brunner2008}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {N.}~\bibnamefont
  {Brunner}}, \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont {Pironio}},
  \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Ac{\'\i}n}}, \bibinfo
  {author} {\bibfnamefont {N.}~\bibnamefont {Gisin}}, \bibinfo {author}
  {\bibfnamefont {A.~A.}\ \bibnamefont {M{\'e}thot}},\ and\ \bibinfo {author}
  {\bibfnamefont {V.}~\bibnamefont {Scarani}},\ }\bibfield  {title} {\bibinfo
  {title} {Testing the dimension of {H}ilbert spaces},\ }\href
  {https://doi.org/10.1103/PhysRevLett.100.210503} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {100}},\
  \bibinfo {pages} {210503} (\bibinfo {year} {2008})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Wolf}\ and\ \citenamefont
  {P{\'e}rez-Garc{\'\i}a}(2009)}]{wolf2009}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.~M.}\ \bibnamefont
  {Wolf}}\ and\ \bibinfo {author} {\bibfnamefont {D.}~\bibnamefont
  {P{\'e}rez-Garc{\'\i}a}},\ }\bibfield  {title} {\bibinfo {title} {Assessing
  quantum dimensionality from observable dynamics},\ }\href
  {https://doi.org/10.1103/PhysRevLett.102.190504} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {102}},\
  \bibinfo {pages} {190504} (\bibinfo {year} {2009})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Seifert}(2019)}]{seifert2019}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {U.}~\bibnamefont
  {Seifert}},\ }\bibfield  {title} {\bibinfo {title} {From stochastic
  thermodynamics to thermodynamic inference},\ }\href
  {https://doi.org/10.1146/annurev-conmatphys-031218-013554} {\bibfield
  {journal} {\bibinfo  {journal} {Annu. Rev. Condens. Matter Phys.}\ }\textbf
  {\bibinfo {volume} {10}},\ \bibinfo {pages} {171} (\bibinfo {year}
  {2019})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Horowitz}\ and\ \citenamefont
  {Gingrich}(2020)}]{horowitz2020}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.~M.}\ \bibnamefont
  {Horowitz}}\ and\ \bibinfo {author} {\bibfnamefont {T.~R.}\ \bibnamefont
  {Gingrich}},\ }\bibfield  {title} {\bibinfo {title} {Thermodynamic
  uncertainty relations constrain non-equilibrium fluctuations},\ }\href
  {https://doi.org/10.1038/s41567-019-0702-6} {\bibfield  {journal} {\bibinfo
  {journal} {Nat. Phys.}\ }\textbf {\bibinfo {volume} {16}},\ \bibinfo {pages}
  {15} (\bibinfo {year} {2020})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Hua}\ and\ \citenamefont {Sarkar}(1990)}]{hua1990}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {Y.}~\bibnamefont
  {Hua}}\ and\ \bibinfo {author} {\bibfnamefont {T.~K.}\ \bibnamefont
  {Sarkar}},\ }\bibfield  {title} {\bibinfo {title} {Matrix pencil method for
  estimating parameters of exponentially damped/undamped sinusoids in noise},\
  }\href {https://doi.org/10.1109/29.56027} {\bibfield  {journal} {\bibinfo
  {journal} {IEEE Trans. Acoust. Speech Signal Process.}\ }\textbf {\bibinfo
  {volume} {38}},\ \bibinfo {pages} {814} (\bibinfo {year} {1990})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Efron}(1979)}]{efron1979}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {B.}~\bibnamefont
  {Efron}},\ }\bibfield  {title} {\bibinfo {title} {Bootstrap methods:
  {A}nother look at the jackknife},\ }\href
  {https://doi.org/10.1214/aos/1176344552} {\bibfield  {journal} {\bibinfo
  {journal} {Ann. Stat.}\ }\textbf {\bibinfo {volume} {7}},\ \bibinfo {pages}
  {1} (\bibinfo {year} {1979})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Gordon}\ \emph {et~al.}(1992)\citenamefont {Gordon},
  \citenamefont {Webb},\ and\ \citenamefont {Wolpert}}]{gordon1992}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {C.}~\bibnamefont
  {Gordon}}, \bibinfo {author} {\bibfnamefont {D.~L.}\ \bibnamefont {Webb}},\
  and\ \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont {Wolpert}},\
  }\bibfield  {title} {\bibinfo {title} {One cannot hear the shape of a drum},\
  }\href {https://doi.org/10.1090/S0273-0979-1992-00289-6} {\bibfield
  {journal} {\bibinfo  {journal} {Bull. Am. Math. Soc.}\ }\textbf {\bibinfo
  {volume} {27}},\ \bibinfo {pages} {134} (\bibinfo {year} {1992})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Berman}\ and\ \citenamefont
  {Plemmons}(1994)}]{berman1994}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Berman}}\ and\ \bibinfo {author} {\bibfnamefont {R.~J.}\ \bibnamefont
  {Plemmons}},\ }\href {https://doi.org/10.1137/1.9781611971262} {\emph
  {\bibinfo {title} {Nonnegative Matrices in the Mathematical Sciences}}}\
  (\bibinfo  {publisher} {SIAM},\ \bibinfo {address} {Philadelphia},\ \bibinfo
  {year} {1994})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Loewy}\ and\ \citenamefont
  {London}(1978)}]{loewy1978}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.}~\bibnamefont
  {Loewy}}\ and\ \bibinfo {author} {\bibfnamefont {D.}~\bibnamefont {London}},\
  }\bibfield  {title} {\bibinfo {title} {A note on an inverse problem for
  nonnegative matrices},\ }\href@noop {} {\bibfield  {journal} {\bibinfo
  {journal} {Linear Multilinear Algebra}\ }\textbf {\bibinfo {volume} {6}},\
  \bibinfo {pages} {83} (\bibinfo {year} {1978})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Coderch}\ \emph {et~al.}(1983)\citenamefont
  {Coderch}, \citenamefont {Willsky}, \citenamefont {Sastry},\ and\
  \citenamefont {Casta{\~n}{\'o}n}}]{coderch1983}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Coderch}}, \bibinfo {author} {\bibfnamefont {A.~S.}\ \bibnamefont
  {Willsky}}, \bibinfo {author} {\bibfnamefont {S.~S.}\ \bibnamefont
  {Sastry}},\ and\ \bibinfo {author} {\bibfnamefont {D.~A.}\ \bibnamefont
  {Casta{\~n}{\'o}n}},\ }\bibfield  {title} {\bibinfo {title} {Hierarchical
  aggregation of linear systems with multiple time scales},\ }\href
  {https://doi.org/10.1109/TAC.1983.1103170} {\bibfield  {journal} {\bibinfo
  {journal} {IEEE Trans. Autom. Control}\ }\textbf {\bibinfo {volume} {28}},\
  \bibinfo {pages} {1017} (\bibinfo {year} {1983})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Rohlicek}\ and\ \citenamefont
  {Willsky}(1988)}]{rohlicek1988}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.~R.}\ \bibnamefont
  {Rohlicek}}\ and\ \bibinfo {author} {\bibfnamefont {A.~S.}\ \bibnamefont
  {Willsky}},\ }\bibfield  {title} {\bibinfo {title} {The reduction of
  perturbed {M}arkov generators: an algorithm exposing the role of transient
  states},\ }\href {https://doi.org/10.1145/44483.44497} {\bibfield  {journal}
  {\bibinfo  {journal} {J. ACM}\ }\textbf {\bibinfo {volume} {35}},\ \bibinfo
  {pages} {675} (\bibinfo {year} {1988})}\BibitemShut {NoStop}%
\end{thebibliography}%


==> anc/main.tex <==
\pdfoutput=1
\documentclass[aps,prl,twocolumn,superscriptaddress,amsmath,amssymb,floatfix,longbibliography]{revtex4-2}

\usepackage{graphicx}
\usepackage{bm}
\usepackage{xcolor}
\usepackage{hyperref}
\hypersetup{colorlinks=true,linkcolor=blue!70!black,citecolor=magenta!75!black,urlcolor=blue!70!black,
  pdftitle={Can One Hear the Size of a Clock?},pdfauthor={Markus Baumann and Claudia Linnhoff-Popien}}
\usepackage{orcidlink}
\usepackage{amsthm}
\newtheorem{theorem}{Theorem}
\newtheorem{lemma}{Lemma}
\newtheorem{corollary}{Corollary}
\renewcommand{\thetheorem}{S\arabic{theorem}}
\renewcommand{\thelemma}{S\arabic{lemma}}
\renewcommand{\thecorollary}{S\arabic{corollary}}

\newcommand{\arccot}{\operatorname{arccot}}
\newcommand{\Ft}{F_{\mathrm{tot}}}
\newcommand{\runin}[1]{\textit{\textbf{#1}}---}
\newcommand{\SM}{\cite{SM}}
\newcommand{\SMsec}[1]{\cite[Sec.~\ref{#1}]{SM}}

\begin{document}

\title{Can One Hear the Size of a Clock?}

\author{Markus Baumann\,\orcidlink{0009-0007-3575-1006}}
\email[Contact author: ]{markus.baumann@campus.lmu.de}
\affiliation{Quantum Applications and Research Laboratory (QAR-Lab),\\ Ludwig-Maximilians-Universit\"at M\"unchen, Oettingenstra{\ss}e 67, 80538 M\"unchen, Germany}
\author{Claudia Linnhoff-Popien\,\orcidlink{0000-0001-6284-9286}}
\affiliation{Quantum Applications and Research Laboratory (QAR-Lab),\\ Ludwig-Maximilians-Universit\"at M\"unchen, Oettingenstra{\ss}e 67, 80538 M\"unchen, Germany}

\date{November 6, 2026}

\begin{abstract}
\looseness=-1 Weyl's law counts the vibration modes that fit into a cavity, and a quantum system with $d$ levels can oscillate at up to $d(d-1)/2$ frequencies without decay. For systems that jump at random between states, no such count was known: they oscillate only out of equilibrium, and the random timing of their jumps damps every oscillation. We find the missing count: if $Q$ is the ratio of frequency to decay rate, a system of $d$ states sustains fewer than $2(d-1)/(\pi Q)$ oscillations whose ratio exceeds $Q$. Nested cycles approach this bound, and measured oscillations reveal how large a hidden system must be.
\end{abstract}

\maketitle

Weyl's law counts the normal modes that fit into a cavity~\cite{weyl1912}; read in reverse, it lets one hear the area of a drum~\cite{kac1966}. The count is just as simple for springs and quantum systems: coupled springs or inductor--capacitor circuits hold one undamped oscillation for every two variables~\cite{goldstein2002,williamson1936}, and a quantum system with $d$ levels oscillates at up to $d(d-1)/2$ frequencies without decay~\cite{cohentannoudji1977}. For systems that jump at random between states, such as molecules that switch between shapes, no such count is known~\cite{dmitriev1946,karpelevich1951,barato2017}. These systems are described by the probabilities of their states, which obey linear equations like the positions of springs~\cite{schnakenberg1976}. But a spring oscillates by swinging through zero, and probabilities can never become negative. Probability can oscillate only by flowing around a cycle of states, like a hand around a dial; this flow requires a drive out of equilibrium~\cite{qian2000} and advances only by jumps. Copies that start together jump at random times and therefore drift out of step; in other words, every tick blurs the clock.

\begin{figure}[t]
\centering
\includegraphics[width=\columnwidth]{figs/fig1.pdf}
\caption{\textbf{Three ways to hold many rhythms.} Left: standalone clocks, one-way rings that share one state, each with one sharp rhythm. Middle: one ring, whose rhythms are overtones, each less sharp than the one before. Right: nested cycles, one chain with shortcuts back to the start; each shortcut adds a rhythm. Every cycle passes through the gray state, and darker states are slower. At high sharpness, long chains of nested cycles need only half the states per rhythm of the other two, but they blur their rhythms together.}
\label{fig:ways}
\end{figure}

\begin{figure*}[t]
\centering
\includegraphics[width=\textwidth]{figs/fig2.pdf}
\caption{\textbf{A drum's modes follow Weyl's law; a clock's rhythms fade and share one budget.} (a)~Frequency of the $\ell$th mode of a square drum (dots) and Weyl's law (red), whose height reveals the area of the drum; inset: one mode. (b)~Copies of a ring of 20 states, started together, drift out of step, so their chance of being back at the start oscillates and fades as $e^{-at}$. Left window: dials at four times, marked by circles; the clock hand, the average position of the copies, turns at the frequency $\omega$ and shrinks. Right window: the matching spectral line, with sharpness $Q=\omega/a$. (c)~Sharpness $Q_k$ of the $k$th sharpest rhythm against $k/(d-1)$: no network crosses the capacity (red), Eq.~\eqref{eq:law}, the counterpart of Weyl's law; standalone clocks and one ring stay about a factor of two below it, nested cycles come closest, and random networks lie far below (shading: 50\% and 90\% of their rhythms).}
\label{fig:budget}
\end{figure*}

Yet living cells keep time in exactly this way. Three proteins and adenosine triphosphate (ATP), the cell's energy carrier, suffice to sustain a circadian clock in a test tube~\cite{nakajima2005}, and molecular motors and enzymes step through cycles of chemical states~\cite{cao2015,liepelt2007,seifert2012,barato2016}. Physical reservoir computers exploit the same principle in hardware: they store the recent past in the fading oscillations of noisy devices~\cite{jaeger2004,maass2002,tanaka2019,hermans2010,sheldon2022,ehlers2025}. In each case, a single network must sustain several oscillations, which we call rhythms, at the same time; a motor couples a chemical cycle to a mechanical one~\cite{liepelt2007}, and a reservoir requires one rhythm for every frequency it remembers~\cite{hermans2010}~\SMsec{sec:reservoir}. Figure~\ref{fig:ways} sketches three ways to build such a network. Existing thermodynamic bounds constrain one rhythm at a time, or an average over all of them~\cite{kolchinsky2024,kolchinsky2026winding,barato2017,ohga2023,uhl2019,verbeken2026,xumeng2026,oberreiter2022,santolin2025,gu2026,kolchinsky2026elementary,shiraishi2026}. A recent ellipse theorem confines all eigenvalues of the matrix of jump rates to one ellipse, whose shape is set by the largest dissipation per jump on a single link~\cite{xu2025}. None of these bounds limits how many rhythms a network can sustain. How many rhythms can a stochastic network of $d$ states support, and at what cost?

We find the missing count. Let the sharpness $Q$ of a rhythm be the ratio of its frequency to its decay rate. That every tick blurs the clock suffices to give every network a rhythm capacity: a network of $d$ states supports $N$ rhythms sharper than $Q$ only if $NQ<2(d-1)/\pi$, whereas springs and quantum levels hold their oscillations at any sharpness. A ring of states devoted to a single rhythm, a standalone clock, needs about $\pi Q$ states~\cite{dmitriev1946,karpelevich1951}; in a shared network, each rhythm still costs at least half of that, and the costs of different rhythms add up. Networks of nested cycles approach this capacity at high sharpness, which yields a Weyl law for clocks, but only by blurring their rhythms together. Rhythms that remain distinguishable obey a square-root law instead: a band of frequencies holds only about $\sqrt d$ of them, whereas $d$ ordinary variables hold $d/2$.

Two consequences follow. First, each rhythm costs drive, the free energy supplied per turn of a cycle, nearly half of what a standalone clock requires, while the dissipated power can vanish~\cite{shiraishi2026}~\SMsec{sec:rate}. Second, like Weyl's law [Fig.~\ref{fig:budget}(a)], the capacity can be read in reverse: since a measurement can hide a rhythm but never create one~\SMsec{sec:inference}, a few measured rhythms reveal how many states a hidden machine must have and how strongly it must be driven. Together, these results do for stochastic clocks what Weyl's law did for waves: one count, valid for every network from a single enzyme to a reservoir computer, fixes how many rhythms fit and lets one hear the size of a clock.

\runin{Setup.}We consider a molecule that jumps at random between $d$ states with fixed rates and without memory: a Markov network, whose links are the possible jumps [Fig.~\ref{fig:ways}]. Its probabilities evolve as $\dot{\bm p}=W\bm p$, where $W_{ij}$ is the rate of jumps from $j$ to $i$ and every column of $W$ sums to zero. Every correlation function, which relates the state at one time to the state a time $\tau$ later, is then a sum of fading terms, one for each eigenvalue of $W$. We define a rhythm as a term that oscillates at frequency $\omega$ while it decays at rate $a$ [Fig.~\ref{fig:budget}(b)]. It appears as a spectral line at $\omega$ with half-width $a$ [Fig.~\ref{fig:budget}(b), right window], and as a complex eigenvalue pair $-a\pm i\omega$ of $W$. Its sharpness $Q=\omega/a$ measures how long it keeps time: the amplitude falls by a factor $e$ after $Q/2\pi$ periods. (Here, $Q$ is twice the optical $Q$ factor.) At equilibrium, every link carries equal flows in both directions, all eigenvalues of $W$ are real, and there are no rhythms at all~\cite{qian2000}. Rhythms therefore require a drive, the free energy supplied per turn of a cycle (its cycle affinity), in units of the thermal energy $k_BT$.

Even a single rhythm has a price. The sharpest rhythm that $d$ states can sustain belongs to a one-way ring with equal rates, for which $Q=\cot(\pi/d)\approx d/\pi$~\cite{dmitriev1946,karpelevich1951,runnenburg1962,kellogg1978}. One turn of such a ring consists of $d$ random waits in a row, whose total duration scatters by a fraction $1/\sqrt d$; the copies stay in step for a number of turns proportional to $d$. Faster jumps shorten the period and the lifetime by the same factor, so only additional states extend the number of coherent periods. A rhythm of sharpness $Q$ therefore requires about $\pi Q$ states and a drive above $2\pi Q\,k_BT$ per turn~\cite{barato2017,ohga2023}. For $Q=10$, this means at least 32 states and, at any size, at least $63\,k_BT$. We call the smallest such ring the standalone clock of one rhythm.

The origin of this price is that every tick blurs the clock. In the stationary state, probability flows across every link, generally in both directions. The total flow between states $i$ and $j$, the traffic $T_{ij}$ (or activity), smooths out differences between them. The net flow, the circulation $J_{ij}$ (or net current), carries probability around cycles and thereby advances the phase. Since both are built from the same nonnegative flows, the circulation can never exceed the traffic, $|J_{ij}|\le T_{ij}$. A clock therefore cannot turn without blurring, and all results below follow from this inequality.

\runin{Main result.}All rhythms of a network draw on a single budget that is set by its size. For any $k$ rhythms,
\begin{equation}
\sum_{j=1}^{k}\frac{1}{Q_j}\ \ge\ \frac{\pi k^{2}}{2(d-1)}.
\label{eq:capacity}
\end{equation}
In words, the relative widths $1/Q$ of any $k$ rhythms add up to at least an amount that grows like $k^2$. Consequently, a network supports $N$ rhythms sharper than $Q$ only if
\begin{equation}
NQ\ <\ \frac{2(d-1)}{\pi},
\label{eq:law}
\end{equation}
and its $k$th sharpest rhythm satisfies $Q\le2(d-1)/(\pi k)$ [Fig.~\ref{fig:budget}(c)]. Counted in periods, $n=Q/2\pi$, Eq.~\eqref{eq:law} reads $d-1>\pi^2Nn$: each rhythm requires nearly ten states for every period it lasts, compared with about twenty for standalone clocks.

The quadratic growth in $k$ is precisely what single-rhythm bounds miss. Such bounds would allow $N$ rhythms of sharpness $Q$ on about $\max(2N,\pi Q)$ states, two per rhythm or one long ring, whereas Eq.~\eqref{eq:law} requires $\pi NQ/2$. For one rhythm the single-rhythm bound is stronger, for two rhythms both are comparable, and from three comparably sharp rhythms onward the shared budget dominates. For example, five rhythms sharper than 10 require at least 80 states, although each of them alone fits in 32; five standalone clocks use 156.

\runin{Why the bound holds.}First, give each state any phase, like a position on a dial: the circulation turns this pattern, while the traffic smooths it. Writing the sharpness of each rhythm as a damping angle, $\arccot Q_j$, the angles of the $k$ sharpest rhythms add up to at least the angles $\alpha_j$ of the $k$ best ratios of turning to smoothing, $\cot\alpha_j$~\cite{horn1959,wang2020,furtado2001}. Second, these angles fix the roots $e^{-2i\alpha_j}$ of a polynomial whose coefficients are sums over the spanning trees of the network, the subnetworks that reach every state without closing a loop~\cite{chaiken1982}; none of its coefficients is negative. Third, such a polynomial cannot, on average, crowd its roots near the positive real axis~\cite{eremenko2016}, where sharp rhythms would require them. Counting the roots gives $\sum_{j\le k}\arccot Q_j\ge\pi k^2/[2(d-1)]$, which implies Eq.~\eqref{eq:capacity} because $\arccot Q<1/Q$; the Supplemental Material gives the full proof~\SMsec{sec:counting}. Since the argument uses only nonnegative flows, the capacity applies to any linear dynamics that keeps populations nonnegative~\cite{farina2000}, such as ion channels, enzymes, and compartment models, with decay measured from the slowest mode. For matrices with nonnegative entries, it is a new spectral condition, not implied by the classical ones~\cite{johnson1981,holtz2005}~\SMsec{sec:niep}.

\runin{Sharing states.}Compared with one standalone clock per rhythm, sharing states can at most halve the price, and long chains of nested cycles indeed halve it at high sharpness. Standalone clocks, one-way rings that share a single state and run at very different speeds~\SMsec{sec:counting}, spend about $\pi Q$ states per rhythm, twice the capacity bound. A single large ring does no better, because its additional rhythms are overtones, each less sharp than the one before~\SMsec{sec:theta}. Along a chain of nested cycles [Fig.~\ref{fig:ways}], the jumps grow ever slower, and after every $s$ states a shortcut leads back to the start. Each shortcut closes a new cycle, and each cycle adds a rhythm of its own rather than an overtone, since short and long excursions share the start of their route but return at different times. Deep in a long chain, every new rhythm is a slowed copy of the previous one and is therefore equally sharp [Fig.~\ref{fig:budget}(c)]. As a result, the largest number of rhythms sharper than $Q$ per state in large networks, $\nu(Q)$, obeys
\begin{equation}
\lim_{Q\to\infty}Q\,\nu(Q)\ =\ \frac{2}{\pi},
\label{eq:weyl}
\end{equation}
a Weyl law for clocks, twice the $1/\pi$ of standalone clocks [Fig.~\ref{fig:sharing}(a)]: like Weyl's law for modes, it fixes the number of sharp rhythms per state. Below $Q=1$, nested cycles even reach the absolute maximum of one rhythm per two states. The gain appears only in very long chains, however, because the blocks of $s$ states near either end of a chain contribute few sharp rhythms~\SMsec{sec:finitechains}.

\runin{Distinguishable rhythms.}Nested cycles pay for this gain with blur. We call two rhythms distinguishable when their spacing exceeds $(a_1+a_2)/\sqrt3$, the Sparrow criterion for a dip between two equal lines~\cite{sparrow1916}. The rhythms of nested cycles lie far closer together than their linewidths, and the chain loses its advantage over standalone clocks before any dip appears [Fig.~\ref{fig:sharing}(b)]. To test whether other networks do better, we optimized all rates of networks of 21, 31, and 41 states in 720 runs. The optimized networks hold one rhythm more than standalone clocks when rhythms may blur, but not a single additional rhythm once every rhythm must be distinguishable~\SMsec{sec:optimized}. The reason lies at branch points: a branch whose rhythm is distinguishable returns out of phase with the others and acts as a leak, whereas branches with blurred rhythms recombine coherently. We therefore conjecture that distinguishable rhythms are additive, each costing a standalone clock up to rounding, as they provably are on widely separated time scales~\SMsec{sec:additive}.

\begin{figure}[t]
\centering
\includegraphics[width=\columnwidth]{figs/fig3.pdf}
\caption{\textbf{Sharing saves at most half of the states, and only with blurred rhythms.} (a)~How densely sharp rhythms can be packed: nested cycles reach the capacity at high sharpness, standalone clocks and one ring only half. (b)~The state cost of nested cycles relative to standalone clocks, as their rhythms move apart. Nested cycles lose their advantage before neighboring rhythms become distinguishable (shaded). Each curve is drawn until it clearly exceeds the cost of standalone clocks. Gray: forbidden.}
\label{fig:sharing}
\end{figure}

Distinguishable rhythms obey a square-root law. $N$ of them whose frequencies span a ratio $R$ require
\begin{equation}
d-1\ >\ \frac{\pi\,(N-1)^{2}}{\sqrt{3}\,\ln R}
\label{eq:sqrt}
\end{equation}
states, and rings reach this scaling~\SMsec{sec:band}. A fixed band therefore holds only about $\sqrt d$ distinguishable rhythms of $d$ probabilities, whereas $d$ ordinary variables, such as the positions and velocities of springs, hold $d/2$~\cite{williamson1936}. The nonnegativity of probabilities thus costs a square root.

\runin{Energy cost.}Rhythms are also paid for in drive. If no jump dissipates more than $\varepsilon\,k_BT$, every circulation is at most a fraction $\mu=\tanh(\varepsilon/2)$ of its traffic; the same factor caps every frequency in the ellipse theorem~\cite{xu2025}. Turning is then weak compared with blurring, and $N$ rhythms require $d-1\gtrsim\pi NQ/(2\mu)$ states. One ATP, about $20\,k_BT$~\cite{milo2016}, spread over 20 jumps gives $\varepsilon\approx1$ and thus more than doubles the state cost~\SMsec{sec:weakstep}.

Moreover, every rhythm pays its own drive. Each driven cycle offers a ladder of overtones whose sharpness its drive caps, and $N$ rhythms must be paid from the $N$ best rungs of all ladders together. Let the total drive $\Ft$ measure the free energy that drives the whole network; it never exceeds the summed drives of its cycles~\cite{schnakenberg1976,kalpazidou2006,ahuja1993,SM}. Then $N$ rhythms sharper than $Q>1$ require
\begin{equation}
\Ft\ >\ \pi(N+1)\left(Q-\frac{1}{Q}\right).
\label{eq:drive}
\end{equation}
For one rhythm, Eq.~\eqref{eq:drive} nearly recovers the price of a single ring~\cite{ohga2023}. For many rhythms, the price per rhythm approaches $\pi Q=2\pi^2n$: one ATP, about $20\,k_BT$, for each period it lasts, half of what a standalone clock requires [Fig.~\ref{fig:costs}(a)]. Five rhythms sharper than 10, for example, require close to $190\,k_BT$, whereas one requires 63. If each driven cycle burns one ATP per turn, the network therefore needs at least ten driven cycles. In the nested cycles we examined, sharing did not save drive~\SMsec{sec:affcost}.

In contrast, power is free, because a rhythm requires free energy per turn rather than per unit time. To see this, we let the molecule park by adding a parking state that every ring state enters at a small fixed rate and that refills the rings only rarely. The molecule then spends almost all of its time parked, and the dissipated power vanishes. Nevertheless, every rhythm keeps its frequency exactly, and its decay rate grows only by the small rate of parking. It appears in full whenever a prepared molecule relaxes, while its weight in stationary correlations vanishes with the power~\SMsec{sec:rate}. Consequently, no law can bound the sharpness of rhythms by the dissipated power. Reference~\cite{shiraishi2026} gave such a counterexample for one rhythm, against a conjecture of Ref.~\cite{oberreiter2022}; parking, which localizes the molecule as in Ref.~\cite{gu2026}, extends it to all rhythms at once.

\begin{figure}[t]
\centering
\includegraphics[width=\columnwidth]{figs/fig4.pdf}
\caption{\textbf{Rhythms cost states and drive, and measured rhythms reveal both.} (a)~States and drive per rhythm, relative to standalone clocks: when many sharp rhythms share a network, each still costs at least about half a standalone clock, whereas single-rhythm bounds (dotted) would allow a few percent of its states and almost none of its drive. Gray: forbidden; hatched: forbidden only by the shared budget. (b)~A simulated hidden machine seen through a coarse readout: three rhythms (below) in its measured correlation (circles, with fit) reveal a minimum size and drive~\SMsec{sec:inference}.}
\label{fig:costs}
\end{figure}

\runin{Hearing a hidden clock.}A measurement can hide a rhythm but never create one. Every fading oscillation in a measured correlation function, or in the response to a weak perturbation, is a rhythm of the hidden network, however coarse the readout~\SMsec{sec:inference}. Measured rhythms therefore obey the capacity: solved for $d$, Eq.~\eqref{eq:capacity} shows that measured sharpnesses $Q_1\ge\cdots\ge Q_k$ certify
\begin{equation}
d\ \ge\ 1+\left\lceil\frac{\pi m^{2}}{2\sum_{j\le m}1/Q_j}\right\rceil\qquad(\text{any } m\le k)
\label{eq:hearing}
\end{equation}
hidden states, along with $d\ge2k+1$ and $d>\pi Q_1$. The drive law likewise certifies a minimum total drive~\SMsec{sec:inference}. No model of the machine enters, and the spectral lines need not be resolved. Equation~\eqref{eq:hearing} thus bounds the number of hidden states from data alone, a dimension witness for classical stochastic dynamics~\cite{brunner2008,wolf2009}, and it extends thermodynamic inference~\cite{seifert2019,horowitz2020} to many rhythms. Kac asked whether one can hear the shape of a drum~\cite{kac1966}; one can hear how large a clock must be.

Several rhythms reveal far more than one. We simulated a hidden machine of 42 states with three driven cycles and a total drive of $126\,k_BT$. We observed only which third of its cycle it occupies, much like a motor whose position is tracked but not its chemistry [Fig.~\ref{fig:costs}(b)]. A standard fit of fading oscillations~\cite{hua1990}, with confidence limits from resampling whole trajectories~\cite{efron1979}, identifies three rhythms. At 95\% confidence, they certify at least 17 states and $39.8\,k_BT$ of drive, whereas the sharpest rhythm alone certifies only 13 states and $24.1\,k_BT$. In 600 simulated data sets, the certified number of states never exceeded the true one~\SMsec{sec:protocol}; this guarantee rests on lower confidence limits for the sharpnesses rather than on point estimates. The same analysis applies to single-molecule traces of motors, enzymes, and ion channels, and to stochastic reservoir computers~\cite{ehlers2025}: a reservoir that holds $N$ sharp memory rhythms requires the states and the drive of Eqs.~\eqref{eq:law} and \eqref{eq:drive}~\SMsec{sec:reservoir}.

\runin{Conclusion.}Weyl's law counts the modes of a cavity; we have found the corresponding count for clocks that run on random jumps. Because every jump that advances such a clock also blurs it, all its rhythms draw on one budget: a network of $d$ states holds fewer than $2(d-1)/(\pi Q)$ rhythms sharper than $Q$, whereas springs and quantum levels hold theirs at any sharpness. Sharp rhythms therefore compete for states. Compared with one standalone clock per rhythm, sharing states saves at most half the states, and the only known way to do so blurs the rhythms together; rhythms that stay distinguishable fit only about $\sqrt d$ into a band of frequencies. Rhythms also need drive, free energy per turn of a cycle, but not power: they survive even when the dissipated power vanishes. The shape of a drum cannot always be heard~\cite{gordon1992}; the size of a clock can, at least from below: since a measurement can hide a rhythm but never create one, a few rhythms in any measured signal reveal how many states a hidden clock must have and how strongly it must be driven. Open questions remain, in particular whether distinguishable rhythms are additive, whether the drive bound can be reached, and whether open quantum systems have a capacity of their own.

\runin{Acknowledgments.}Claude Opus 5.5 (Anthropic) assisted with manuscript preparation, checks of derivations and references, and simulation and plotting code. Markus Baumann reviewed the outputs and takes responsibility for the final content.

\runin{Data availability.}The bounds are analytical; all code and data, including exact rates of the certified networks and a verification script, are provided with the Supplemental Material~\SM.

\let\SavedAddContentsLine\addcontentsline\renewcommand{\addcontentsline}[3]{}% keep the reference list out of the SM contents
\bibliography{refs}
\let\addcontentsline\SavedAddContentsLine

\input{sm}

\end{document}


==> anc/refs.bib <==
% ---------------------------------------------------------------------------
% References for "How Many Rhythms Fit into a Stochastic Network?"
% Merged from the Nature-format and PRL-format versions.
% ---------------------------------------------------------------------------

@article{nakajima2005,
  author  = {Nakajima, Masato and Imai, Keiko and Ito, Hiroshi and Nishiwaki, Taeko and Murayama, Yoriko and Iwasaki, Hideo and Oyama, Tokitaka and Kondo, Takao},
  title   = {Reconstitution of circadian oscillation of cyanobacterial {KaiC} phosphorylation in vitro},
  journal = {Science},
  volume  = {308},
  pages   = {414},
  year    = {2005},
  doi     = {10.1126/science.1108451}
}

@article{cao2015,
  author  = {Cao, Yuansheng and Wang, Hongli and Ouyang, Qi and Tu, Yuhai},
  title   = {The free-energy cost of accurate biochemical oscillations},
  journal = {Nat. Phys.},
  volume  = {11},
  pages   = {772},
  year    = {2015},
  doi     = {10.1038/nphys3412}
}

@article{liepelt2007,
  author  = {Liepelt, Steffen and Lipowsky, Reinhard},
  title   = {Kinesin's network of chemomechanical motor cycles},
  journal = {Phys. Rev. Lett.},
  volume  = {98},
  pages   = {258102},
  year    = {2007},
  doi     = {10.1103/PhysRevLett.98.258102}
}

@article{seifert2012,
  author  = {Seifert, Udo},
  title   = {Stochastic thermodynamics, fluctuation theorems and molecular machines},
  journal = {Rep. Prog. Phys.},
  volume  = {75},
  pages   = {126001},
  year    = {2012},
  doi     = {10.1088/0034-4885/75/12/126001}
}

@article{barato2016,
  author  = {Barato, Andre C. and Seifert, Udo},
  title   = {Cost and precision of {B}rownian clocks},
  journal = {Phys. Rev. X},
  volume  = {6},
  pages   = {041053},
  year    = {2016},
  doi     = {10.1103/PhysRevX.6.041053}
}

@article{jaeger2004,
  author  = {Jaeger, Herbert and Haas, Harald},
  title   = {Harnessing nonlinearity: {P}redicting chaotic systems and saving energy in wireless communication},
  journal = {Science},
  volume  = {304},
  pages   = {78},
  year    = {2004},
  doi     = {10.1126/science.1091277}
}

@article{maass2002,
  author  = {Maass, Wolfgang and Natschl{\"a}ger, Thomas and Markram, Henry},
  title   = {Real-time computing without stable states: {A} new framework for neural computation based on perturbations},
  journal = {Neural Comput.},
  volume  = {14},
  pages   = {2531},
  year    = {2002},
  doi     = {10.1162/089976602760407955}
}

@article{tanaka2019,
  author  = {Tanaka, Gouhei and Yamane, Toshiyuki and H{\'e}roux, Jean Benoit and Nakane, Ryosho and Kanazawa, Naoki and Takeda, Seiji and Numata, Hidetoshi and Nakano, Daiju and Hirose, Akira},
  title   = {Recent advances in physical reservoir computing: {A} review},
  journal = {Neural Netw.},
  volume  = {115},
  pages   = {100},
  year    = {2019},
  doi     = {10.1016/j.neunet.2019.03.005}
}

@article{hermans2010,
  author  = {Hermans, Michiel and Schrauwen, Benjamin},
  title   = {Memory in linear recurrent neural networks in continuous time},
  journal = {Neural Netw.},
  volume  = {23},
  pages   = {341},
  year    = {2010}
}

@article{sheldon2022,
  author  = {Sheldon, Forrest C. and Kolchinsky, Artemy and Caravelli, Francesco},
  title   = {Computational capacity of {LRC}, memristive, and hybrid reservoirs},
  journal = {Phys. Rev. E},
  volume  = {106},
  pages   = {045310},
  year    = {2022},
  doi     = {10.1103/PhysRevE.106.045310}
}

@article{ehlers2025,
  author  = {Ehlers, P. J. and Nurdin, H. I. and Soh, D.},
  title   = {Stochastic reservoir computers},
  journal = {Nat. Commun.},
  volume  = {16},
  pages   = {3070},
  year    = {2025},
  doi     = {10.1038/s41467-025-58349-6}
}

@article{kolchinsky2024,
  author  = {Kolchinsky, Artemy and Ohga, Naruo and Ito, Sosuke},
  title   = {Thermodynamic bound on spectral perturbations, with applications to oscillations and relaxation dynamics},
  journal = {Phys. Rev. Res.},
  volume  = {6},
  pages   = {013082},
  year    = {2024},
  doi     = {10.1103/PhysRevResearch.6.013082}
}

@misc{kolchinsky2026winding,
  author        = {Kolchinsky, Artemy and Ohga, Naruo and Ito, Sosuke},
  title         = {Cycle affinity and winding localize eigenvalues of {M}arkov generators},
  year          = {2026},
  eprint        = {2605.15884},
  archiveprefix = {arXiv}
}

@article{qian2000,
  author  = {Qian, Hong and Qian, Min},
  title   = {Pumped biochemical reactions, nonequilibrium circulation, and stochastic resonance},
  journal = {Phys. Rev. Lett.},
  volume  = {84},
  pages   = {2271},
  year    = {2000},
  doi     = {10.1103/PhysRevLett.84.2271}
}

@article{barato2017,
  author  = {Barato, Andre C. and Seifert, Udo},
  title   = {Coherence of biochemical oscillations is bounded by driving force and network topology},
  journal = {Phys. Rev. E},
  volume  = {95},
  pages   = {062409},
  year    = {2017},
  doi     = {10.1103/PhysRevE.95.062409}
}

@article{dmitriev1946,
  author  = {Dmitriev, N. and Dynkin, E.},
  title   = {On the characteristic roots of stochastic matrices},
  journal = {Izv. Akad. Nauk SSSR Ser. Mat.},
  volume  = {10},
  pages   = {167},
  year    = {1946}
}

@article{karpelevich1951,
  author  = {Karpelevich, F. I.},
  title   = {On the characteristic roots of matrices with non-negative elements},
  journal = {Izv. Akad. Nauk SSSR Ser. Mat.},
  volume  = {15},
  pages   = {361},
  year    = {1951}
}

@article{runnenburg1962,
  author  = {Runnenburg, J. T.},
  title   = {On {E}lfving's problem of imbedding a time-discrete {M}arkov chain in a time-continuous one for finitely many states},
  journal = {Indag. Math. (Proc.)},
  volume  = {65},
  pages   = {536},
  year    = {1962},
  doi     = {10.1016/S1385-7258(62)50052-8}
}

@article{kellogg1978,
  author  = {Kellogg, R. B. and Stephens, A. B.},
  title   = {Complex eigenvalues of a non-negative matrix with a specified graph},
  journal = {Linear Algebra Appl.},
  volume  = {20},
  pages   = {179},
  year    = {1978},
  doi     = {10.1016/0024-3795(78)90049-6}
}

@article{ohga2023,
  author  = {Ohga, Naruo and Ito, Sosuke and Kolchinsky, Artemy},
  title   = {Thermodynamic bound on the asymmetry of cross-correlations},
  journal = {Phys. Rev. Lett.},
  volume  = {131},
  pages   = {077101},
  year    = {2023},
  doi     = {10.1103/PhysRevLett.131.077101}
}

@article{uhl2019,
  author  = {Uhl, Matthias and Seifert, Udo},
  title   = {Affinity-dependent bound on the spectrum of stochastic matrices},
  journal = {J. Phys. A: Math. Theor.},
  volume  = {52},
  pages   = {405002},
  year    = {2019}
}

@article{xu2025,
  author  = {Xu, Guo-Hua and Kolchinsky, Artemy and Delvenne, Jean-Charles and Ito, Sosuke},
  title   = {Thermodynamic geometric constraint on the spectrum of {M}arkov rate matrices},
  journal = {Phys. Rev. Lett.},
  volume  = {135},
  pages   = {257102},
  year    = {2025},
  doi     = {10.1103/z4t2-18cx}
}

@misc{verbeken2026,
  author        = {Verbeken, B. and Ginis, V.},
  title         = {On the spectral region of $n$-cycle stochastic matrices},
  year          = {2026},
  eprint        = {2606.10143},
  archiveprefix = {arXiv}
}

@misc{xumeng2026,
  author        = {Xu, R. and Meng, C.},
  title         = {Kinetic heterogeneity tightens thermodynamic bounds on spectra of {M}arkov cycles},
  year          = {2026},
  eprint        = {2608.22934},
  archiveprefix = {arXiv}
}

@article{oberreiter2022,
  author  = {Oberreiter, Lukas and Seifert, Udo and Barato, Andre C.},
  title   = {Universal minimal cost of coherent biochemical oscillations},
  journal = {Phys. Rev. E},
  volume  = {106},
  pages   = {014106},
  year    = {2022},
  doi     = {10.1103/PhysRevE.106.014106}
}

@article{santolin2025,
  author  = {Santolin, D. and Falasco, G.},
  title   = {Dissipation bounds the coherence of stochastic limit cycles},
  journal = {Phys. Rev. Lett.},
  volume  = {135},
  pages   = {057101},
  year    = {2025},
  doi     = {10.1103/vfdp-sdfm}
}

@article{gu2026,
  author  = {Gu, J.},
  title   = {Dissipation-coherence tradeoff for stochastic oscillations},
  journal = {Phys. Rev. E},
  volume  = {113},
  pages   = {064130},
  year    = {2026},
  doi     = {10.1103/zxw1-zdb7},
  eprint  = {2606.05498},
  archiveprefix = {arXiv}
}

@article{kolchinsky2026elementary,
  author  = {Kolchinsky, Artemy},
  title   = {Elementary derivation of the dissipation-coherence bound for stochastic oscillators},
  journal = {Phys. Rev. E},
  volume  = {114},
  pages   = {L012104},
  year    = {2026},
  doi     = {10.1103/yj2t-frgz}
}

@misc{shiraishi2026,
  author        = {Shiraishi, Naoto},
  title         = {Second largest eigenvalue does not bound stationary entropy production},
  year          = {2026},
  eprint        = {2609.34352},
  archiveprefix = {arXiv}
}

@article{horn1959,
  author  = {Horn, Alfred and Steinberg, Robert},
  title   = {Eigenvalues of the unitary part of a matrix},
  journal = {Pac. J. Math.},
  volume  = {9},
  pages   = {541},
  year    = {1959},
  doi     = {10.2140/pjm.1959.9.541}
}

@article{wang2020,
  author  = {Wang, Dan and Chen, Wei and Khong, Sei Zhen and Qiu, Li},
  title   = {On the phases of a complex matrix},
  journal = {Linear Algebra Appl.},
  volume  = {593},
  pages   = {152},
  year    = {2020},
  doi     = {10.1016/j.laa.2020.01.035}
}

@article{furtado2001,
  author  = {Furtado, Susana and Johnson, Charles R.},
  title   = {Spectral variation under congruence},
  journal = {Linear Multilinear Algebra},
  volume  = {49},
  pages   = {243},
  year    = {2001}
}

@article{eremenko2016,
  author  = {Eremenko, Alexandre and Fryntov, Alex},
  title   = {Remarks on the {O}brechkoff inequality},
  journal = {Proc. Am. Math. Soc.},
  volume  = {144},
  pages   = {703},
  year    = {2016},
  doi     = {10.1090/proc/12738}
}

@article{johnson1981,
  author  = {Johnson, Charles R.},
  title   = {Row stochastic matrices similar to doubly stochastic matrices},
  journal = {Linear Multilinear Algebra},
  volume  = {10},
  pages   = {113},
  year    = {1981},
  doi     = {10.1080/03081088108817402}
}

@article{holtz2005,
  author  = {Holtz, Olga},
  title   = {{M}-matrices satisfy {N}ewton's inequalities},
  journal = {Proc. Am. Math. Soc.},
  volume  = {133},
  pages   = {711},
  year    = {2005}
}

@article{loewy1978,
  author  = {Loewy, Raphael and London, David},
  title   = {A note on an inverse problem for nonnegative matrices},
  journal = {Linear Multilinear Algebra},
  volume  = {6},
  pages   = {83},
  year    = {1978}
}

@article{schnakenberg1976,
  author  = {Schnakenberg, J.},
  title   = {Network theory of microscopic and macroscopic behavior of master equation systems},
  journal = {Rev. Mod. Phys.},
  volume  = {48},
  pages   = {571},
  year    = {1976},
  doi     = {10.1103/RevModPhys.48.571}
}

@book{kalpazidou2006,
  author    = {Kalpazidou, Sophia L.},
  title     = {Cycle Representations of {M}arkov Processes},
  edition   = {2nd},
  publisher = {Springer},
  address   = {New York},
  year      = {2006}
}

@book{ahuja1993,
  author    = {Ahuja, Ravindra K. and Magnanti, Thomas L. and Orlin, James B.},
  title     = {Network Flows: Theory, Algorithms, and Applications},
  publisher = {Prentice Hall},
  address   = {Englewood Cliffs, NJ},
  year      = {1993}
}

@article{hua1990,
  author  = {Hua, Yingbo and Sarkar, Tapan K.},
  title   = {Matrix pencil method for estimating parameters of exponentially damped/undamped sinusoids in noise},
  journal = {IEEE Trans. Acoust. Speech Signal Process.},
  volume  = {38},
  pages   = {814},
  year    = {1990},
  doi     = {10.1109/29.56027}
}

@article{efron1979,
  author  = {Efron, B.},
  title   = {Bootstrap methods: {A}nother look at the jackknife},
  journal = {Ann. Stat.},
  volume  = {7},
  pages   = {1},
  year    = {1979},
  doi     = {10.1214/aos/1176344552}
}

@article{seifert2019,
  author  = {Seifert, Udo},
  title   = {From stochastic thermodynamics to thermodynamic inference},
  journal = {Annu. Rev. Condens. Matter Phys.},
  volume  = {10},
  pages   = {171},
  year    = {2019},
  doi     = {10.1146/annurev-conmatphys-031218-013554}
}

@article{horowitz2020,
  author  = {Horowitz, Jordan M. and Gingrich, Todd R.},
  title   = {Thermodynamic uncertainty relations constrain non-equilibrium fluctuations},
  journal = {Nat. Phys.},
  volume  = {16},
  pages   = {15},
  year    = {2020},
  doi     = {10.1038/s41567-019-0702-6}
}

@article{wolf2009,
  author  = {Wolf, Michael M. and P{\'e}rez-Garc{\'\i}a, David},
  title   = {Assessing quantum dimensionality from observable dynamics},
  journal = {Phys. Rev. Lett.},
  volume  = {102},
  pages   = {190504},
  year    = {2009},
  doi     = {10.1103/PhysRevLett.102.190504}
}

@book{berman1994,
  author    = {Berman, Abraham and Plemmons, Robert J.},
  title     = {Nonnegative Matrices in the Mathematical Sciences},
  publisher = {SIAM},
  address   = {Philadelphia},
  year      = {1994},
  doi       = {10.1137/1.9781611971262}
}

@book{farina2000,
  author    = {Farina, Lorenzo and Rinaldi, Sergio},
  title     = {Positive Linear Systems: Theory and Applications},
  publisher = {Wiley},
  address   = {New York},
  year      = {2000},
  doi       = {10.1002/9781118033029}
}

@article{coderch1983,
  author  = {Coderch, M. and Willsky, A. S. and Sastry, S. S. and Casta{\~n}{\'o}n, D. A.},
  title   = {Hierarchical aggregation of linear systems with multiple time scales},
  journal = {IEEE Trans. Autom. Control},
  volume  = {28},
  pages   = {1017},
  year    = {1983},
  doi     = {10.1109/TAC.1983.1103170}
}

@article{rohlicek1988,
  author  = {Rohlicek, J. R. and Willsky, A. S.},
  title   = {The reduction of perturbed {M}arkov generators: an algorithm exposing the role of transient states},
  journal = {J. ACM},
  volume  = {35},
  pages   = {675},
  year    = {1988},
  doi     = {10.1145/44483.44497}
}

@misc{SM,
  note = {See Supplemental Material at [URL will be inserted by publisher] for proofs, constructions, numerical protocols, certificates, code, and data, which includes Refs.~\cite{berman1994,loewy1978,coderch1983,rohlicek1988}. Code and data are also available at \url{https://github.com/eybmits/can-one-hear-the-size-of-a-clock-code}}
}

@article{weyl1912,
  author  = {Weyl, Hermann},
  title   = {Das asymptotische {V}erteilungsgesetz der {E}igenwerte linearer partieller {D}ifferentialgleichungen (mit einer {A}nwendung auf die {T}heorie der {H}ohlraumstrahlung)},
  journal = {Math. Ann.},
  volume  = {71},
  pages   = {441},
  year    = {1912},
  doi     = {10.1007/BF01456804}
}

@article{kac1966,
  author  = {Kac, Mark},
  title   = {Can one hear the shape of a drum?},
  journal = {Am. Math. Mon.},
  volume  = {73},
  pages   = {1},
  year    = {1966},
  doi     = {10.2307/2313748}
}

@article{gordon1992,
  author  = {Gordon, Carolyn and Webb, David L. and Wolpert, Scott},
  title   = {One cannot hear the shape of a drum},
  journal = {Bull. Am. Math. Soc.},
  volume  = {27},
  pages   = {134},
  year    = {1992},
  doi     = {10.1090/S0273-0979-1992-00289-6}
}

@article{sparrow1916,
  author  = {Sparrow, C. M.},
  title   = {On spectroscopic resolving power},
  journal = {Astrophys. J.},
  volume  = {44},
  pages   = {76},
  year    = {1916},
  doi     = {10.1086/142271}
}

@article{brunner2008,
  author  = {Brunner, Nicolas and Pironio, Stefano and Ac{\'\i}n, Antonio and Gisin, Nicolas and M{\'e}thot, Andr{\'e} Allan and Scarani, Valerio},
  title   = {Testing the dimension of {H}ilbert spaces},
  journal = {Phys. Rev. Lett.},
  volume  = {100},
  pages   = {210503},
  year    = {2008},
  doi     = {10.1103/PhysRevLett.100.210503}
}
@book{goldstein2002,
  author    = {Goldstein, Herbert and Poole, Charles P. and Safko, John L.},
  title     = {Classical Mechanics},
  edition   = {3rd},
  publisher = {Addison-Wesley},
  address   = {San Francisco},
  year      = {2002},
  chapter   = {6}
}
@article{williamson1936,
  author  = {Williamson, John},
  title   = {On the algebraic problem concerning the normal forms of linear dynamical systems},
  journal = {Am. J. Math.},
  volume  = {58},
  pages   = {141},
  year    = {1936},
  doi     = {10.2307/2371062}
}
@book{cohentannoudji1977,
  author    = {Cohen-Tannoudji, Claude and Diu, Bernard and Lalo{\"e}, Franck},
  title     = {Quantum Mechanics},
  volume    = {1},
  publisher = {Wiley},
  address   = {New York},
  year      = {1977}
}
@article{chaiken1982,
  author  = {Chaiken, Seth},
  title   = {A combinatorial proof of the all minors matrix tree theorem},
  journal = {SIAM J. Algebraic Discrete Methods},
  volume  = {3},
  pages   = {319},
  year    = {1982},
  doi     = {10.1137/0603033}
}
@book{milo2016,
  author    = {Milo, Ron and Phillips, Rob},
  title     = {Cell Biology by the Numbers},
  publisher = {Garland Science},
  address   = {New York},
  year      = {2016}
}


==> anc/repro/exactcert.py <==
"""Exact-arithmetic certification of generator spectra (stand-alone; Python standard library + mpmath).

Pipeline for a generator W with rational rates:
  1. exact stationary law (Gauss-Jordan over the rationals) and exact t = max_e |J_e| / T_e;
  2. exact characteristic polynomial det(sI - W) (Hessenberg reduction + recurrence over the rationals);
  3. roots to high precision (mpmath), rounded to rational centres z_i;
  4. inclusion discs: for monic p of degree n with distinct centres, w_i = p(z_i)/prod_{j!=i}(z_i - z_j) and every
     zero lies in the union of the discs D(z_i, n|w_i|); pairwise disjoint discs contain exactly one zero each
     (Lagrange interpolation and a homotopy w -> s*w). p(z_i), the products and |w_i|^2 are computed EXACTLY in
     Gaussian rationals; radii are rigorous rational upper bounds;
  5. for a disc in the open upper-left quadrant, Q = Im z/(-Re z) is enclosed in [(Im z-R)/(-Re z+R), (Im z+R)/(-Re z-R)].
"""
from fractions import Fraction as Fr
import json
import os

import mpmath as mp

DATA = os.path.join(os.path.dirname(os.path.abspath(__file__)), "..", "data")


def load_rates(name):
    """returns d and the exact rate matrix R[dst][src] from a data file with 'edges' [src, dst] and decimal 'rates'."""
    D = json.load(open(os.path.join(DATA, name)))
    d = D["d"]
    R = [[Fr(0)] * d for _ in range(d)]
    for (src, dst), r in zip(D["edges"], D["rates"]):
        R[dst][src] += Fr(r)
    return d, R, D


def generator(R):
    d = len(R)
    W = [[R[i][j] if i != j else Fr(0) for j in range(d)] for i in range(d)]
    for j in range(d):
        W[j][j] = -sum(W[i][j] for i in range(d) if i != j)
    return W


def stationary(W):
    d = len(W)
    M = [W[i][:] + [Fr(0)] for i in range(d)]
    M[d - 1] = [Fr(1)] * d + [Fr(1)]
    for c in range(d):
        piv = next(r for r in range(c, d) if M[r][c] != 0)
        M[c], M[piv] = M[piv], M[c]
        inv = 1 / M[c][c]
        M[c] = [x * inv for x in M[c]]
        for r in range(d):
            if r != c and M[r][c] != 0:
                f = M[r][c]
                M[r] = [x - f * y for x, y in zip(M[r], M[c])]
    p = [M[i][d] for i in range(d)]
    assert all(x > 0 for x in p), "stationary law not positive"
    assert all(sum(W[i][j] * p[j] for j in range(d)) == 0 for i in range(d))
    return p


def t_exact(W, p):
    """t = max_e |J_e|/T_e = tanh(eps/2) over edges with positive traffic (exact rational); None if some edge is one-way."""
    d = len(W)
    t = Fr(0)
    for i in range(d):
        for j in range(i + 1, d):
            f, b = W[i][j] * p[j], W[j][i] * p[i]
            if f + b > 0:
                if f == 0 or b == 0:
                    return None
                t = max(t, abs(f - b) / (f + b))
    return t


def charpoly(W):
    """exact coefficients of det(sI - W), highest degree first (Hessenberg reduction over the rationals)."""
    n = len(W)
    H = [row[:] for row in W]
    for m in range(1, n - 1):
        piv = next((i for i in range(m, n) if H[i][m - 1] != 0), None)
        if piv is None:
            continue
        if piv != m:
            H[m], H[piv] = H[piv], H[m]
            for row in H:
                row[m], row[piv] = row[piv], row[m]
        for i in range(m + 1, n):
            if H[i][m - 1] != 0:
                u = H[i][m - 1] / H[m][m - 1]
                H[i] = [a - u * b for a, b in zip(H[i], H[m])]
                for row in H:
                    row[m] += u * row[i]
    # recurrence for the characteristic polynomial of an upper Hessenberg matrix (coefficients low -> high)
    P = [[Fr(1)]]
    for m in range(1, n + 1):
        prev = P[m - 1]
        cur = [Fr(0)] + prev[:]                       # s * p_{m-1}
        for k, c in enumerate(prev):
            cur[k] -= H[m - 1][m - 1] * c              # - h_mm * p_{m-1}
        tprod = Fr(1)
        for i in range(1, m):
            tprod *= H[m - i][m - i - 1]
            coef = tprod * H[m - i - 1][m - 1]
            if coef != 0:
                for k, c in enumerate(P[m - i - 1]):
                    cur[k] -= coef * c
        P.append(cur)
    return P[n][::-1]


class GQ:
    __slots__ = ("re", "im")

    def __init__(self, re, im=Fr(0)):
        self.re, self.im = Fr(re), Fr(im)

    def __add__(self, o): return GQ(self.re + o.re, self.im + o.im)
    def __sub__(self, o): return GQ(self.re - o.re, self.im - o.im)
    def __mul__(self, o): return GQ(self.re * o.re - self.im * o.im, self.re * o.im + self.im * o.re)
    def abs2(self): return self.re * self.re + self.im * self.im


def sqrt_upper(x, digits=40):
    with mp.workdps(digits + 10):
        s = Fr(mp.nstr(mp.sqrt(mp.mpf(x.numerator) / x.denominator) * (1 + mp.mpf(10) ** (-digits)), digits + 5))
    while s * s < x:
        s *= Fr(1000001, 1000000)
    return s


def certify_roots(c, dps=130, cdigits=110):
    """c: exact monic coefficients, highest first. Returns [(centre GQ, radius Fraction)], disjointness flag."""
    n = len(c) - 1
    with mp.workdps(dps):
        roots = mp.polyroots([mp.mpf(x.numerator) / x.denominator for x in c], maxsteps=4000, extraprec=4 * dps)
        Z = [GQ(Fr(mp.nstr(mp.re(z), cdigits)), Fr(mp.nstr(mp.im(z), cdigits))) for z in roots]

    def peval(z):
        acc = GQ(0)
        for coef in c:
            acc = acc * z + GQ(coef)
        return acc
    out = []
    for i, z in enumerate(Z):
        num, den = peval(z), GQ(1)
        for j, y in enumerate(Z):
            if j != i:
                den = den * (z - y)
        w2 = num.abs2() / den.abs2()
        out.append((z, n * sqrt_upper(w2) if w2 > 0 else Fr(0)))
    disjoint = all((out[i][0] - out[j][0]).abs2() > (out[i][1] + out[j][1]) ** 2
                   for i in range(n) for j in range(i))
    return out, disjoint


def certified_qualities(W):
    """rigorous lower bounds on the qualities of all non-real pairs (descending), and the largest disc radius."""
    c = charpoly(W)
    assert c[-1] == 0, "zero is not an eigenvalue"
    c = c[:-1]                                         # divide by s
    discs, disjoint = certify_roots(c)
    assert disjoint, "inclusion discs overlap"
    lows = []
    for z, R in discs:
        if z.im > R:
            assert -z.re > R
            lows.append((z.im - R) / (-z.re + R))
    return sorted(lows, reverse=True), max(float(R) for _, R in discs)


def ivlog_ratio(a, b):
    """interval enclosure of ln(a/b) for positive rationals a, b."""
    iv = mp.iv
    return iv.log(iv.mpf(a.numerator) / a.denominator) - iv.log(iv.mpf(b.numerator) / b.denominator)


==> anc/repro/finite_d.log <==
== Q0 = 2.0: bound density 2 arccot(Q0)/pi = 0.2952
   d=  100: best theta chain N=  15 (s=5, sh=0.15, a=0.2; median Q of counted pairs 2.34, spacing r=0.35); independent rings N=  16; ratio 0.938; Eq. (2) allows N < 29.2
   d=  200: best theta chain N=  35 (s=5, sh=0.15, a=0.2; median Q of counted pairs 2.38, spacing r=0.36); independent rings N=  33; ratio 1.061; Eq. (2) allows N < 58.7
   d=  400: best theta chain N=  78 (s=4, sh=0.08, a=0.5; median Q of counted pairs 2.08, spacing r=0.17); independent rings N=  66; ratio 1.182; Eq. (2) allows N < 117.8
   d=  800: best theta chain N= 178 (s=4, sh=0.08, a=0.5; median Q of counted pairs 2.07, spacing r=0.17); independent rings N= 133; ratio 1.338; Eq. (2) allows N < 235.8
   d= 1500: best theta chain N= 344 (s=4, sh=0.04, a=0.5; median Q of counted pairs 2.20, spacing r=0.09); independent rings N= 249; ratio 1.382; Eq. (2) allows N < 442.5
== Q0 = 5.0: bound density 2 arccot(Q0)/pi = 0.1257
   d=  100: best theta chain N=   6 (s=8, sh=0.01, a=0.2; median Q of counted pairs 8.77, spacing r=0.09); independent rings N=   6; ratio 1.000; Eq. (2) allows N < 12.4
   d=  200: best theta chain N=  12 (s=8, sh=0.01, a=0.2; median Q of counted pairs 9.65, spacing r=0.10); independent rings N=  13; ratio 0.923; Eq. (2) allows N < 25.0
   d=  400: best theta chain N=  24 (s=8, sh=0.01, a=0.2; median Q of counted pairs 9.84, spacing r=0.10); independent rings N=  26; ratio 0.923; Eq. (2) allows N < 50.1
   d=  800: best theta chain N=  53 (s=12, sh=0.04, a=0.5; median Q of counted pairs 5.97, spacing r=0.24); independent rings N=  53; ratio 1.000; Eq. (2) allows N < 100.4
   d= 1500: best theta chain N= 115 (s=11, sh=0.04, a=0.5; median Q of counted pairs 5.71, spacing r=0.23); independent rings N=  99; ratio 1.162; Eq. (2) allows N < 188.4
== Q0 = 10.0: bound density 2 arccot(Q0)/pi = 0.0635
   d=  100: best theta chain N=   3 (s=16, sh=0.01, a=0.2; median Q of counted pairs 15.03, spacing r=0.15); independent rings N=   3; ratio 1.000; Eq. (2) allows N < 6.3
   d=  200: best theta chain N=   6 (s=16, sh=0.01, a=0.2; median Q of counted pairs 17.42, spacing r=0.17); independent rings N=   6; ratio 1.000; Eq. (2) allows N < 12.6
   d=  400: best theta chain N=  12 (s=16, sh=0.01, a=0.2; median Q of counted pairs 19.12, spacing r=0.19); independent rings N=  12; ratio 1.000; Eq. (2) allows N < 25.3
   d=  800: best theta chain N=  24 (s=16, sh=0.01, a=0.2; median Q of counted pairs 19.47, spacing r=0.19); independent rings N=  25; ratio 0.960; Eq. (2) allows N < 50.7
   d= 1500: best theta chain N=  45 (s=20, sh=0.01, a=0.2; median Q of counted pairs 19.42, spacing r=0.19); independent rings N=  48; ratio 0.938; Eq. (2) allows N < 95.1
== cycle affinity of dressed chains (eps = 3) vs independent rings at the same eps
   s=8, sh=0.24, B=25 (d=200): N(Q>2.5) = 22; F_Sigma = 7800, F~_Sigma = 7270; independent rings with eps = 3: 22 x 10 states, F_Sigma = 660; Eq. (7): F_Sigma > 145
   s=8, sh=0.24, B=45 (d=360): N(Q>2.5) = 42; F_Sigma = 24840, F~_Sigma = 21207; independent rings with eps = 3: 42 x 10 states, F_Sigma = 1260; Eq. (7): F_Sigma > 277
   s=8, sh=0.24, B=90 (d=720): N(Q>2.5) = 87; F_Sigma = 98280, F~_Sigma = 61753; independent rings with eps = 3: 87 x 10 states, F_Sigma = 2610; Eq. (7): F_Sigma > 574


==> anc/repro/finite_d.py <==
"""How fast is the sharp constant approached? Finite-size counts and the cycle-affinity price of theta chains.

SM Secs. II C and IV F. For Q0 in {2, 5, 10} and d up to 1500 (double-precision spectra of theta chains are reliable
there; see sharing_resolution.py accuracy), we count the pairs with Q > Q0 of the best theta chain (nested cycles) on a
parameter grid and compare with
  - independent clocks (standalone clocks): identical uniform rings glued at a hub (harmonics counted), best ring size;
  - the sharp form of the capacity (Corollary S1), printed as "Eq. (2)": N < 2(d-1) arccot(Q0)/pi.
For the best chain at each (Q0, d) we also give the spacing r = 2 Q tanh(sh/2) of its bulk rhythms, and the total cycle
affinity of its uniformly dressed version at eps = 3 (F_Sigma, and the total drive F~_Sigma = F_tot of SM Sec. IV B)
against that of independent rings with the same per-step affinity.

Usage:  python finite_d.py        (about 3 min); the output is finite_d.log
"""
import math
import sys

import numpy as np
from scipy.optimize import brentq

from models import theta_W, dress, stationary


def optimal_split(Js, T):
    """tau_c = sqrt(J_c^2 + 2 J_c/mu) with sum_c tau_c = T (total drive F_tot, SM Sec. IV B); a one-way edge
    (T = sum_c J_c) forces tau_c = J_c"""
    Js = np.asarray(Js, float)
    if len(Js) == 1:
        return np.array([max(T, Js[0])])
    if T <= Js.sum() * (1 + 1e-12):
        return Js.copy()
    f = lambda mu: np.sum(np.sqrt(Js ** 2 + 2 * Js / mu)) - T  # noqa: E731
    lo = 0.5 * 2 * np.sum(np.sqrt(Js)) ** 2 / T ** 2          # f(lo) > 0
    hi = 1.0
    while f(hi) > 0:
        hi *= 10
    mu = brentq(f, lo, hi, xtol=1e-300, rtol=1e-14, maxiter=500)
    return np.sqrt(Js ** 2 + 2 * Js / mu)


def qualities(W):
    ev = np.linalg.eigvals(W)
    up = ev[ev.imag > 1e-12 * np.abs(ev).max()]
    return up.imag / -up.real


def ring_count(d, Q0, t=1.0):
    """best glued identical uniform rings (per-step affinity eps with t = tanh(eps/2)); harmonics counted"""
    best = 0
    for n in range(3, d + 1):
        per = sum(1 for m in range(1, n) if 2 * m < n and t / math.tan(math.pi * m / n) > Q0)
        if per:
            best = max(best, ((d - 1) // (n - 1)) * per)
    return best


def best_chain(d, Q0):
    s0 = next(s for s in range(2, 1000) if 1 / math.tan(math.pi / (2 * s)) > Q0)
    best = (0, None)
    for s in range(s0, s0 + 9):
        B = d // s
        if B < 3:
            continue
        for sh in [0.01, 0.02, 0.04, 0.08, 0.15]:
            for a in [0.2, 0.5]:
                N = int((qualities(theta_W(s, sh / s, a, B)) > Q0).sum())
                if N > best[0]:
                    best = (N, (s, sh, a, B))
    return best


def affinity_costs(s, sh, a, B, eps):
    t = math.tanh(eps / 2)
    W = dress(theta_W(s, sh / s, a, B), t)
    d = len(W)
    p = stationary(W)
    F = W * p[None, :]
    np.fill_diagonal(F, 0)
    T, Jm = F + F.T, F - F.T
    rets = [s * (l + 1) - 1 for l in range(B)]
    Jl = np.array([Jm[0, r] for r in rets])
    FS = sum(eps * (r + 1) for r in rets)
    Ft = eps * B
    for j in range(d - 1):
        cs = [i for i, r in enumerate(rets) if r >= j + 1]
        Js = Jl[cs]
        ts = optimal_split(Js, T[j + 1, j])
        Ft += sum(math.log((tv + Jc) / (tv - Jc)) for tv, Jc in zip(ts, Js))
    return FS, Ft, qualities(W)


def main():
    for Q0 in [2.0, 5.0, 10.0]:
        print(f"== Q0 = {Q0}: bound density 2 arccot(Q0)/pi = {2 * math.atan(1 / Q0) / math.pi:.4f}", flush=True)
        for d in [100, 200, 400, 800, 1500]:
            N, par = best_chain(d, Q0)
            Nr = ring_count(d, Q0)
            Nb = 2 * (d - 1) * math.atan(1 / Q0) / math.pi
            line = f"   d={d:5d}: best theta chain N={N:4d}"
            if par:
                s, sh, a, B = par
                Qb = np.median(np.sort(qualities(theta_W(s, sh / s, a, B)))[::-1][:max(1, N)])
                r = 2 * Qb * math.tanh(sh / 2)
                line += f" (s={s}, sh={sh}, a={a}; median Q of counted pairs {Qb:.2f}, spacing r={r:.2f})"
            line += f"; independent rings N={Nr:4d}; ratio {N / max(Nr, 1):.3f}; Eq. (2) allows N < {Nb:.1f}"
            print(line, flush=True)
    print("== cycle affinity of dressed chains (eps = 3) vs independent rings at the same eps")
    eps = 3.0
    t = math.tanh(eps / 2)
    for (s, sh, a, B, Q0) in [(8, 0.24, 0.5, 25, 2.5), (8, 0.24, 0.5, 45, 2.5), (8, 0.24, 0.5, 90, 2.5)]:
        FS, Ft, Q = affinity_costs(s, sh, a, B, eps)
        N = int((Q > Q0).sum())
        n_ring = next(n for n in range(3, 10 ** 5) if t / math.tan(math.pi / n) > Q0)
        print(f"   s={s}, sh={sh}, B={B} (d={s * B}): N(Q>{Q0}) = {N}; F_Sigma = {FS:.0f}, F~_Sigma = {Ft:.0f}; independent "
              f"rings with eps = 3: {N} x {n_ring} states, F_Sigma = {N * n_ring * eps:.0f}; Eq. (7): F_Sigma > "
              f"{math.pi * N * (Q0 - 1 / Q0):.0f}", flush=True)


if __name__ == "__main__":
    main()


==> anc/repro/models.py <==
"""Network models used in the paper (stand-alone; numpy only).

Convention: W[i, j] is the rate j -> i, columns sum to zero.
  theta_W(s, h, a, B)                 theta chain T(s,h,a,B) = nested cycles of SM Sec. II, a = kappa (all edges one-way)
  theta_return_paths(s, h, a, B, r)   the same with every return edge replaced by a fast return path of r states
  dress(W, t)                         keep stationary law and traffic, multiply every current by t (inverse undressing)
  kinesin_W(row, ATP, ADP, P, F)      six-state kinesin network of Liepelt and Lipowsky, PRL 98, 258102 (2007)
"""
import math

import numpy as np


def theta_W(s, h, a, B):
    d = s * B
    q = math.exp(-h)
    p = 1 - math.exp(-a * s * h)
    W = np.zeros((d, d))
    for j in range(d):
        mu = q ** j
        if j == d - 1:
            W[0, j] += mu
        elif j % s == s - 1:
            W[0, j] += p * mu
            W[j + 1, j] += (1 - p) * mu
        else:
            W[j + 1, j] += mu
        W[j, j] -= mu
    return W


def theta_return_paths(s, h, a, B, r, R_fast=50.0):
    if r == 0:
        return theta_W(s, h, a, B)
    q = math.exp(-h)
    p = 1 - math.exp(-a * s * h)
    n_main = s * B
    d = n_main + r * B
    W = np.zeros((d, d))
    nxt = n_main
    for j in range(n_main):
        mu = q ** j
        if j == n_main - 1:
            ret, fwd = mu, 0.0
        elif j % s == s - 1:
            ret, fwd = p * mu, (1 - p) * mu
        else:
            ret, fwd = 0.0, mu
        if fwd > 0:
            W[j + 1, j] += fwd
        if ret > 0:
            path = list(range(nxt, nxt + r))
            nxt += r
            W[path[0], j] += ret
            for u, v in zip(path[:-1], path[1:]):
                W[v, u] += R_fast
            W[0, path[-1]] += R_fast
    W -= np.diag(W.sum(0))
    return W


def stationary(W):
    ev, vec = np.linalg.eig(W)
    p = np.real(vec[:, np.argmin(abs(ev))])
    return p / p.sum()


def dress(W, t):
    p = stationary(W)
    F = W * p[None, :]
    np.fill_diagonal(F, 0)
    T, J = F + F.T, F - F.T
    Ft = (T + t * J) / 2
    np.fill_diagonal(Ft, 0)
    Wt = Ft / p[None, :]
    return Wt - np.diag(Wt.sum(0))


def qualities(W):
    ev = np.linalg.eigvals(W)
    up = ev[ev.imag > 1e-12 * np.max(np.abs(ev))]
    return np.sort(up.imag / (-up.real))[::-1]


# ------------------------------------------------------------------------------------------------- kinesin
KEQ = 4.9e11  # uM, balance condition of Liepelt and Lipowsky
# Table I rows (k25, k52, k12 [1/(uM s)], k21, k56 = k61, k65 printed, k16 [1/(uM s)]); force parameters theta, chi12,
# chi56 from the appendix (published for the Carter-Cross and Visscher sets only; irrelevant at F = 0)
ROWS = {
    "CarterCross": dict(k25=3e5, k52=0.24, k12=2.0, k21=100, k56=100, k65p=0.02, k16=0.02,
                        theta=0.65, chi12=0.25, chi56=0.15),
    "Visscher": dict(k25=3e5, k52=0.24, k12=1.8, k21=100, k56=200, k65p=0.09, k16=0.02,
                     theta=0.3, chi12=0.25, chi56=0.05),
    "Schief": dict(k25=3e5, k52=0.24, k12=4.0, k21=100, k56=225, k65p=0.25, k16=0.02,
                   theta=0.65, chi12=0.25, chi56=0.15),
}


def kinesin_W(row, ATP, ADP, P, F_pN=0.0):
    r = ROWS[row]
    k65 = r["k25"] * r["k12"] * r["k56"] ** 2 / (r["k52"] * r["k21"] * r["k16"] * KEQ)
    k54 = (r["k52"] / r["k25"]) ** 2 * r["k21"]
    Fb = F_pN / 0.5                                   # l F / kBT with kBT/l = 0.5 pN
    phi_c12 = 2 / (1 + math.exp(r["chi12"] * Fb))
    phi_c56 = 2 / (1 + math.exp(r["chi56"] * Fb))
    th = r["theta"]
    s = lambda i: i - 1                               # states 1..6 -> 0..5
    rates = {
        (s(1), s(2)): r["k12"] * ATP * phi_c12, (s(2), s(1)): r["k21"] * phi_c12,
        (s(2), s(5)): r["k25"] * math.exp(-th * Fb), (s(5), s(2)): r["k52"] * math.exp((1 - th) * Fb),
        (s(5), s(6)): r["k56"] * phi_c56, (s(6), s(5)): k65 * ADP * phi_c56,
        (s(6), s(1)): r["k56"] * phi_c56, (s(1), s(6)): r["k16"] * P * phi_c56,
        (s(4), s(5)): r["k12"] * ATP * phi_c12, (s(5), s(4)): k54 * phi_c12,
        (s(2), s(3)): r["k56"] * phi_c56, (s(3), s(2)): k65 * ADP * phi_c56,
        (s(3), s(4)): r["k56"] * phi_c56, (s(4), s(3)): r["k16"] * P * phi_c56,
    }
    W = np.zeros((6, 6))
    for (i, j), rate in rates.items():
        W[j, i] += rate
    return W - np.diag(W.sum(0))


==> anc/repro/sharing_resolution.py <==
"""The price of sharing: state saving of theta chains versus the spectral resolution of their rhythms.

Fig. 3(b) and SM Sec. III B. A theta chain T(s,h,a,B), the chain of nested cycles T(s,h,kappa,B) of SM Sec. II with
a = kappa, carries one rhythm per block of s states. Deep in the bulk its spectrum is log-periodic: the rhythm
of the next block is the present one rescaled by e^{-sh}. Two consecutive rhythms lambda and lambda e^{-sh}, with quality Q,
are therefore separated in frequency by r = 2 Q tanh(sh/2) times their mean half-width (a dip between two equal Lorentzians
needs r > 2/sqrt(3)). The bulk rhythm is a zero of the renewal function Lambda of Eq. (S12), located here by Newton's method
in the middle of a chain with B*s*h >= 40, so that edge effects are negligible.

The state cost per rhythm is s for the chain, pi/arccot(Q) - 1 for standalone clocks of the same quality (rings glued at a
hub; continuum form, a lower bound on the integer ring cost), and pi/(2 arccot Q) for the bound of Corollary S1.

Part 2 (bounded rate spread): at a fixed span e^{h(d-1)} of all rates, the number of pairs with Q > Q0 of explicit chains
grows in proportion to d, because the rhythms crowd more densely in frequency.

Usage:  python sharing_resolution.py        (about 7 min); writes ../data/sharing_resolution.json
        python sharing_resolution.py span   (part 2 only, a few seconds)
        python sharing_resolution.py accuracy   (double-precision eigenvalues vs Newton-refined zeros of Lambda)
"""
import json
import math
import os
import sys

import numpy as np

from models import theta_W


def renewal(lam, s, h, a, B):
    """Lambda(lam) and Lambda'(lam) for T(s,h,a,B), evaluated with log-sums (Eq. (S12))"""
    p = 1 - math.exp(-a * s * h)
    j = np.arange(s * B)
    x = lam * np.exp(h * j)                     # lam q^{-j}
    lg = np.cumsum(np.log1p(x))
    dl = np.cumsum(np.exp(h * j) / (1 + x))
    al = p * (1 - p) ** np.arange(B)
    al[-1] = (1 - p) ** (B - 1)
    idx = s * (np.arange(B) + 1) - 1
    P = np.exp(-lg[idx])
    return 1 - np.sum(al * P), np.sum(al * P * dl[idx])


def bulk_rhythm(s, sh, a):
    """a zero of Lambda on the l = 0 branch in the middle of a long chain"""
    h = sh / s
    B = max(60, int(math.ceil(40 / sh)))
    target = 2 * math.pi * h * math.exp(-sh * B / 2)       # 2 pi / (traversal time of the cycle through block B/2)
    best = None
    for m in [0.3, 1.0, 3.0]:
        for dlt in np.linspace(0.6, 2.2, 9) * math.pi / (2 * s):
            z = m * target * np.exp(1j * (math.pi / 2 + dlt))
            for _ in range(200):
                L, dL = renewal(z, s, h, a, B)
                step = L / dL
                if abs(step) > 0.3 * abs(z):
                    step *= 0.3 * abs(z) / abs(step)
                z -= step
                if abs(step) < 1e-14 * abs(z):
                    break
            ang = np.angle(z) - math.pi / 2
            if abs(renewal(z, s, h, a, B)[0]) < 1e-9 and 0 < ang < math.pi / s and abs(math.log(abs(z) / target)) < 3:
                if best is None or ang < best[1]:
                    best = (z, ang)
    if best is None:
        return None
    Q = 1 / math.tan(best[1])
    return dict(s=s, sh=sh, a=a, B=B, Q=Q, r=2 * Q * math.tanh(sh / 2))


def check_against_eig(s, sh, a, B=60):
    """the bulk zero agrees with the median bulk eigenvalue of an explicit chain (consistency check)"""
    W = theta_W(s, sh / s, a, B)
    ev = np.linalg.eigvals(W)
    up = ev[ev.imag > 1e-12 * abs(ev).max()]
    Q = np.sort(up.imag / (-up.real))[::-1][:B]
    return float(np.median(Q[B // 4: 3 * B // 4]))


def bounded_span(Q0=2.0, s=5, a=0.5, spans=(2.0, 4.0)):
    """pairs with Q > Q0 of T(s,h,a,B) at fixed rate span e^{h(d-1)}, as d grows"""
    print(f"bounded rate span: s={s}, a={a}, Q0={Q0}; densities N/(d-1) against 1/s = {1 / s:.3f}, "
          f"rings {1 / (next(n for n in range(3, 99) if 1 / math.tan(math.pi / n) > Q0) - 1):.3f}, "
          f"bound {2 / math.pi * math.atan(1 / Q0):.3f}")
    for lnR in spans:
        for d in [100, 200, 400, 800]:
            B = d // s
            h = lnR / (s * B - 1)
            ev = np.linalg.eigvals(theta_W(s, h, a, B))
            up = ev[ev.imag > 1e-12 * abs(ev).max()]
            N = int((up.imag / (-up.real) > Q0).sum())
            print(f"   span e^{lnR:.0f} = {math.exp(lnR):6.1f}, d = {s * B:4d}: N = {N:4d}, density {N / (s * B - 1):.3f}")


def eig_accuracy():
    """double-precision eigenvalues of explicit chains vs Newton-refined zeros of the renewal function"""
    worst = 0.0
    for s, sh, a, B in [(4, 0.1, 0.35, 120), (8, 0.01, 0.35, 160), (8, 0.05, 0.35, 160), (8, 0.3, 0.35, 80),
                        (16, 0.02, 0.35, 80), (16, 0.1, 0.35, 120), (4, 0.04, 0.5, 375)]:
        h = sh / s
        ev = np.linalg.eigvals(theta_W(s, h, a, B))
        up = ev[ev.imag > 1e-12 * abs(ev).max()]
        up = up[np.angle(up) - math.pi / 2 < math.pi / s]          # the coherent branch used in the analysis
        for z0 in up:
            z = z0
            for _ in range(60):
                L, dL = renewal(z, s, h, a, B)
                step = L / dL
                z -= step
                if abs(step) < 1e-15 * abs(z):
                    break
            worst = max(worst, abs(z - z0) / abs(z0))
        print(f"   s={s:2d} sh={sh} B={B} (d={s * B}): {len(up)} pairs on the branch delta < pi/s refined", flush=True)
    print(f"largest relative shift of a double-precision eigenvalue under Newton refinement on Lambda: {worst:.1e}")


def main():
    ring_cost = lambda Q: math.pi / math.atan(1 / Q) - 1      # noqa: E731
    bound_cost = lambda Q: math.pi / (2 * math.atan(1 / Q))  # noqa: E731
    out = []
    for s in [4, 8, 16, 32]:
        for sh in np.geomspace(0.01, 1.5, 40):
            res = None
            for a in [0.2, 0.35, 0.5]:
                r = bulk_rhythm(s, float(sh), a)
                if r is not None and (res is None or r["Q"] > res["Q"]):
                    res = r
            if res is None:
                continue
            res["cost_ratio"] = s / ring_cost(res["Q"])            # chain states per rhythm / ring states per rhythm
            res["bound_ratio"] = bound_cost(res["Q"]) / ring_cost(res["Q"])
            res["ring_int_cost"] = next(n for n in range(3, 10 ** 6) if 1 / math.tan(math.pi / n) > res["Q"]) - 1
            out.append(res)
            print(f"s={s:2d} sh={sh:.4f} a={res['a']:.2f}  Q={res['Q']:7.3f}  r={res['r']:6.3f}  "
                  f"chain/ring states = {res['cost_ratio']:.3f} (integer rings: {s / res['ring_int_cost']:.3f}; "
                  f"bound/ring = {res['bound_ratio']:.3f})", flush=True)
    for s, sh, a in [(4, 0.1, 0.35), (8, 0.1, 0.35), (8, 0.3, 0.35), (16, 0.1, 0.35)]:
        z = bulk_rhythm(s, sh, a)
        B = int(math.ceil(12 / sh))
        print(f"check s={s} sh={sh}: bulk zero Q = {z['Q']:.4f}; median bulk eigenvalue Q of an explicit chain with "
              f"B={B} blocks (d={s * B}) = {check_against_eig(s, sh, a, B):.4f}")
    for s in [4, 8, 16, 32]:
        rows = [o for o in out if o["s"] == s]
        print(f"s={s}: bulk rhythm on the l = 0 branch found up to r = {max(o['r'] for o in rows):.3f} "
              f"(sh = {max(o['sh'] for o in rows):.3f}); beyond, it leaves the branch (Q < cot(pi/s))")
        res = [o for o in rows if o["r"] >= 2 / math.sqrt(3)]
        if res:
            print(f"s={s}: among resolved rhythms (r >= 2/sqrt3) the smallest chain/ring state ratio is "
                  f"{min(o['cost_ratio'] for o in res):.3f}")
        print(f"s={s}: smallest chain/ring state ratio overall {min(o['cost_ratio'] for o in rows):.3f} "
              f"at r = {min(rows, key=lambda o: o['cost_ratio'])['r']:.3f}")
    path = os.path.join(os.path.dirname(os.path.abspath(__file__)), "..", "data", "sharing_resolution.json")
    json.dump(out, open(path, "w"), indent=1)


if __name__ == "__main__":
    np.seterr(all="ignore")          # Newton steps from poor starting points may diverge; such candidates are rejected
    if sys.argv[1:] == ["accuracy"]:
        eig_accuracy()
        sys.exit()
    if sys.argv[1:] != ["span"]:
        main()
    bounded_span()


==> anc/repro/standalone_clocks.py <==
"""Standalone clocks: N one-way rings of n0 states that share one state (SM Sec. I).

Ring c (c = 1 slowest, ..., N fastest) has n0 - 1 own states, each left at rate v_c; the shared state enters ring c at
rate nu_c. With equal entry rates (nu_c = v_c) only the fastest ring keeps its sharpness; with the graded rates
    nu_N = v_N,   nu_c = v_c [1 + (n0 - 1) sum_{c' > c} nu_{c'} / v_{c'}],
every ring tends to Q = cot(pi/n0) as the speed ratios grow. The script prints the damping angle
delta = arctan(a/omega) of the sharpest rhythm near each ring's frequency, in 60-digit arithmetic.
"""
import mpmath as mp

mp.mp.dps = 60


def generator(n0, v, nu):
    N = len(v)
    d = 1 + N * (n0 - 1)
    W = mp.zeros(d, d)
    idx = lambda c, j: 1 + c * (n0 - 1) + (j - 1)          # own state j = 1..n0-1 of ring c
    for c in range(N):
        W[idx(c, 1), 0] += nu[c]                          # shared state -> first own state
        for j in range(1, n0 - 1):
            W[idx(c, j + 1), idx(c, j)] += v[c]
        W[0, idx(c, n0 - 1)] += v[c]                      # last own state -> shared state
    for k in range(d):
        W[k, k] = -sum(W[i, k] for i in range(d) if i != k)
    return W


def graded(n0, v):
    N = len(v)
    nu = [mp.mpf(0)] * N
    nu[N - 1] = v[N - 1]
    for c in range(N - 2, -1, -1):
        nu[c] = v[c] * (1 + (n0 - 1) * sum(nu[k] / v[k] for k in range(c + 1, N)))
    return nu


def ring_angles(n0, v, nu):
    ev = mp.eig(generator(n0, v, nu), left=False, right=False)
    out = []
    for c, vc in enumerate(v):
        # rhythms of ring c live near |lambda| ~ v_c; pick the sharpest one in that decade
        cand = [l for l in ev if mp.im(l) > 0 and vc / 30 < abs(l) < 30 * vc]
        out.append(min(mp.atan(-mp.re(l) / mp.im(l)) for l in cand))
    return out


if __name__ == "__main__":
    n0, N = 8, 3
    print("pi/n0 =", mp.nstr(mp.pi / n0, 10))
    for ratio in (mp.mpf(10) ** 2, mp.mpf(10) ** 4, mp.mpf(10) ** 6, mp.mpf(10) ** 8):
        v = [ratio ** c for c in range(N)]                # slowest first
        eq = ring_angles(n0, v, v)
        gr = ring_angles(n0, v, graded(n0, v))
        print(f"ratio 1e{int(mp.log10(ratio))}:  equal entry {[mp.nstr(x, 5) for x in eq]}   "
              f"graded entry {[mp.nstr(x, 7) for x in gr]}   max |graded - pi/n0| = "
              f"{mp.nstr(max(abs(x - mp.pi / n0) for x in gr), 3)}")


==> anc/repro/verify_certificates.py <==
"""Exact verification of the computer-assisted statements of the paper (SM Sec. IV E cites items (i) and (ii)).

  (i)   single driven cycle: the exactly stalled 27-state network (one driven 20-edge cycle plus a current-free side
        path) has 2*pi*3*Q_(3)/F_Sigma > 1.39, i.e. the additive affinity law fails;
  (i')  the original, unstalled 27-state theta graph: 2*pi*3*Q_(3)/F_Sigma > 1.098;
  (ii)  62-state comb: Q_(30) > T_30(62), i.e. the ring-mediant (per-index ring) conjecture fails;
  (iii) 11-state cactus: Q_(2) exceeds the second-largest per-cycle value, i.e. the per-index affinity law fails;
  (iv)  near-equilibrium networks W6, W8 (eps = 0.004): Q_(k)/t exceeds the uniform-ring value cot(pi k/d).

All printed lower bounds are truncated and all printed upper bounds are rounded up, so every printed inequality is
implied by the exact computation. Usage:  python verify_certificates.py        (about 1 min)
"""
import json
import math
import os
from fractions import Fraction as Fr

import mpmath as mp

from exactcert import (DATA, load_rates, generator, stationary, t_exact, certified_qualities, ivlog_ratio)

iv = mp.iv
iv.dps = 60


def _raw_to_fr(raw):
    sgn, man, exp, _ = raw
    v = Fr(int(man)) * Fr(2) ** exp
    return -v if sgn else v


def iv_lo(x):
    """exact rational lower endpoint of an mpmath interval"""
    return _raw_to_fr(x._mpi_[0])


def iv_hi(x):
    """exact rational upper endpoint of an mpmath interval"""
    return _raw_to_fr(x._mpi_[1])


def lo(F, k):
    """decimal string <= F with k digits after the point"""
    n = math.floor(F * 10 ** k)
    return f"{Fr(n, 10 ** k):.{k}f}" if n >= 0 else "-" + f"{Fr(-n, 10 ** k):.{k}f}"


def hi(F, k):
    """decimal string >= F with k digits after the point"""
    n = math.ceil(F * 10 ** k)
    return f"{Fr(n, 10 ** k):.{k}f}" if n >= 0 else "-" + f"{Fr(-n, 10 ** k):.{k}f}"


def path_affinity(R, P):
    return sum((ivlog_ratio(R[P[a + 1]][P[a]], R[P[a]][P[a + 1]]) for a in range(len(P) - 1)), iv.mpf(0))


def theta_paths(d):
    v = d - 1
    return [0] + list(range(1, 16)) + [v], [0, 16, 17, 18, v], [0] + list(range(19, 26)) + [v]


def additive_law_stalled():
    d, R, _ = load_rates("additive_law_witness_stalled_d27.json")
    W = generator(R)
    p = stationary(W)
    P16, P4, P8 = theta_paths(d)
    cur = lambda a, b: R[b][a] * p[a] - R[a][b] * p[b]  # noqa: E731
    assert all(cur(P8[i], P8[i + 1]) == 0 for i in range(len(P8) - 1)), "side path not stalled"
    J16, J4 = cur(P16[0], P16[1]), cur(P4[0], P4[1])
    assert J16 > 0 and J4 == -J16
    F = path_affinity(R, P16) - path_affinity(R, P4)       # cycle 0 -> P16 -> v -> P4 (reversed) -> 0
    lows, rmax = certified_qualities(W)
    Q3 = lows[2]
    ratio_lo = iv_lo(2 * iv.pi * 3 * iv.mpf(Q3.numerator) / Q3.denominator / F)
    eff_lo = Q3 * 3 / iv_hi(F)
    print(f"(i)   stalled d={d}: side-path current = 0 exactly; single current cycle of 20 edges, "
          f"F in [{lo(iv_lo(F), 13)}, {hi(iv_hi(F), 13)}]; Q_(1..3) >= {[lo(x, 6) for x in lows[:3]]}; "
          f"2 pi 3 Q_(3)/F >= {lo(ratio_lo, 4)}; Q0*N/F_Sigma >= {lo(eff_lo, 4)} as Q0 -> Q_(3)   "
          f"[additive law fails: {ratio_lo > 1}; max disc radius {rmax:.1e}]")


def additive_law():
    d, R, _ = load_rates("additive_law_witness_d27.json")
    W = generator(R)
    p = stationary(W)
    paths = list(theta_paths(d))
    J = [R[P[1]][P[0]] * p[P[0]] - R[P[0]][P[1]] * p[P[1]] for P in paths]
    A = [path_affinity(R, P) for P in paths]
    sgn = [1 if x > 0 else -1 for x in J]
    odd = [i for i in range(3) if sgn.count(sgn[i]) == 1][0]
    # conformal decomposition of a theta graph: the odd path closes a cycle with each of the other two paths
    F_sigma = sum(abs(A[odd] - A[i]) for i in range(3) if i != odd)
    lows, rmax = certified_qualities(W)
    Q3 = lows[2]
    ratio_lo = iv_lo(2 * iv.pi * 3 * iv.mpf(Q3.numerator) / Q3.denominator / F_sigma)
    eff = Fr("0.1501") * 3 / iv_hi(F_sigma)
    print(f"(i')  unstalled d={d}: path currents {[f'{float(x):+.3e}' for x in J]}; F_Sigma in "
          f"[{lo(iv_lo(F_sigma), 13)}, {hi(iv_hi(F_sigma), 13)}]; Q_(1..3) >= {[lo(x, 6) for x in lows[:3]]}; "
          f"2 pi 3 Q_(3)/F_Sigma >= {lo(ratio_lo, 4)}; Q0*N/F_Sigma >= {lo(eff, 4)} at Q0 = 0.1501   "
          f"[max disc radius {rmax:.1e}]")


def ring_mediant():
    d, R, D = load_rates("c4_counterexample_d62.json")
    k = D["k"]
    W = generator(R)
    lows, rmax = certified_qualities(W)
    num = sum((iv.sin(2 * iv.pi * m / d) for m in range(1, k + 1)), iv.mpf(0))
    den = sum((1 - iv.cos(2 * iv.pi * m / d) for m in range(1, k + 1)), iv.mpf(0))
    T_hi = iv_hi(num / den)
    Qk = lows[k - 1]
    print(f"(ii)  d={d}: Q_({k}) >= {lo(Qk, 14)} > {hi(T_hi, 14)} >= T_{k}({d}): {Qk > T_hi}   "
          f"[max disc radius {rmax:.1e}]")


def per_index_affinity():
    d, R, _ = load_rates("per_index_affinity_witness_d11.json")
    eps = Fr(1, 1000)
    for i in range(d):            # make every edge reversible: reverse rate = 1e-3 * forward rate
        for j in range(d):
            if i != j and R[i][j] > 0 and R[j][i] == 0:
                R[j][i] = eps * R[i][j]
    W = generator(R)
    lows, rmax = certified_qualities(W)
    cycles = [[0, 2, 3, 4, 5], [3, 6, 7], [6, 8, 9, 10]]     # the current-carrying cycles of the cactus
    vals = []
    for c in cycles:
        n = len(c)
        Fc = sum((ivlog_ratio(R[c[(a + 1) % n]][c[a]], R[c[a]][c[(a + 1) % n]]) for a in range(n)), iv.mpf(0))
        th = (iv.exp(Fc / n) - 1) / (iv.exp(Fc / n) + 1)          # tanh(F_c / 2 n_c)
        for m in range(1, n):
            if 2 * m < n:
                vals.append(iv_hi(th / iv.tan(iv.pi * m / n)))
    vals.sort(reverse=True)
    print(f"(iii) d={d}: Q_(2) >= {lo(lows[1], 6)} > {hi(vals[1], 6)} >= second-largest "
          f"tanh(F_c/2n_c)cot(pi m/n_c): {lows[1] > vals[1]}   [max disc radius {rmax:.1e}]")


def near_equilibrium():
    D = json.load(open(os.path.join(DATA, "near_equilibrium_witnesses.json")))
    for name, k in [("W6", 2), ("W8", 3)]:
        w = D[name]
        d = w["d"]
        R = [[Fr(0)] * d for _ in range(d)]
        for (src, dst), r in zip(w["edges"], w["rates"]):
            R[dst][src] += Fr(r)
        W = generator(R)
        p = stationary(W)
        t = t_exact(W, p)
        lows, rmax = certified_qualities(W)
        Qk = lows[k - 1]
        cot_hi = iv_hi(1 / iv.tan(iv.pi * k / d))            # t cot(pi k/d) <= t * cot_hi
        eps = 2 * mp.atanh(mp.mpf(t.numerator) / t.denominator)
        print(f"(iv)  {name}: d={d}, exact t = {lo(t, 15)}... (largest edge affinity {float(eps):.10f}); "
              f"Q_(1..{k}) >= {[lo(x, 14) for x in lows[:k]]}; Q_({k})/t >= {lo(Qk / t, 4)}; "
              f"Q_({k})/[t cot(pi {k}/{d})] >= {lo(Qk / (t * cot_hi), 4)}   [max disc radius {rmax:.1e}]")


if __name__ == "__main__":
    additive_law_stalled()
    additive_law()
    per_index_affinity()
    near_equilibrium()
    ring_mediant()


==> anc/sm.tex <==
% ===========================================================================
%  Supplemental Material
% ===========================================================================
\clearpage
\onecolumngrid
\setcounter{page}{1}
\renewcommand{\thepage}{S\arabic{page}}
\setcounter{equation}{0}
\renewcommand{\theequation}{S\arabic{equation}}
\setcounter{section}{0}
\setcounter{secnumdepth}{3}
\setcounter{theorem}{0}
\setcounter{lemma}{0}
\setcounter{corollary}{0}

\begin{center}
{\large\bfseries Supplemental Material:\\[1pt] Can One Hear the Size of a Clock?}\\[10pt]
Markus Baumann\,\orcidlink{0009-0007-3575-1006} and Claudia Linnhoff-Popien\,\orcidlink{0000-0001-6284-9286}\\[3pt]
{\small\itshape Quantum Applications and Research Laboratory (QAR-Lab),\\ Ludwig-Maximilians-Universit\"at M\"unchen, Oettingenstra{\ss}e 67, 80538 M\"unchen, Germany}
\end{center}

\medskip
This Supplemental Material gives the proofs and computations behind the Letter. Each section starts with its result. Equations, theorems, and lemmas numbered S1, S2, \dots\ belong to this Supplemental Material; plain numbers refer to the Letter.

\paragraph*{Notation.} $W$ is the matrix of jump rates: $W_{ij}\ge0$ ($i\ne j$) is the rate of the jump $j\to i$, and every column of $W$ sums to zero. A rhythm is a complex eigenvalue pair $-a\pm i\omega$ of $W$ with $a,\omega>0$, counted once and with multiplicity. Its sharpness is $Q=\omega/a$ and its damping angle is $\delta=\arctan(a/\omega)=\arccot Q$: sharp rhythms have small angles. Rhythms are numbered by sharpness, $Q_1\ge Q_2\ge\cdots$, so that $\delta_1\le\delta_2\le\cdots$; a threshold sharpness is written $Q_0$ (simply $Q$ in the Letter). Other symbols are defined where they first appear; symbols introduced inside a single proof or construction are local to it.

\tableofcontents

% ---------------------------------------------------------------------------
\section{The rhythm capacity}\label{sec:counting}

\begin{theorem}[Rhythm capacity]\label{thm:counting}
For every network of $d\ge2$ states and every $k$ up to its number of rhythms,
\begin{equation}
\sum_{j=1}^{k}\delta_j\ \ge\ \frac{\pi k^2}{2(d-1)}.
\label{eq:S-counting}
\end{equation}
\end{theorem}

\noindent This is the sharp form quoted in the Letter. Any other choice $I$ of $k$ rhythms has at least the same angle sum, and $\delta\le1/Q$, so
\begin{equation}
\sum_{j\in I}\frac{1}{Q_j}\ \ge\ \sum_{j\in I}\delta_j\ \ge\ \frac{\pi k^2}{2(d-1)},
\label{eq:S-reldamp}
\end{equation}
which is Eq.~\eqref{eq:capacity} of the Letter.

\begin{corollary}[Counting rhythms]\label{cor:count}
The $k$th sharpest rhythm has $Q_k\le\cot\{\pi k/[2(d-1)]\}$, and $N$ rhythms sharper than $Q_0$ need
\begin{equation}
d-1\ >\ \frac{\pi N}{2\arccot Q_0}\ >\ \frac{\pi NQ_0}{2}.
\label{eq:S-cost}
\end{equation}
\end{corollary}

\begin{proof}
The angles increase, so $k\delta_k\ge\sum_{j\le k}\delta_j\ge\pi k^2/[2(d-1)]$. If $N$ rhythms are sharper than $Q_0$, then $\pi N/[2(d-1)]\le\delta_N<\arccot Q_0<1/Q_0$.
\end{proof}

\subsection{The benchmark: standalone clocks}

One rhythm sharper than $Q_0$ needs a ring of $n_0$ states, the smallest $n_0$ with $\cot(\pi/n_0)>Q_0$~\cite{dmitriev1946,karpelevich1951,runnenburg1962,kellogg1978}; then $n_0-1\le\pi/\arccot Q_0<n_0$. Standalone clocks hold $N$ such rhythms on $N(n_0-1)+1$ states: $N$ one-way rings of $n_0$ states that share one state. Label the rings from slowest ($c=1$) to fastest ($c=N$). The $n_0-1$ own states of ring $c$ are left at rate $v_c$, with $v_1\ll\cdots\ll v_N$, and the shared state enters ring $c$ at rate
\begin{equation}
w_N=v_N,\qquad w_c=v_c\Big[1+(n_0-1)\sum_{c'>c}\frac{w_{c'}}{v_{c'}}\Big].
\label{eq:S-entry}
\end{equation}
These graded rates, $w_c=v_cn_0^{N-c}$ in closed form, make the mean time between leaving ring $c$ and entering it again, including the waits in the shared state and the excursions through faster rings, equal to $1/v_c$ as long as no slower ring is entered. Entries into slower rings act as leaks, with probability about $\sum_{c'<c}(v_{c'}/v_c)\,n_0^{c-c'}$ per return, which vanishes once the speed ratios outgrow these powers of $n_0$. This nearly exponential delay acts as the missing $n_0$th stage of ring $c$, so every ring tends to $Q=\cot(\pi/n_0)$ as the speed ratios grow.

Equal entry rates, $w_c=v_c$, do not work: every return to the shared state then starts a run of excursions through the faster rings, which delays ring $c$ by about one period per faster ring. For three rings of 8 states, equal rates give damping angles $0.74$, $0.61$, and $0.39$ (slowest to fastest) at every speed ratio from $10^2$ to $10^8$, against $\pi/8\approx0.393$. Graded rates give $0.39273$, $0.39285$, and $0.39282$ at ratio $10^4$, and $\pi/8$ to within $2\times10^{-8}$ at $10^8$ (\texttt{repro/standalone\_clocks.py}).

\paragraph*{Sharing saves at most a factor of two.} By Eq.~\eqref{eq:S-cost}, every network needs $d-1>\pi N/(2\arccot Q_0)\ge N(n_0-1)/2$: at least half of the unshared states of standalone clocks. For one rhythm the ring bound $d\ge n_0$ is stronger, for two Eq.~\eqref{eq:S-cost} gives nearly the same count, and from three rhythms on the shared budget dominates. Seven rhythms just above $Q_0=10$, for example, need $d-1>110.3$ states, so they do not fit on 100 states, although each alone fits on 32.

\subsection{Proof of Theorem~\ref{thm:counting}}

The proof has four steps: compare turning with smoothing, turn the ratios into a bound on the damping angles, encode the ratios in a polynomial with nonnegative coefficients, and count its roots near the positive axis.

\paragraph*{Step 1: turning and smoothing.} Let $W$ be irreducible with stationary distribution $\bm\pi>0$ (components $\pi_i$), and put $\Pi=\mathrm{diag}(\bm\pi)$ and $\Phi=W\Pi$. The entry $\Phi_{ij}=W_{ij}\pi_j$ is the stationary flow from $j$ to $i$, and $\Phi$ has zero row and column sums. On a link $e=\{i,j\}$ the traffic is $T_e=\Phi_{ij}+\Phi_{ji}$ and the circulation is $J_e=\Phi_{ij}-\Phi_{ji}$. The Hermitian matrices $L=-(\Phi+\Phi^{\mathsf T})/2$ and $K=(\Phi-\Phi^{\mathsf T})/(2i)$ act on a pattern of phases $y_i=|y_i|e^{i\psi_i}$ as
\begin{equation}
y^*Ly=\frac12\sum_eT_e|y_i-y_j|^2,\qquad y^*Ky=\sum_eJ_e|y_i||y_j|\sin(\psi_j-\psi_i).
\label{eq:S-forms}
\end{equation}
The traffic smooths differences; the circulation turns phases. On the $(d-1)$-dimensional space orthogonal to constants, $L$ is positive definite, so the ratios of turning to smoothing, the generalized eigenvalues of $Ky=\rho Ly$, are real. Write them as $\rho_j=\cot\alpha_j$ with $0<\alpha_1\le\cdots\le\alpha_{d-1}<\pi$. Because $L$ is real and $\bar K=-K$, they come in opposite pairs. The $\alpha_j$ are auxiliary angles, not the damping angles of individual rhythms.

\paragraph*{Step 2: from ratios to damping angles.}

\begin{lemma}[Eigenvalue arguments~\cite{horn1959,wang2020,furtado2001}]\label{lem:args}
Let $X=A+iB$ with $A,B$ Hermitian and $A\succ0$. Let $\tilde\rho_1\ge\cdots\ge\tilde\rho_m$ be the eigenvalues of $A^{-1/2}BA^{-1/2}$ and $\theta_1\ge\cdots\ge\theta_m$ the arguments of the eigenvalues of $X$, taken in $(-\pi/2,\pi/2)$. Then $\sum_{j\le p}\theta_j\le\sum_{j\le p}\arctan\tilde\rho_j$ for $1\le p\le m$, with equality for $p=m$.
\end{lemma}

\begin{proof}
The identity $\det X=\det A\prod_j(1+i\tilde\rho_j)$ gives the full sum; along $A+i\beta B$, $0\le\beta\le1$, all eigenvalues stay in the right half-plane, so no multiple of $2\pi$ appears. For $p<m$, restrict $X$ to a Schur invariant subspace of its $p$ largest arguments. The restriction keeps a positive definite Hermitian part, and by the min--max principle its ratios are at most $\tilde\rho_1,\dots,\tilde\rho_p$.
\end{proof}

\noindent Apply the lemma to $X=-\Pi^{-1/2}W\Pi^{1/2}$ on the complement of $\bm\pi^{1/2}$, which carries all nonzero eigenvalues of $-W$. With $y=\Pi^{-1/2}x$, its parts $A$ and $B$ give $x^*Ax=y^*Ly$ and $x^*Bx=-y^*Ky$; the sign does not matter because the ratios come in opposite pairs. Each rhythm contributes the argument $\arctan Q_j=\pi/2-\delta_j$, and each ratio the argument $\arctan\rho_j=\pi/2-\alpha_j$. Hence
\begin{equation}
\sum_{j=1}^{k}\delta_j\ \ge\ \sum_{j=1}^{k}\alpha_j .
\label{eq:S-aux}
\end{equation}
The bound holds for partial sums; no rhythm is matched to a single ratio.

\paragraph*{Step 3: a polynomial with nonnegative coefficients.} Let $p(z)$ be a principal cofactor of $-(z\Phi+\Phi^{\mathsf T})$. By the directed matrix-tree theorem~\cite{chaiken1982} it is a sum over spanning trees of products of factors $z\Phi_{ij}+\Phi_{ji}$, so no coefficient is negative, and the constant and leading coefficients are positive. Since $-(z\Phi+\Phi^{\mathsf T})=(1+z)L+i(1-z)K$, the determinant on the nonconstant subspace gives, with $C>0$,
\begin{equation}
p(z)=C\prod_{j=1}^{d-1}\bigl[(1+i\rho_j)+z(1-i\rho_j)\bigr],
\label{eq:S-kirchhoff}
\end{equation}
whose roots $z_j=e^{-2i\alpha_j}$ lie on the unit circle. A small angle $\alpha_j$ puts a conjugate pair of roots near the positive real axis.

\paragraph*{Step 4: the roots avoid the positive axis on average.}

\begin{lemma}[Averaged root count~\cite{eremenko2016}]\label{lem:ef}
For a polynomial of degree $n$ with nonnegative coefficients and positive constant and leading coefficients,
\begin{equation}
\sum_{p(z)=0}\max\{\varphi-|\arg z|,0\}\ \le\ \frac{n\varphi^2}{2\pi},\qquad 0<\varphi\le\pi,
\label{eq:S-ef}
\end{equation}
with equality for $z^n+1$ at $\varphi=2\pi k/n$.
\end{lemma}

\begin{proof}
Let $\mathcal N(\vartheta)$ count the roots with $|\arg z|<\vartheta$. The argument principle gives $\mathcal N(\vartheta)=[n\vartheta-\Delta(\vartheta)]/\pi$, where $\Delta(\vartheta)$ is the change of $\arg p(re^{i\vartheta})$ as $r$ runs from zero to infinity. Integrating the Cauchy--Riemann equations in $u=\ln r$ gives $\int_0^{\varphi}\Delta\,d\vartheta=\int_{-\infty}^{\infty}[\ln p(e^u)-\ln|p(e^{u+i\varphi})|]\,du\ge0$, because nonnegative coefficients give $|p(re^{i\vartheta})|\le p(r)$. Integrating $\mathcal N(\vartheta)$ over $\vartheta$ from zero to $\varphi$ proves Eq.~\eqref{eq:S-ef}.
\end{proof}

\noindent Obrechkoff's pointwise count, $\mathcal N(\vartheta)\le2n\vartheta/\pi$, integrated over $\vartheta$, would give twice the right side of Eq.~\eqref{eq:S-ef} and only half of Theorem~\ref{thm:counting}; the averaging is what makes the sharp constant possible.

\paragraph*{Assembly.} A network with $k$ rhythms has $2k\le d-1$. The $k$ smallest angles $\alpha_j\le\pi/2$ select $k$ conjugate root pairs, each contributing $4\max\{x-\alpha_j,0\}$ to Eq.~\eqref{eq:S-ef} with $n=d-1$ and $\varphi=2x\le\pi$. Therefore
\begin{equation}
\sum_{j=1}^{k}\alpha_j\ \ge\ kx-\frac{(d-1)x^2}{2\pi},
\label{eq:S-assembly}
\end{equation}
which is largest at $x=\pi k/(d-1)$, where it equals $\pi k^2/[2(d-1)]$. With Eq.~\eqref{eq:S-aux} this proves Theorem~\ref{thm:counting} for irreducible networks. A reducible network becomes irreducible when arbitrarily small rates are added; its nonreal eigenvalues move continuously, so the bound holds in the limit, one-way jumps included.

\subsection{Nonnegative matrices}\label{sec:niep}

A real linear system $\dot x=Mx$ keeps populations nonnegative exactly when $M_{ij}\ge0$ for $i\ne j$~\cite{berman1994,farina2000}. For irreducible $M$ with dominant real eigenvalue $\mu_1$ and positive left eigenvector $\bm u$, the matrix $W=D(M-\mu_1I)D^{-1}$ with $D=\mathrm{diag}(\bm u)$ is a matrix of jump rates with the shifted spectrum. Theorem~\ref{thm:counting} therefore holds for $M$, with decay rates measured relative to $\mu_1$; reducible systems follow by continuity. The assumption concerns the full linear dynamics: it does not extend the result to nonlinear models or to ordinary (signed) variables.

Every spectrum of an $n\times n$ nonnegative matrix is realized by one with constant row sums equal to its Perron root $r$~\cite{johnson1981}, whose transpose minus $rI$ is a matrix of jump rates. Its nonreal eigenvalues $\mu_j$ with $\mathrm{Im}\,\mu_j>0$ therefore obey, for the $k$ smallest angles,
\begin{equation}
\sum_{j\le k}\arctan\frac{r-\mathrm{Re}\,\mu_j}{\mathrm{Im}\,\mu_j}\ \ge\ \frac{\pi k^2}{2(n-1)}.
\label{eq:S-niep}
\end{equation}
The classical conditions do not imply this one. The list $\sigma_W=\{0,\,-1\pm2.3i,\,-(1\pm2.3i)/400,\,-0.0055,\,-2.5,\,-150\}$ violates Eq.~\eqref{eq:S-niep} at $n=8$, $k=2$, with angle sum $2\arctan(1/2.3)\approx0.820<2\pi/7\approx0.898$. Yet $-\sigma_W+r$ satisfies Newton's inequalities~\cite{holtz2005} for every $r\ge0$ (in exact arithmetic), $\sigma_W+r$ satisfies the Karpelevi\v{c} conditions~\cite{dmitriev1946,karpelevich1951} for every $r\ge154.51$, and the trace inequalities~\cite{johnson1981,loewy1978} of all orders up to $10^5$ hold at the shifts tested. Each pair passes the single-rhythm test; together they fail.

% ---------------------------------------------------------------------------
\section{Nested cycles and the Weyl law for clocks}\label{sec:theta}

Let $N^*(d,Q_0)$ be the largest number of rhythms sharper than $Q_0$ in a network of $d$ states, and $\nu(Q_0)=\lim_{d\to\infty}N^*(d,Q_0)/(d-1)$ (everything below holds for the lower and upper limits alike). Corollary~\ref{cor:count} gives $\nu(Q_0)\le(2/\pi)\arccot Q_0$, and trivially $\nu\le1/2$. This section shows that chains of nested cycles reach the first bound at high sharpness:
\begin{equation}
\lim_{Q_0\to\infty}Q_0\,\nu(Q_0)=\frac{2}{\pi},
\label{eq:S-sharp}
\end{equation}
which is Eq.~\eqref{eq:weyl} of the Letter.

\subsection{The chain and its rhythms}

\paragraph*{Construction.} Choose a block size $s\ge2$, a number of blocks $B$, $h>0$, and $0<\kappa<1$, and put $q=e^{-h}$, $H=sh$, and $p=1-e^{-\kappa H}$. The chain $\mathcal T(s,h,\kappa,B)$ has $d=sB$ states $j=0,\dots,d-1$; state $j=0$ is the start. State $j$ is left at rate $q^j$. Inside a block the jump goes to $j+1$. From the last state of a block the chain returns to the start with probability $p$ and continues into the next block otherwise; from its last state it always returns. Shifting the chain by one block multiplies all rates by $e^{-H}$.

\paragraph*{Why it works.} Excursions of different lengths share the start of their route but return at different times, so each block closes a new cycle and adds a rhythm of its own, whereas a ring adds only overtones [Figs.~\ref{fig:ways} and \ref{fig:budget}(c)]. By self-similarity, every new rhythm is a slowed copy of the previous one.

\begin{theorem}[One rhythm per interior block]\label{thm:theta}
Fix $s\ge2$, $0<\kappa<1$, and $0<\eta\le\pi/(4s)$. For every sufficiently small $h>0$ there is a constant $C$, independent of $B$, such that the chain has at least $B-C$ rhythms with damping angles in $(\delta_0-\eta,\delta_0+\eta)$, where $\delta_0=\pi/(2s)$.
\end{theorem}

\paragraph*{Proof of the Weyl law.} For large $Q_0$, take the smallest $s\ge2$ with $\cot[\pi/(2s)]>Q_0$, choose $\eta$ with $\delta_0+\eta<\arccot Q_0$, and fix $h$ as in the theorem. All $B-C$ rhythms are then sharper than $Q_0$, so $\liminf_{B\to\infty}N^*(sB,Q_0)/(sB-1)\ge1/s$; weakly linked extra states fill in the other values of $d$. Since $s\sim\pi Q_0/2$, this and Corollary~\ref{cor:count} give Eq.~\eqref{eq:S-sharp}. For $Q_0<1$, $s=2$ gives angles near $\pi/4<\arccot Q_0$ and density $1/2$, the trivial maximum. Standalone clocks reach only $Q_0\nu\to1/\pi$ [Fig.~\ref{fig:sharing}(a)], and so does one uniform ring of $d$ states: its overtones have $Q_m=\cot(\pi m/d)$, which exceeds $Q_0$ only for $m<d\arccot(Q_0)/\pi$.

\paragraph*{The rhythms are blurred.} Neighboring rhythms sit in adjacent cells of width $H$ in $\ln|\lambda|$ (Sec.~\ref{sec:thetaproof}), so their frequencies differ by $|\ln(\omega_2/\omega_1)|<2H+\ln[\cos(\delta_0-\eta)/\cos(\delta_0+\eta)]$, which vanishes as $\eta,h\to0$, while each relative width stays above $\tan(\delta_0-\eta)$. Neighbors are thus spaced by about $sh\,\omega$, far less than their linewidth. In the 300-state chain $\mathcal T(3,0.04,1/2,100)$, 19 rhythms fall into one decade of frequency, and at most three of them are pairwise distinguishable (Sec.~\ref{sec:resolved}). Equation~\eqref{eq:S-sharp} counts sharp rhythms, not distinguishable ones.

\subsection{Proof of Theorem~\ref{thm:theta}}\label{sec:thetaproof}

The proof has five steps: (i) reduce the eigenvalues to the return paths; (ii) compare the finite chain with a self-similar function $G$; (iii) expand $G$ in a Fourier series; (iv) show that two terms of this series dominate, which gives one zero of $G$ per logarithmic cell; (v) carry these zeros over to the finite chain, away from its two ends.

\paragraph*{(i) Return paths.} An excursion returns after $\ell+1$ blocks with probability $w_\ell=p(1-p)^\ell$ for $\ell<B-1$ and $w_{B-1}=(1-p)^{B-1}$. Every cycle passes through the start, so the expansion of $\det(\lambda I-W)$ has one term per return path, and
\begin{equation}
\det(\lambda I-W)=\Lambda(\lambda)\prod_{j=0}^{d-1}(\lambda+q^j),\qquad
\Lambda(\lambda)=1-\sum_{\ell=0}^{B-1}w_\ell\prod_{j=0}^{s(\ell+1)-1}\bigl(1+\lambda q^{-j}\bigr)^{-1}.
\label{eq:S-renewal}
\end{equation}
The possible poles of $\Lambda$ are real and negative, so its nonreal zeros are exactly the nonreal eigenvalues of $W$.

\paragraph*{(ii) Comparison function.} Write $P_n(y)=\prod_{r=0}^{n-1}(1+yq^r)$, $P(y)=P_\infty(y)$, and $f(y)=1-1/P(y)$. With $y_\ell=q\lambda e^{H(\ell+1)}$, the excursion through $\ell+1$ blocks contributes $1-1/P_{s(\ell+1)}(y_\ell)$ to $\Lambda$. Extending the blocks in both directions gives
\begin{equation*}
G(\lambda)=\sum_{\ell\in\mathbb Z}p\,e^{-\kappa H\ell}f(y_\ell),
\end{equation*}
which is exactly self-similar. Two elementary estimates control the products: for $0<h\le1/10$ and $|\arg y|\le\theta_{\max}<\pi$, with $\theta_+=\max(\theta_{\max}-\pi/2,0)$,
\begin{equation}
|P_n(y)|\ \ge\ \exp\!\Big[-\frac{2\ln2+2|\ln\cos\theta_+|}{h}\Big]\quad(n\le\infty),\qquad
\max\bigl\{|P(y)-1|,|1/P(y)-1|\bigr\}\le\frac{11|y|}{h}\quad(|y|\le h/4).
\label{eq:S-prod}
\end{equation}
The first holds because at most $2/h$ factors have $1/2<|y|q^r<2$ and the small factors form a geometric series; the second follows from $|\ln P(y)|\le2|y|/(1-q)\le1$.

\paragraph*{(iii) Fourier series.} Partial fractions of $1/P$ and Euler's product identity give, for $-1<\mathrm{Re}\,z<0$, the Mellin transform $\int_0^\infty y^{z-1}f(y)\,dy=-[\pi/\sin\pi z]\,P(-q^{1-z})/P(-q)$. For $\psi(u)=e^{-\kappa u}f(qe^u)$ this becomes the Fourier transform
\begin{equation}
\hat\psi(\xi)=q^{\kappa+i\xi}\,\frac{\pi}{\sin\pi(\kappa+i\xi)}\,\frac{P(-q^{1+\kappa+i\xi})}{P(-q)},
\label{eq:S-fourier}
\end{equation}
and Poisson summation gives, with $\lambda=e^x$,
\begin{equation}
G(e^x)=\frac{p}{H}\,e^{\kappa(x+H)}\sum_{j\in\mathbb Z}c_jZ^j,\qquad c_j=\hat\psi(-2\pi j/H),\qquad Z=e^{-2\pi ix/H}.
\label{eq:S-poisson}
\end{equation}
For an eigenvalue with damping angle $\delta$ in the upper half-plane, $\arg\lambda=\pi/2+\delta$ and $|Z|=\exp[(2\pi/H)(\pi/2+\delta)]$: the damping angle becomes a radius, and one logarithmic cell, an interval of length $H$ in $\ln|\lambda|$, becomes an annulus.

\paragraph*{(iv) Two terms dominate.} With $r$ the remainder of $j$ modulo $s$, put $E_j(\delta)=-2\pi^2|j|+\pi^2j+2\pi j\delta+\pi^2r(s-r)/s$. For small $h$,
\begin{equation*}
\frac{|c_jZ^j|}{c_0}\le4e^{E_j(\delta)/H}\quad(j\ne0),\qquad\frac{|c_jZ^j|}{c_0}\ge\sin(\pi\kappa)\,h^2e^{-4}\,e^{E_j(\delta)/H}\quad(j\ge1).
\end{equation*}
To see this, divide Eq.~\eqref{eq:S-fourier} by its value at zero. The sine factor lies between $\sin(\pi\kappa)e^{-2\pi^2|j|/H}$ and $4e^{-2\pi^2|j|/H}$, the radius gives $e^{2\pi j(\pi/2+\delta)/H}$, and the product factor lies between $h^2e^{-4}$ and $1$ times $\exp[\pi^2r(s-r)/(sH)]$. Its logarithm is $\sum_{n\ge0}g(h(n+1+\kappa))$ with $g(u)=\ln[|1-e^{2\pi ij/s}e^{-u}|/(1-e^{-u})]$, which is positive and decreasing, and $\int_0^\infty g\,du=\pi^2r(s-r)/s^2$. The sum is therefore at most $1/h$ times this integral and at least $1/h$ times its part above $h(1+\kappa)$; since $g(u)\le\ln(4/u)$ there, the missing part costs at most $(1+\kappa)\ln[4e/((1+\kappa)h)]$, so the factor stays above $[(1+\kappa)h/(4e)]^{1+\kappa}\ge h^2e^{-4}$.

For $0\le j\le s$ the exponent is $E_j=2\pi j\delta-\pi^2j^2/s$, so $E_0=0$ and $E_1=2\pi(\delta-\delta_0)$: these two terms exchange dominance at $\delta=\delta_0$. All other exponents are negative when $|\delta-\delta_0|\le\eta$: $E_j\le-(\pi^2/s)j(j-3/2)$ for $2\le j\le s$, a shift of $j$ by $s$ lowers $E_j$ by at least $\pi^2(s-3/2)$, and $E_j\le-2\pi^2|j|$ for $j<0$. Summing the geometric tails, for $h$ small enough (depending on $s,\kappa,\eta$, not on $B$),
\begin{equation}
\sum_{j\notin\{0,1\}}|c_jZ^j|\le\tfrac18c_0\ \ \text{for}\ |\delta-\delta_0|\le\eta,\qquad|c_1Z|\le\tfrac14c_0\ \ \text{at}\ \delta=\delta_0-\eta,\qquad|c_1Z|\ge4c_0\ \ \text{at}\ \delta=\delta_0+\eta .
\label{eq:S-twoterms}
\end{equation}
The series therefore winds zero times around the origin on the inner boundary of the annulus and once on the outer boundary, so $G$ has exactly one simple zero in each cell, with damping angle within $\eta$ of $\delta_0$. Cut each annulus along the ray where $c_1Z/c_0>0$, so that the two leading terms add there; then the series stays above $c_0/2$ on every cell boundary. Since $c_0\ge\pi e^{-h}$, this gives $|G(\lambda)|\ge g_*|\lambda|^\kappa$ with $g_*=p\pi e^{-h}/(2H)$ on every cell boundary, independent of $B$.

\paragraph*{(v) The finite chain.} Three differences separate $\Lambda$ from $G$: the finite products within each excursion, the blocks before the start, and the end of the chain. Equation~\eqref{eq:S-prod}, with $K_0=2\ln2+2|\ln\cos(\delta_0+\eta)|$, bounds them by
\begin{equation}
|\Lambda(\lambda)-G(\lambda)|\ \le\ \frac{11|\lambda|}{h}\left[e^{K_0/h}+\frac{pe^{\kappa H}e^{-h}}{1-e^{-(1-\kappa)H}}\right]+4e^{K_0/h}(1-p)^{B-1}.
\label{eq:S-error}
\end{equation}
The first term is small near $\lambda=0$ and the second in long chains. On every cell between the radii $\lambda_{\rm bot}=b_he^{-H(B-1)}$, with $b_h=(16e^{K_0/h}/g_*)^{1/\kappa}$, and $\lambda_{\rm top}=\min\{h/4,(g_*/4A)^{1/(1-\kappa)}\}$, with $A$ equal to $11/h$ times the bracket, the difference is smaller than $|G|$, so Rouch\'e's theorem gives $\Lambda$ exactly one zero there. Counting the complete cells shows that at least $B-3-[\ln b_h+\ln(1/\lambda_{\rm top})]/H$ blocks keep a rhythm, that is, a loss
\begin{equation}
C\ \le\ 3+\frac{K_0}{\kappa(1-\kappa)sh^2}+C_*\frac{\ln(1/h)}{sh}
\label{eq:S-loss}
\end{equation}
with $C_*$ depending on $s$, $\kappa$, and $\eta$ only. The loss does not grow with $B$, which proves Theorem~\ref{thm:theta}.

\subsection{Finite chains}\label{sec:finitechains}

The chain $\mathcal T(3,0.04,1/2,100)$ of 300 states, with the fastest rate set to one and its eigenvalues checked against Eq.~\eqref{eq:S-renewal} at 40 digits, holds 85 rhythms with $Q>1.4$; a one-way ring of 300 states holds 59. The bound~\eqref{eq:S-loss} is far from tight: for $s=3$, $\kappa=1/2$, $\eta=\pi/12$, and $h=0.04$ it gives no rhythms at $B=100$, whereas the computed spectra lose at most 10 blocks for $h\ge0.025$. The two ends of a chain lose at most $O(h^{-2})$ blocks, so sharing pays off only in long chains. At $Q_0=2$ the best finite chains found hold 78 and 344 rhythms on 400 and 1500 states, against 66 and 249 for standalone clocks (gains of 18\% and 38\%); at $Q_0=10$ no chain tested beats standalone clocks up to 1500 states (\texttt{repro/finite\_d.log}).

% ---------------------------------------------------------------------------
\section{Distinguishable rhythms}\label{sec:resolved}

Nested cycles reach the Weyl constant only with blurred rhythms. This section shows that their advantage disappears before their rhythms become distinguishable, that optimized networks find no gain over standalone clocks once all rhythms must be distinguishable, that rhythms on separated time scales are additive, and that a fixed frequency band holds only about $\sqrt d$ distinguishable rhythms.

\subsection{Convention}

Assign rhythm $j$ the interval $[\omega_j-\gamma a_j,\omega_j+\gamma a_j]$ and call two rhythms distinguishable when their intervals are disjoint,
\begin{equation}
|\omega_i-\omega_j|>\gamma(a_i+a_j).
\label{eq:S-resolved}
\end{equation}
The Letter uses $\gamma=1/\sqrt3$: two equal lines $(a^2+(x\pm b)^2)^{-1}$ show a dip at their midpoint exactly when $2b>2a/\sqrt3$. This is a linewidth convention, not a general test of detectability, and the results below hold for every fixed $\gamma>0$. The largest number of pairwise distinguishable rhythms in a given spectrum is found exactly by accepting, again and again, the compatible interval with the earliest right end.

\subsection{The price of distinguishability in nested cycles}\label{sec:price}

In the bulk of a long chain, one block of $s$ states carries one rhythm, whose damping angle $\delta$ and spacing $x=\Delta\omega/\bar a=2\tanh(sh/2)\cot\delta$ to its neighbors, in mean half-widths, depend only on $s$, $h$, and $\kappa$. We computed both from the zeros of $G$ for $s=4$, 8, 16, and 32, with $\kappa$ chosen to minimize $\delta$, and compared the $s$ states per rhythm with the $\pi/\delta-1$ of standalone clocks of equal sharpness. As $h\to0$ the chains approach the bound $\pi/(2\delta)$ of Corollary~\ref{cor:count} while $x\to0$. As $h$ grows the rhythms separate, and the chains lose their advantage at spacings of $0.77$ to $0.92$ half-widths, below the dip threshold $2/\sqrt3\approx1.15$ [Fig.~\ref{fig:sharing}(b); \texttt{repro/sharing\_resolution.py}]. Further out, the damping angle for larger $s$ starts to oscillate with $h$, because the second Fourier term of $G$ becomes comparable to the first two, and the cost stops rising monotonically with the spacing: at $1.28$, $1.10$, and $0.90$ half-widths for $s=8$, 16, and 32, whereas for $s=4$ it rises throughout. Figure~\ref{fig:sharing}(b) therefore ends every curve at the same height, $10\%$ above the cost of standalone clocks, after its crossing and before these oscillations.

\subsection{Optimized networks}\label{sec:optimized}

At $Q_0=1$, standalone clocks of five-state rings with the entry rates of Eq.~\eqref{eq:S-entry} hold $N_{\rm ring}=\lfloor(d-1)/4\rfloor$ distinguishable rhythms, since $\cot(\pi/5)\approx1.376>1$; one more would leave a ring with four states and $Q\le1$. We searched for networks that do better.

\paragraph*{Search.} Two families: all networks on $d$ states, with all $d(d-1)$ rates free, and shared-state networks (one shared state and a path; the shared state can enter every path state, and every path state can return to it), which contain both standalone clocks and nested cycles. Sizes $d=21$, 31, and 41. Targets: the $(N_{\rm ring}+1)$th sharpness with blurring allowed, and the $N_{\rm ring}$th and $(N_{\rm ring}+1)$th sharpness among distinguishable rhythms. Each family, size, and target received 40 starts (24 random unions of driven cycles, 6 standalone clocks, 6 nested cycles, 4 random rate matrices), optimized by Adam on all log-rates for 4000 steps, with derivatives through the eigenvalues. Distinguishability was enforced with a 5\% margin during the search and checked without it; the best runs were confirmed with 40-digit eigenvalues.

\paragraph*{Result.} With blurring allowed, the optimizer reaches $(N_{\rm ring}+1)$th sharpnesses of 1.02, 1.18, and 1.04, that is, 6, 8, and 11 rhythms with $Q>1$: one more than standalone clocks. With distinguishability required, the $(N_{\rm ring}+1)$th sharpness never exceeds 0.99 in any of the 240 runs with this target, so no run holds more distinguishable rhythms with $Q>1$ than standalone clocks (\texttt{data/resolved\_rhythms.json}). Optimization gives lower bounds on the best counts only. The mechanism is visible at branch points: a branch whose rhythm is distinguishable returns out of phase with the others and acts as a leak; only branches with blurred rhythms recombine coherently.

\subsection{Finite sizes and separated time scales}\label{sec:additive}

\paragraph*{An integer effect.} A search at $d=12$ found two distinguishable rhythms with sharpnesses 1.838 and 1.823 (frequency ratio 15.3; \texttt{data/resolved\_windows.json}). Standalone clocks need 13 states for them, because the smaller of two rings sharing one state has at most six states and $Q\le\cot(\pi/6)\approx1.732$. The gain of one state is smaller than the rounding of the two ring sizes (about 6.3 states each), so it does not affect additivity at leading order.

\paragraph*{Separated time scales.} Let each rate scale as $W_{ij}\propto\zeta^{m_{ij}}$ with $\zeta\to0$, and let $N$ rhythms have eigenvalues $\zeta^{\beta_j}(\mu_j+o(1))$ with nonreal $\mu_j$ and distinct $\beta_j$. With $n_j\ge3$ the smallest ring with $\cot(\pi/n_j)\ge|\mathrm{Im}\,\mu_j|/(-\mathrm{Re}\,\mu_j)$,
\begin{equation}
d\ \ge\ 1+\sum_{j=1}^{N}(n_j-1).
\label{eq:S-scales}
\end{equation}
Reduce the network successively on its slow time scales~\cite{coderch1983,rohlicek1988}. A class that carries $\mu_j$ needs at least $n_j$ states by the single-rhythm bound (a transient class after adding one absorbing state), and eliminating it on the next scale removes at least $n_j-1$ states; distinct scales charge these losses only once, and one state survives. Rhythms on widely separated time scales are therefore additive: they need at least the states of standalone clocks. Here the frequency ratios diverge; distinguishability at a finite frequency ratio is a different question.

\subsection{The square-root law}\label{sec:band}

\begin{theorem}[Square-root law]\label{thm:band}
If $N\ge2$ rhythms are pairwise distinguishable in the sense of Eq.~\eqref{eq:S-resolved} and their frequencies span the ratio $R>1$, then
\begin{equation}
d-1\ >\ \frac{\pi\gamma(N-1)^2}{\ln R}.
\label{eq:S-band}
\end{equation}
\end{theorem}

\begin{proof}
Order the rhythms by frequency and put $u_j=\gamma a_j/\omega_j$. Adjacent intervals obey $\omega_j(1+u_j)<\omega_{j+1}(1-u_{j+1})$. Multiplying these inequalities gives $\ln R>\ln(1+u_1)+\sum_{j=2}^{N-1}\ln[(1+u_j)/(1-u_j)]-\ln(1-u_N)$. The two end terms cover at least $\ln[(1+u_\star)/(1-u_\star)]$ for the end $\star\in\{1,N\}$ with the smaller $u_\star$, and $\ln[(1+x)/(1-x)]\ge2x$. So the set $I$ of $N-1$ rhythms (the inner ones and that end) obeys $\sum_{j\in I}a_j/\omega_j<\ln R/(2\gamma)$, and Eq.~\eqref{eq:S-reldamp} gives $\pi(N-1)^2/[2(d-1)]<\ln R/(2\gamma)$.
\end{proof}

\noindent A fixed band therefore holds at most about $\sqrt d$ distinguishable rhythms; a count proportional to $d$ needs a frequency ratio $R$ that grows exponentially with $d$. Ordinary variables are not limited in this way: a block $\left(\begin{smallmatrix}-a&-\omega\\ \omega&-a\end{smallmatrix}\right)$ gives one oscillation with arbitrarily small $a$ on two real variables, so $d$ of them hold $\lfloor d/2\rfloor$ distinguishable rhythms in any band.

\paragraph*{Rings reach the same scaling.} A one-way ring of $n$ states and rate $r$ has $Q=\cot(\pi/n)$ at frequency $r\sin(2\pi/n)$, so $r$ sets the frequency without changing the sharpness. Rings at equal logarithmic spacing are distinguishable in a band of ratio $R$ whenever
\begin{equation}
Q\ >\ \frac{\gamma}{\tanh[\ln R/(2(N-1))]},
\label{eq:S-ringband}
\end{equation}
which needs $d\sim2\pi\gamma N^2/\ln R$ states, twice the bound~\eqref{eq:S-band}; weak links make the union irreducible. On 100 states and one decade ($R=10$, $\gamma=1/\sqrt3$), Eq.~\eqref{eq:S-band} allows at most 12 distinguishable rhythms, eight 12-state rings fit [$\cot(\pi/12)\approx3.73>3.54$], and 100 ordinary variables hold 50.

% ---------------------------------------------------------------------------
\section{Drive}\label{sec:driving}

Rhythms need drive. Weak steps cost states: with at most $\varepsilon\,k_BT$ per step, $N$ rhythms sharper than $Q_0$ need $d-1\gtrsim\pi NQ_0/(2\mu)$ states, $\mu=\tanh(\varepsilon/2)$. And every rhythm costs drive: $N$ rhythms sharper than $Q_0>1$ need a total drive above $\pi(N+1)(Q_0-1/Q_0)$, Eq.~\eqref{eq:drive}.

\paragraph*{Setup.} On a link with positive traffic the affinity is $A_e=\ln(\Phi_{ij}/\Phi_{ji})$, the entropy (in units of $k_B$) produced per net jump, and $|J_e|/T_e=\tanh(|A_e|/2)$. Put $\varepsilon=\max_e|A_e|$ and $\mu=\tanh(\varepsilon/2)$; one-way jumps give $\mu=1$, and detailed balance gives $\mu=0$ and no rhythms.

\subsection{The weak-step law}\label{sec:weakstep}

With $b_j=\pi(2j-1)/[2(d-1)]$, every network obeys
\begin{equation}
\sum_{j=1}^{k}\delta_j\ \ge\ \sum_{j=1}^{k}\arctan\frac{\tan b_j}{\mu},
\qquad\text{equivalently}\qquad
\sum_{j=1}^{k}\arctan Q_j\ \le\ \sum_{j=1}^{k}\arctan(\mu\cot b_j).
\label{eq:S-sizediss}
\end{equation}

\begin{proof}
Keep every traffic but amplify every circulation by $1/\mu$~\cite{xu2025}: the flows $\Phi'_{ij}=(T_{ij}+J_{ij}/\mu)/2$ are nonnegative and balanced, so $\Phi'\Pi^{-1}$ is a matrix of jump rates with the same stationary distribution, the same $L$, and $K/\mu$ in place of $K$. Its angles $\hat\alpha_j$ obey $\sum_{j\le m}\hat\alpha_j\ge\sum_{j\le m}b_j=\pi m^2/[2(d-1)]$ by Eq.~\eqref{eq:S-assembly}. In the original network $\cot\alpha_j=\mu\cot\hat\alpha_j$, that is, $\alpha_j=\arctan(\tan\hat\alpha_j/\mu)$, an increasing concave function of $\hat\alpha_j$ that vanishes at zero. Such functions preserve the ordering of partial sums (Tomi\'c--Weyl majorization), and Eq.~\eqref{eq:S-aux} completes the proof.
\end{proof}

\noindent At $\mu=1$ this is Theorem~\ref{thm:counting}. For fixed $\mu$ and large $Q_0$, $N$ rhythms sharper than $Q_0$ need $d-1\gtrsim\pi NQ_0/(2\mu)$. Five rhythms sharper than 10 need at least 80 states for one-way jumps [Fig.~\ref{fig:costs}(a)] and 171 at $\varepsilon=1$; the single-rhythm bound $Q\le \mu\cot(\pi/d)$~\cite{ohga2023} asks for only 32 and 69; standalone clocks use 156 states at $\mu=1$, and five weakly linked rings of 69 states about 345 at $\varepsilon=1$. Long uniform rings, with $Q_m=\mu\cot(\pi m/d)$, attain Eq.~\eqref{eq:S-sizediss} to leading order at every $\varepsilon$; this statement about sums does not settle the best number of rhythms above a fixed sharpness at finite drive.

\subsection{Total drive}\label{sec:ftilde}

The stationary circulation decomposes into directed cycles with circulations $J_c>0$, $\sum_{c\ni e}J_c=|J_e|$~\cite{schnakenberg1976,kalpazidou2006}, for instance by repeatedly subtracting the smallest circulation on a directed cycle~\cite{ahuja1993}. Cycle $c$ has drive $F_c=\sum_{e\in c}|A_e|$; under local detailed balance $k_BTF_c$ is the free energy that drives one turn. The dissipated power is $k_BT\sigma$ with $\sigma=\sum_cJ_cF_c$.

A link on several cycles carries traffic for all of them. Allocate traffic $T_{c,e}\ge J_c$ to each cycle on each of its links, with $\sum_{c\ni e}T_{c,e}\le T_e$. A standalone ring with this traffic and circulation has drive $B_c=\sum_{e\in c}\ln[(T_{c,e}+J_c)/(T_{c,e}-J_c)]$. The total drive is the least total drive of such rings,
\begin{equation}
\Ft=\inf\sum_c\sum_{e\in c}\ln\frac{T_{c,e}+J_c}{T_{c,e}-J_c},
\label{eq:S-ftilde}
\end{equation}
over decompositions and allocations. Proportional allocation, $T_{c,e}=J_cT_e/|J_e|$, gives $B_c=F_c$, so $\Ft\le\sum_cF_c$, with equality when no link lies on two driven cycles.

\subsection{The ladder bound}

A ring of $n_c$ states and drive $B_c$ offers the ladder $r_{c,m}=\tanh[B_c/(2n_c)]\cot(\pi m/n_c)$, $1\le m<n_c/2$, the sharpnesses of its overtones when uniform. With $r_{(j)}$ the $j$th largest rung of all ladders (padded with zeros),
\begin{equation}
\sum_{j=1}^{k}\arctan Q_j\ \le\ \sum_{j=1}^{k}\arctan r_{(j)},\qquad
\sum_{j=1}^{k}\delta_j\ \ge\ \sum_{j=1}^{k}\arctan\frac{2\pi j}{\Ft}.
\label{eq:S-ladder}
\end{equation}
The first bound holds for every decomposition and allocation; the second, its discrete form, follows from $r_{c,m}\le B_c/(2\pi m)$, so that each ring has at most $B_c/(2\pi v)$ rungs above $v$ and $r_{(j)}\le\Ft/(2\pi j)$.

\paragraph*{Why a ring offers this ladder.} For a ring, the spanning-tree polynomial of Eq.~\eqref{eq:S-kirchhoff} telescopes, and its positive ratios $\rho_m$ solve $\sum_{e\in c}\arctan[\tanh(B_{c,e}/2)/\rho_m]=\pi m$, with $B_{c,e}$ the affinity of link $e$ in the ring. The left side is concave in $B_{c,e}$, so Jensen's inequality gives $\rho_m\le r_{c,m}$, with equality for uniform rings.

\paragraph*{Combining the rings.} The rings' circulation forms add up to $K$, and their traffic forms to at most $L$. By the min--max principle, the network has no more ratios above any $v>0$ than the rings together, and Eq.~\eqref{eq:S-aux} gives Eq.~\eqref{eq:S-ladder}. At $k=1$ this is the bound of Ref.~\cite{ohga2023}; for single rings it follows from Ref.~\cite{kolchinsky2026winding}.

\subsection{The drive law}

If $N$ rhythms are sharper than $Q_0>1$, the discrete form requires $\sum_{j\le N}\arctan(2\pi j/\Ft)<N\theta$ with $\theta=\arccot Q_0$. At $\Ft=\pi(N+1)(Q_0-1/Q_0)$ the arguments equal $j\tan(2\theta)/(N+1)$, and concavity of the arctangent on $[0,\tan2\theta]$ makes the sum at least $N\theta$; smaller $\Ft$ give larger sums. Hence
\begin{equation}
\Ft\ >\ \pi(N+1)\bigl(Q_0-Q_0^{-1}\bigr),
\label{eq:S-affinity}
\end{equation}
which is Eq.~\eqref{eq:drive} of the Letter; per rhythm the bound tends to $\pi Q_0$, half the $2\pi Q_0$ that standalone clocks need. For $Q_0=10$ and $N=5$, the discrete form requires $\Ft>188.08$, Eq.~\eqref{eq:S-affinity} gives 186.6 [Fig.~\ref{fig:costs}(a)]. Whether any network reaches the cost $\pi NQ_0$ at high sharpness is open.

\subsection{Why the bound uses sums}\label{sec:certificates}

For a single ring the drive bound holds rhythm by rhythm, $Q_m<F_c/(2\pi m)$; with several cycles it does not. A 27-state network (one driven 20-state cycle with $F_c=2.035$ and a passive side path) has a third rhythm 1.39 times sharper than this law allows, and in a 62-state comb $Q_{30}\ge0.6583$ exceeds the per-index ring value 0.6573. Both are certified with exact rational rates and disjoint inclusion discs of radius ${\lesssim}\,10^{-90}$ (\texttt{repro/verify\_certificates.py}), and both obey Eq.~\eqref{eq:S-ladder}.

\subsection{The drive of shared paths}\label{sec:affcost}

Driving a shared path is expensive. In three chains of nested cycles with affinity 3 on every link, at $Q_0=2.5$, the total drive was 11 to 24 times that of standalone clocks with the same number of rhythms (\texttt{repro/finite\_d.log}).

\subsection{Distinguishable rhythms at finite drive}

Applied to the $N-1$ rhythms selected in the proof of Theorem~\ref{thm:band}, Eqs.~\eqref{eq:S-sizediss} and \eqref{eq:S-ladder} require, at fixed $R$, $\gamma$, and $\mu$ and large $N$, $d-1\gtrsim\pi\gamma(N-1)^2/(\mu\ln R)$ and $\Ft\gtrsim2\pi\gamma(N-1)^2/\ln R$.

% ---------------------------------------------------------------------------
\section{Power bounds no rhythm: the parking state}\label{sec:rate}

Take a uniform ring of $n$ states with forward rate $f$ and backward rate $b<f$. Add a parking state that every ring state enters at rate $g$ and that refills each ring state at rate $\chi$. A ring Fourier mode sums to zero, so its eigenvalue $\lambda$ becomes $\lambda-g$, independent of $\chi$: every rhythm keeps its frequency, and its damping grows only by $g$. Choose $g$ much smaller than the damping rates, then let $\chi\to0$. The stationary probability of a ring state is $\chi/(g+n\chi)$, the links of the parking state are balanced, and the dissipated power vanishes,
\begin{equation}
\sigma=\frac{n\chi(f-b)\ln(f/b)}{g+n\chi}\ \longrightarrow\ 0\qquad(\chi\to0).
\end{equation}
With $M$ rings sharing one parking state, the remaining eigenvalues are $0$, $-g$ (multiplicity $M-1$), and $-(g+Mn\chi)$, so the relaxation stays fast while the rings empty. A molecule prepared on the rings shows every rhythm in full while it relaxes. In stationary correlations, by contrast, every rhythm enters with the ring occupation $\chi/(g+n\chi)$ and vanishes together with $\sigma$. No positive lower bound on $\sigma$ in terms of the sharpnesses $Q_1,Q_2,\dots$ can hold; this extends the counterexample of Ref.~\cite{shiraishi2026} to the conjecture of Ref.~\cite{oberreiter2022} from one rhythm to all, by the localization mechanism of Ref.~\cite{gu2026}. As $g\to0$, such rings also approach the ladder of Eq.~\eqref{eq:S-ladder}.

% ---------------------------------------------------------------------------
\section{Hearing a hidden clock}\label{sec:inference}

Every fading oscillation in a measured correlation function is a rhythm of the hidden network. Measured sharpnesses therefore certify a minimum number of states and a minimum total drive.

\subsection{Observed rhythms are rhythms of the network}

A stationary correlation has the form $C(\tau)=\bm u^{\mathsf T}e^{W\tau}\bm v$, with Laplace transform $\bm u^{\mathsf T}(\lambda I-W)^{-1}\bm v$. Every pole $\lambda$ is an eigenvalue of $W$: an observable can hide a rhythm but cannot create one, also for nondiagonalizable $W$. Lumped or coarse-grained observables are still matrix elements of $e^{W\tau}$, so coarse graining can only hide rhythms. Count each distinct observed pole pair once.

\subsection{The hearing tests}

Let $k$ rhythms have reliably identified sharpnesses $Q_1\ge\cdots\ge Q_k$, put $\delta_j=\arccot Q_j$ and $S_m=\sum_{j\le m}\delta_j$, and keep the largest of
\begin{equation}
d\ge2k+1,\qquad d\ge\Bigl\lceil\frac{\pi}{\delta_1}\Bigr\rceil,\qquad d\ge1+\Bigl\lceil\frac{\pi m^2}{2S_m}\Bigr\rceil\quad(1\le m\le k).
\label{eq:S-tests}
\end{equation}
The first counts the observed eigenvalues plus the stationary one, the second is the single-rhythm bound, and the third is Theorem~\ref{thm:counting} applied to the $m$ sharpest rhythms. With relative widths in place of angles, the third becomes Eq.~\eqref{eq:hearing} of the Letter, and the second implies $d>\pi Q_1$. The largest drive that violates the discrete form of Eq.~\eqref{eq:S-ladder}, maximized over $m$, is a certified minimum of $\Ft$. When the largest step affinity $\varepsilon$ is known, Eq.~\eqref{eq:S-sizediss} sharpens the state count. These are necessary sizes and drives, not a model, and no separation of the lines is needed once the rhythms are identified.

\paragraph*{Noise and incomplete observation.} Use only statistically supported components and simultaneous lower confidence limits on their sharpnesses, which make the bounds conservative; a damped-sinusoid fit alone does not establish a genuine pole. Measurement noise that is independent of the process and uncorrelated in time leaves every correlation at positive lag unchanged. Detector dynamics, correlated noise, and external forcing need separate treatment.

\subsection{The worked example}

The hidden network of Fig.~\ref{fig:costs}(b) has three uniform rings of 16, 14, and 12 states with forward rates 1, 2.2, and 4.8, backward rates smaller by $e^{-3}$ ($3\,k_B$ of entropy per step), and reversible links of rate 0.02; its total drive is $3\times42=126$. The readout $\lfloor3i/n\rfloor$ of state $i=0,\dots,n-1$ of a ring of $n$ states reports only which third of its ring the process occupies. The correlations $C_{xy}(\tau)$, $x,y\in\{0,1\}$, of 400 stationary trajectories of length 2500 ($2.55\times10^6$ jumps), sampled at $\Delta\tau=0.25$, were fitted jointly by a matrix pencil~\cite{hua1990}. The model order was chosen by twofold cross-validation over trajectories, a rhythm was kept if its pole persisted over seven consecutive orders, and lower confidence limits came from 1000 bootstrap resamples of whole trajectories~\cite{efron1979} at level $0.05/k$ each (95\% jointly). The three lower limits on sharpness are 3.83, 2.99, and 2.95. Equation~\eqref{eq:S-tests} gives $S_3=0.9039$ and $d\ge1+\lceil15.64\rceil=17$, whereas the sharpest rhythm alone gives 13; the relative-width form, Eq.~\eqref{eq:hearing}, gives the same 17. The certified drive is $39.8$ from three rhythms and $24$ from the sharpest alone (\texttt{data/worked\_example.json}). Every Markov model with fewer than 17 states, or with a total drive of at most 39.8, is thus excluded at 95\% confidence.

\subsection{Test of the protocol}\label{sec:protocol}

On 600 simulated data sets from six hidden networks, the certified number of states never exceeded the true one. Point estimates in place of lower confidence limits overstated it in up to 20 of the 50 data sets of one setting (40\%).

\subsection{Stochastic reservoir computers}\label{sec:reservoir}

A weak input changes the rates of a stochastic reservoir~\cite{ehlers2025} in proportion to its strength, $W\to W+V$ per unit input. To first order, its impulse response $\bm f^{\mathsf T}e^{W\tau}V\bm\pi$ is the stationary cross-correlation of the readout $\bm f$ with the observable $g_j=(V\bm\pi)_j/\pi_j$. Its memory rhythms therefore obey the capacity and the drive law: $N$ sharp memory rhythms need the states and the drive these laws require. Input and readout can suppress a rhythm; the laws say nothing about amplitudes or noise. Quantum reservoirs need a separate argument, since a Hamiltonian rings without damping at fixed dimension.

\subsection{Kinesin}

In the six-state kinesin network of Ref.~\cite{liepelt2007}, a fast mechanical transition merges two states on the slow time scale; the remaining five states form two triangles, so each slow rhythm has $Q\le\cot(\pi/3)=1/\sqrt3$~\cite{ohga2023}.

% ---------------------------------------------------------------------------
\section{Code and data}\label{sec:code}

The folder \texttt{figsrc} contains the scripts that draw Figs.~\ref{fig:ways}--\ref{fig:costs} and compute their data; its \texttt{README.md} lists the commands. The folder \texttt{repro} contains the reproduction scripts and logs cited above (\texttt{standalone\_clocks.py}, \texttt{sharing\_resolution.py}, \texttt{finite\_d.log}, \texttt{verify\_certificates.py}), and \texttt{data} contains the stored results (\texttt{resolved\_rhythms.json}, \texttt{resolved\_windows.json}, \texttt{worked\_example.json}). The networks behind the figures are:

\medskip
\begin{center}
\renewcommand{\arraystretch}{1.25}
\begin{tabular}{@{}p{0.2\textwidth}p{0.76\textwidth}@{}}
\hline\hline
Panels & Networks\\
\hline
Fig.~\ref{fig:budget}(a) & No network: the modes $\omega=\sqrt{p^2+q^2}$ ($p,q\ge1$) of a square drum of side $\pi$ with fixed edges.\\
Fig.~\ref{fig:budget}(b) & Uniform one-way ring of 20 states with unit rates, started in one state: return probability, occupation of its states (left window), and spectral line of its sharpest rhythm (right window).\\
Fig.~\ref{fig:budget}(c) & 40 random networks for each odd $d$ from 5 to 25 (each link present with probability 0.5, log-normal rates of log-standard deviation 2, plus a random directed cycle); standalone clocks of $m$ states each, $Q=\cot(\pi/m)$ at $k/(d-1)=1/(m-1)$; the one-way ring of 32 states; the chain $\mathcal T(4,0.01,1/2,375)$ of 1500 states, the best chain of Sec.~\ref{sec:finitechains} at $Q_0=2$.\\
Figs.~\ref{fig:sharing}(a), \ref{fig:sharing}(b) & Densities of Sec.~\ref{sec:theta}; bulk rhythms of Sec.~\ref{sec:price} for $s=4$ and 32.\\
Fig.~\ref{fig:costs}(a) & The smallest $d$ allowed by Theorem~\ref{thm:counting} and the discrete form of Eq.~\eqref{eq:S-ladder}, at $Q_0=10$, divided by the cost of standalone clocks, $N(n_0-1)+1$ states ($n_0=32$), and by $2\pi Q_0$ of drive per rhythm, the least drive of one rhythm; single-rhythm bounds $d\ge\max(n_0,2N+1)$ and $\Ft>2\pi Q_0$.\\
Fig.~\ref{fig:costs}(b) & The worked example of Sec.~\ref{sec:inference}.\\
\hline\hline
\end{tabular}
\end{center}


==> anc/wordcount.py <==
"""Rough APS (PRL) length estimate for main.tex.

Counts: body words (text between \\maketitle and the AI-disclosure paragraph,
captions included, inline math = 1 word), displayed-equation rows
(16 words per row in a single column), and figures by the APS formula:
single column: 150/aspect + 20; two-column: 300/(0.5*aspect) + 40.
"""
import re, sys

src = open(sys.argv[1] if len(sys.argv) > 1 else "main.tex").read()
src = re.sub(r"(?<!\\)%.*", "", src)
body = src.split(r"\maketitle", 1)[1]
body = body.split(r"\bibliography", 1)[0]
# acknowledgments are excluded by APS; data availability is kept (conservative)
body = re.sub(r"\\runin\{Acknowledgments\.\}.*?(?=\\runin\{Data availability)", " ", body, flags=re.S)

# figures: pull out captions, remember type
figs = []
def grab_fig(m):
    env, content = m.group(1), m.group(2)
    cap = re.search(r"\\caption\{(.*)\}\s*\\label", content, re.S)
    figs.append((env, cap.group(1) if cap else ""))
    return " "
body = re.sub(r"\\begin\{(figure\*?)\}(.*?)\\end\{\1\}", grab_fig, body, flags=re.S)

# displayed equations: count rows
rows = 0
def grab_eq(m):
    global rows
    content = m.group(2)
    rows += content.count(r"\\") + 1
    return " EQ "
body = re.sub(r"\\begin\{(equation\*?|align\*?)\}(.*?)\\end\{\1\}", grab_eq, body, flags=re.S)

def words(t):
    t = re.sub(r"\$[^$]*\$", " M ", t)            # inline math -> 1 word
    t = re.sub(r"\\(cite|ref|eqref|label)\{[^}]*\}", " ", t)
    t = re.sub(r"\\SMsec\{[^}]*\}", " ", t)
    t = t.replace(r"\SM", " ")
    t = re.sub(r"\\[a-zA-Z]+\*?(\[[^\]]*\])?", " ", t)
    t = re.sub(r"[{}~\\]", " ", t)
    return len([w for w in t.split() if re.search(r"[A-Za-z0-9]", w) and w != "EQ"])

import subprocess
def _aspect(name):
    out = subprocess.run(["pdfinfo", f"figs/{name}.pdf"], capture_output=True, text=True).stdout
    w, h = map(float, re.search(r"Page size:\s+([\d.]+) x ([\d.]+)", out).groups())
    return w / h
aspect = {n: _aspect(n) for n in ("fig1", "fig2", "fig3", "fig4")}
body_words = words(body)
cap_words = sum(words(c) for _, c in figs)
fig_names = re.findall(r"includegraphics\[[^\]]*\]\{figs/([a-z0-9_]+)\.pdf\}", src)
fig_equiv = 0
for (env, _), name in zip(figs, fig_names):
    a = aspect[name]
    fig_equiv += (300 / (0.5 * a) + 40) if env == "figure*" else (150 / a + 20)
eq_words = 16 * rows
bib = open("refs.bib").read()
smnote = re.search(r"@misc\{SM,\s*note = \{(.*?)\}\s*\}", bib, re.S).group(1)
sm_words = len(smnote.split())
# the SM endnote sits in the reference list, which APS excludes; it is reported but not added
total = body_words + cap_words + fig_equiv + eq_words
print(f"SM endnote {sm_words} (reference list, not counted)")
print(f"body {body_words}  captions {cap_words}  eq rows {rows} (= {eq_words})  figures {fig_equiv:.0f}")
print(f"TOTAL ~ {total:.0f} word equivalents (PRL limit 3750)")

abs_txt = re.search(r"\\begin\{abstract\}(.*?)\\end\{abstract\}", src, re.S).group(1).strip()
abs_txt = re.sub(r"\\looseness=-?\d+\s*", "", abs_txt)   # typesetting only, not text
def _render(m):
    t = m.group(1)
    for k, v in ((r"\pi", "π"), (r"\le", "≤"), (r"\ge", "≥"), (r"\sqrt", "√")):
        t = t.replace(k, v)
    return re.sub(r"[{}\\ ]", "", t)
abs_plain = re.sub(r"\s+", " ", re.sub(r"\$([^$]*)\$", _render, abs_txt))
print(f"abstract: {len(abs_plain)} characters incl. spaces, math as rendered (limit 600)")
print(abs_plain)

